Constraints on dark photons and axion-like particles from SuperCDMS Soudan

We present an analysis of electron recoils in cryogenic germanium detectors operated during the SuperCDMS Soudan experiment. The data are used to set new constraints on the axioelectric coupling of axion-like particles and the kinetic mixing parameter of dark photons, assuming the respective species constitutes all of the galactic dark matter. This study covers the mass range from 40 eV/$c^2$ to 500 eV/$c^2$ for both candidates, excluding previously untested parameter space for masses below ~1 keV/$c^2$. For the kinetic mixing of dark photons, values below $10^{-15}$ are reached for particle masses around 100 eV/$c^2$; for the axioelectric coupling of axion-like particles, values below $10^{-12}$ are reached for particles with masses in the range of a few-hundred eV/$c^2$.

==> anc/data_files/dataset_selection_CDMSlite_Updated_08_2020.txt <==
   0.03917          1          1          1 
   0.04055          1          1          1 
   0.04197          1          1          1 
   0.04345          1          1          1 
   0.04497          1          1          1 
   0.04656          1          1          1 
   0.04819          1          1          1 
   0.04989          1          1          1 
   0.05164          1          1          1 
   0.05345          1          1          1 
   0.05533          1          1          1 
   0.05728          1          1          1 
   0.05929          1          1          1 
   0.06137          1          1          1 
   0.06353          1          1          1 
   0.06576          1          1          1 
   0.06807          1          1          1 
   0.07047          1          1          1 
   0.07294          1          1          1 
   0.07551          1          1          1 
   0.07816          1          1          1 
   0.08091          1          1          1 
   0.08375          1          1          1 
   0.08669          1          1          1 
   0.08974          1          1          1 
   0.09290          1          1          1 
   0.09616          1          1          1 
   0.09954          1          1          1 
   0.10304          1          1          1 
   0.10666          1          1          1 
   0.11041          1          1          1 
   0.11429          1          1          1 
   0.11831          1          1          1 
   0.12246          1          1          1 
   0.12677          1          1          1 
   0.13122          1          1          1 
   0.13584          1          1          1 
   0.14061          1          1          1 
   0.14555          1          1          1 
   0.15067          1          1          1 
   0.15596          1          1          1 
   0.16144          1          1          1 
   0.16712          1          1          1 
   0.17299          1          1          1 
   0.17907          1          1          1 
   0.18536          1          1          1 
   0.19188          1          1          1 
   0.19862          1          1          1 
   0.20560          1          1          1 
   0.21283          1          1          1 
   0.22031          1          1          1 
   0.22805          1          1          1 
   0.23607          1          1          1 
   0.24437          1          1          1 
   0.25295          1          1          1 
   0.26184          1          1          1 
   0.27105          1          1          1 
   0.28057          1          1          1 
   0.29043          1          1          1 
   0.30064          1          1          1 
   0.31121          1          1          1 
   0.32214          1          1          1 
   0.33347          1          1          1 
   0.34519          1          1          1 
   0.35732          1          1          1 
   0.36988          1          1          1 
   0.38288          1          1          1 
   0.39633          1          1          1 
   0.41026          1          1          1 
   0.42468          1          1          1 
   0.43961          1          1          1 
   0.45506          1          1          1 
   0.47105          1          1          1 
   0.48761          1          1          1 
   0.50474          1          1          1 
   0.52248          1          1          1 
   0.54085          1          1          1 
   0.55985          1          1          1 
   0.57953          1          1          1 
   0.59990          1          1          1 
   0.62098          1          1          1 
   0.64281          1          1          1 
   0.66540          1          1          1 
   0.68879          1          1          1 
   0.71299          1          1          1 
   0.73805          1          1          1 
   0.76399          1          1          1 
   0.79084          1          1          1 
   0.81864          1          1          1 
   0.84741          1          1          1 
   0.87719          1          1          1 
   0.90802          1          1          1 
   0.93993          1          1          1 
   0.97297          1          1          1 
   1.00716          1          1          1 
   1.04256          1          1          1 
   1.07920          1          1          1 
   1.11713          1          1          1 
   1.15640          1          1          1 
   1.19704          1          1          1 
   1.23911          1          0          0 
   1.28266          1          1          1 
   1.32774          1          1          1 
   1.37440          1          1          1 
   1.42271          1          1          1 
   1.47271          1          1          1 
   1.52447          1          1          1 
   1.57805          1          1          1 
   1.63351          1          1          1 
   1.69092          1          1          1 
   1.75035          1          1          1 
   1.81187          1          1          1 
   1.87555          1          1          1 
   1.94146          1          1          1 
   2.00970          1          1          1 
   2.08033          1          1          1 
   2.15344          1          1          1 
   2.22913          1          1          1 
   2.30747          1          1          1 
   2.38857          1          1          1 
   2.47252          1          1          1 
   2.55942          1          1          1 
   2.64937          1          1          1 
   2.74248          1          1          1 
   2.83887          1          1          1 
   2.93864          1          1          1 
   3.04193          1          1          1 
   3.14884          1          1          1 
   3.25950          1          1          1 
   3.37406          1          1          1 
   3.49265          1          1          1 
   3.61540          1          1          1 
   3.74246          1          1          1 
   3.87399          1          1          1 
   4.01015          1          1          1 
   4.15109          1          1          1 
   4.29698          1          1          1 
   4.44800          1          1          1 
   4.60433          1          1          1 
   4.76615          1          1          1 
   4.93366          1          1          1 
   5.10706          1          1          1 
   5.28655          1          1          1 
   5.47235          1          1          1 
   5.66468          1          1          1 
   5.86377          1          1          1 
   6.06986          1          1          1 
   6.28319          1          1          1 
   6.50401          1          1          1 
   6.73260          1          1          1 
   6.96923          1          1          1 
   7.21416          1          1          1 
   7.46771          1          1          1 
   7.73017          1          1          1 
   8.00185          1          1          1 
   8.28308          1          1          1 
   8.57420          1          1          1 
   8.87555          1          1          1 
   9.18748          1          1          1 
   9.51038          1          1          1 
   9.84463          1          1          1 
  10.19063          1          0          0 
  10.54879          1          0          0 
  10.91953          1          1          1 
  11.30331          1          1          1 
  11.70057          1          1          1 
  12.11180          1          1          1 
  12.53747          1          1          1 
  12.97811          1          1          1 
  13.43424          1          1          1 
  13.90639          1          1          1 
  14.39514          1          1          1 
  14.90107          1          1          1 
  15.42478          1          1          1 
  15.96690          1          1          1 
  16.52807          1          1          1 
  17.10896          1          1          1 
  17.71026          1          1          1 
  18.33270          1          1          1 
  18.97702          1          1          1 
  19.64398          1          1          1 
  20.33438          1          1          1 
  21.04905          1          1          1 
  21.78884          1          1          1 
  22.55462          1          1          1 
  23.34732          1          1          1 
  24.16788          1          1          1 
  25.00000          1          1          1 


==> anc/data_files/dataset_selection_combined_Updated_08_2020.txt <==
   0.03917          0          0          0          0          1          1          1 
   0.04055          0          0          0          0          1          1          1 
   0.04197          0          0          0          0          1          1          1 
   0.04345          0          0          0          0          1          1          1 
   0.04497          0          0          0          0          1          1          1 
   0.04656          0          0          0          0          1          1          1 
   0.04819          0          0          0          0          1          1          1 
   0.04989          0          0          0          0          1          1          1 
   0.05164          0          0          0          0          1          1          1 
   0.05345          0          0          0          0          1          1          1 
   0.05533          0          0          0          0          1          1          1 
   0.05728          0          0          0          0          1          1          1 
   0.05929          0          0          0          0          1          1          1 
   0.06137          0          0          0          0          1          1          1 
   0.06353          0          0          0          0          1          1          1 
   0.06576          0          0          0          0          1          1          1 
   0.06807          0          0          0          0          1          1          1 
   0.07047          0          0          0          0          1          1          1 
   0.07294          0          0          0          0          1          1          1 
   0.07551          0          0          0          0          1          1          1 
   0.07816          0          0          0          0          1          1          1 
   0.08091          0          0          0          0          1          1          1 
   0.08375          0          0          0          0          1          1          1 
   0.08669          0          0          0          0          1          1          1 
   0.08974          0          0          0          0          1          1          1 
   0.09290          0          0          0          0          1          1          1 
   0.09616          0          0          0          0          1          1          1 
   0.09954          0          0          0          0          1          1          1 
   0.10304          0          0          0          0          1          1          1 
   0.10666          0          0          0          0          1          1          1 
   0.11041          0          0          0          0          1          1          1 
   0.11429          0          0          0          0          1          1          1 
   0.11831          0          0          0          0          1          1          1 
   0.12246          0          0          0          0          1          1          1 
   0.12677          0          0          0          0          1          1          1 
   0.13122          0          0          0          0          1          1          1 
   0.13584          0          0          0          0          1          1          1 
   0.14061          0          0          0          0          1          1          1 
   0.14555          0          0          0          0          1          1          1 
   0.15067          0          0          0          0          1          1          1 
   0.15596          0          0          0          0          1          1          1 
   0.16144          0          0          0          0          1          1          1 
   0.16712          0          0          0          0          1          1          1 
   0.17299          0          0          0          0          1          1          1 
   0.17907          0          0          0          0          1          1          1 
   0.18536          0          0          0          0          1          1          1 
   0.19188          0          0          0          0          1          1          1 
   0.19862          0          0          0          0          1          1          1 
   0.20560          0          0          0          0          1          1          1 
   0.21283          0          0          0          0          1          1          1 
   0.22031          0          0          0          0          1          1          1 
   0.22805          0          0          0          0          1          1          1 
   0.23607          0          0          0          0          1          1          1 
   0.24437          0          0          0          0          1          1          1 
   0.25295          0          0          0          0          1          1          1 
   0.26184          0          0          0          0          1          1          1 
   0.27105          0          0          0          0          1          1          1 
   0.28057          0          0          0          0          1          1          1 
   0.29043          0          0          0          0          1          1          1 
   0.30064          0          0          0          0          1          1          1 
   0.31121          0          0          0          0          1          1          1 
   0.32214          0          0          0          0          1          1          1 
   0.33347          0          0          0          0          1          1          1 
   0.34519          0          0          0          0          1          1          1 
   0.35732          0          0          0          0          1          1          1 
   0.36988          0          0          0          0          1          1          1 
   0.38288          0          0          0          0          1          1          1 
   0.39633          0          0          0          0          1          1          1 
   0.41026          0          0          0          0          1          1          1 
   0.42468          0          0          0          0          1          1          1 
   0.43961          0          0          0          0          1          1          1 
   0.45506          0          0          0          0          1          1          1 
   0.47105          0          0          0          0          1          1          1 
   0.48761          0          0          0          0          1          1          1 
   0.50474          0          0          0          0          1          1          1 
   0.52248          0          0          0          0          1          1          1 
   0.54085          0          0          0          0          1          1          1 
   0.55985          0          0          0          0          1          1          1 
   0.57953          0          0          0          0          1          1          1 
   0.59990          0          0          0          0          1          1          1 
   0.62098          0          0          0          0          1          1          1 
   0.64281          0          0          0          0          1          1          1 
   0.66540          0          0          0          0          1          1          1 
   0.68879          0          0          0          0          1          1          1 
   0.71299          0          0          0          0          1          1          1 
   0.73805          0          0          0          0          1          1          1 
   0.76399          0          0          0          0          1          1          1 
   0.79084          0          0          0          0          1          1          1 
   0.81864          0          0          0          0          1          1          1 
   0.84741          0          0          0          0          1          1          1 
   0.87719          0          0          0          0          1          1          1 
   0.90802          0          0          0          0          1          1          1 
   0.93993          0          0          0          0          1          1          1 
   0.97297          0          0          0          0          1          1          1 
   1.00716          0          0          0          0          1          1          1 
   1.04256          0          0          0          0          1          1          1 
   1.07920          0          0          0          0          1          1          1 
   1.11713          0          0          0          0          1          1          1 
   1.15640          0          0          0          0          1          1          1 
   1.19704          0          0          0          0          1          1          1 
   1.23911          0          0          0          0          1          0          0 
   1.28266          0          0          0          0          1          1          1 
   1.32774          0          0          0          0          1          1          1 
   1.37440          0          0          0          0          1          1          1 
   1.42271          0          0          0          0          1          1          1 
   1.47271          0          0          0          0          1          1          1 
   1.52447          0          0          0          0          1          1          1 
   1.57805          0          0          0          0          1          1          1 
   1.63351          0          0          0          0          1          1          1 
   1.69092          0          0          0          0          1          1          1 
   1.75035          0          0          0          0          1          1          1 
   1.81187          0          0          0          0          1          1          1 
   1.87555          0          0          0          0          1          1          1 
   1.94146          0          0          0          0          1          1          1 
   2.00970          0          0          0          0          1          1          1 
   2.08033          0          0          0          0          1          1          1 
   2.15344          0          0          0          0          1          1          1 
   2.22913          0          0          0          0          1          1          1 
   2.30747          0          0          0          0          1          1          1 
   2.38857          0          0          0          0          1          1          1 
   2.47252          0          0          0          0          1          1          1 
   2.55942          0          0          0          0          1          1          1 
   2.64937          0          0          0          0          1          1          1 
   2.74248          0          0          0          0          1          1          1 
   2.83887          0          0          0          0          1          1          1 
   2.93864          0          0          0          0          1          1          1 
   3.04193          1          1          1          1          1          1          1 
   3.14884          0          1          1          1          1          1          1 
   3.25950          1          1          1          1          1          1          1 
   3.37406          1          1          1          1          1          1          1 
   3.49265          1          1          1          1          1          1          1 
   3.61540          1          1          1          1          1          1          1 
   3.74246          1          0          1          1          1          1          1 
   3.87399          1          1          1          1          1          1          1 
   4.01015          0          1          1          1          1          1          1 
   4.15109          0          1          1          1          1          1          1 
   4.29698          1          1          1          1          1          1          1 
   4.44800          0          1          1          1          1          1          1 
   4.60433          1          1          1          1          1          1          1 
   4.76615          0          1          1          0          1          1          1 
   4.93366          0          1          1          1          1          1          1 
   5.10706          0          1          1          1          1          1          1 
   5.28655          0          1          1          1          1          1          1 
   5.47235          0          1          1          0          1          1          1 
   5.66468          1          1          1          1          1          1          1 
   5.86377          0          0          1          0          1          1          1 
   6.06986          1          1          1          0          1          1          1 
   6.28319          0          0          1          0          1          1          1 
   6.50401          1          1          1          0          1          1          1 
   6.73260          0          0          1          0          1          1          1 
   6.96923          0          1          0          0          1          1          1 
   7.21416          0          1          1          0          1          1          1 
   7.46771          1          1          1          1          1          1          1 
   7.73017          1          1          1          1          1          1          1 
   8.00185          1          0          1          1          1          1          1 
   8.28308          0          0          1          1          1          1          1 
   8.57420          0          0          1          0          1          1          1 
   8.87555          0          0          0          0          1          1          1 
   9.18748          0          0          0          0          1          1          1 
   9.51038          0          0          0          0          1          1          1 
   9.84463          0          0          0          0          1          1          1 
  10.19063          0          1          0          1          0          0          0 
  10.54879          0          1          0          1          0          0          0 
  10.91953          0          0          0          0          1          1          1 
  11.30331          0          0          1          0          1          1          1 
  11.70057          1          1          1          0          1          1          1 
  12.11180          0          1          1          0          1          1          1 
  12.53747          0          0          1          1          1          1          1 
  12.97811          1          1          1          1          1          1          1 
  13.43424          1          1          1          1          1          1          1 
  13.90639          0          0          1          0          1          1          1 
  14.39514          0          1          1          1          1          1          1 
  14.90107          1          1          1          1          1          1          1 
  15.42478          1          0          1          0          1          1          1 
  15.96690          1          1          1          0          1          1          1 
  16.52807          1          0          1          0          1          1          1 
  17.10896          0          1          1          0          1          1          1 
  17.71026          1          1          1          0          1          1          1 
  18.33270          0          1          1          0          1          1          1 
  18.97702          0          0          1          0          1          1          1 
  19.64398          0          0          1          0          1          1          1 
  20.33438          0          1          1          0          1          1          1 
  21.04905          0          1          1          1          1          1          1 
  21.78884          1          1          1          0          1          1          1 
  22.55462          1          0          1          0          1          1          1 
  23.34732          0          0          1          0          1          1          1 
  24.16788          0          0          1          0          1          1          1 
  25.02500          1          1          1          1          0          0          0 
  25.40257          1          1          1          1          0          0          0 
  25.78584          1          1          1          0          0          0          0 
  26.17490          1          1          1          0          0          0          0 
  26.56982          1          1          1          0          0          0          0 
  26.97070          1          1          1          0          0          0          0 
  27.37763          1          1          1          0          0          0          0 
  27.79070          1          1          1          0          0          0          0 
  28.21000          1          1          1          0          0          0          0 
  28.63563          0          0          1          0          0          0          0 
  29.06768          0          0          1          0          0          0          0 
  29.50625          0          1          1          0          0          0          0 
  29.95144          1          1          1          0          0          0          0 
  30.40334          1          1          1          0          0          0          0 
  30.86206          1          1          1          0          0          0          0 
  31.32770          0          1          1          0          0          0          0 
  31.80037          0          1          1          0          0          0          0 
  32.28017          0          0          1          0          0          0          0 
  32.76721          1          1          1          0          0          0          0 
  33.26159          1          1          1          0          0          0          0 
  33.76344          0          0          1          0          0          0          0 
  34.27286          0          0          1          0          0          0          0 
  34.78996          0          0          1          0          0          0          0 
  35.31487          0          0          1          0          0          0          0 
  35.84769          1          1          1          0          0          0          0 
  36.38856          0          1          1          0          0          0          0 
  36.93758          0          1          1          0          0          0          0 
  37.49489          0          0          1          0          0          0          0 
  38.06061          0          0          1          0          0          0          0 
  38.63486          1          0          1          0          0          0          0 
  39.21778          1          0          1          0          0          0          0 
  39.80949          1          1          1          0          0          0          0 
  40.41013          1          1          1          0          0          0          0 
  41.01983          0          1          1          0          0          0          0 
  41.63873          0          1          1          0          0          0          0 
  42.26697          0          1          1          0          0          0          0 
  42.90469          0          1          1          0          0          0          0 
  43.55203          0          1          1          0          0          0          0 
  44.20914          0          0          1          0          0          0          0 
  44.87616          0          0          1          0          0          0          0 
  45.55324          1          1          1          1          0          0          0 
  46.24054          1          1          1          0          0          0          0 
  46.93821          0          0          1          0          0          0          0 
  47.64641          0          0          1          0          0          0          0 
  48.36529          0          0          1          0          0          0          0 
  49.09502          1          0          1          0          0          0          0 
  49.83576          0          0          1          0          0          0          0 
  50.58767          0          1          1          0          0          0          0 
  51.35093          0          1          1          0          0          0          0 
  52.12571          0          1          1          0          0          0          0 
  52.91217          0          0          1          0          0          0          0 
  53.71050          0          1          1          0          0          0          0 
  54.52088          0          1          1          0          0          0          0 
  55.34348          0          1          1          0          0          0          0 
  56.17850          0          1          1          0          0          0          0 
  57.02611          0          1          1          0          0          0          0 
  57.88651          0          1          1          0          0          0          0 
  58.75989          1          1          1          0          0          0          0 
  59.64645          1          1          1          0          0          0          0 
  60.54639          1          1          1          0          0          0          0 
  61.45990          0          1          1          0          0          0          0 
  62.38720          0          0          1          0          0          0          0 
  63.32849          0          0          1          0          0          0          0 
  64.28398          0          0          1          0          0          0          0 
  65.25389          0          0          1          0          0          0          0 
  66.23843          0          1          1          0          0          0          0 
  67.23783          0          1          1          0          0          0          0 
  68.25230          0          1          1          0          0          0          0 
  69.28208          0          1          1          0          0          0          0 
  70.32740          0          1          1          0          0          0          0 
  71.38849          0          0          1          0          0          0          0 
  72.46559          0          0          1          0          0          0          0 
  73.55894          0          0          1          0          0          0          0 
  74.66878          0          1          1          0          0          0          0 
  75.79537          0          0          1          0          0          0          0 
  76.93896          0          0          1          0          0          0          0 
  78.09981          0          0          1          0          0          0          0 
  79.27817          0          0          1          0          0          0          0 
  80.47430          0          0          1          0          0          0          0 
  81.68849          0          0          1          0          0          0          0 
  82.92099          0          0          1          0          0          0          0 
  84.17209          0          0          1          0          0          0          0 
  85.44207          0          0          1          0          0          0          0 
  86.73120          0          0          1          0          0          0          0 
  88.03979          0          0          1          0          0          0          0 
  89.36812          0          0          1          0          0          0          0 
  90.71650          0          0          1          0          0          0          0 
  92.08521          0          0          1          0          0          0          0 
  93.47458          0          0          1          0          0          0          0 
  94.88491          0          0          1          0          0          0          0 
  96.31652          0          0          1          0          0          0          0 
  97.76973          0          0          1          0          0          0          0 
  99.24486          0          0          1          0          0          0          0 
 100.74226          0          0          1          0          0          0          0 
 102.26224          0          0          1          0          0          0          0 
 103.80516          0          0          1          0          0          0          0 
 105.37135          0          0          1          0          0          0          0 
 106.96118          0          0          1          0          0          0          0 
 108.57500          0          0          1          0          0          0          0 
 110.21316          0          0          1          0          0          0          0 
 111.87604          0          0          1          0          0          0          0 
 113.56401          0          0          1          0          0          0          0 
 115.27744          0          0          1          0          0          0          0 
 117.01673          0          0          1          0          0          0          0 
 118.78226          0          0          1          0          0          0          0 
 120.57443          0          0          1          0          0          0          0 
 122.39364          0          0          1          0          0          0          0 
 124.24030          0          0          1          0          0          0          0 
 126.11482          0          0          1          0          0          0          0 
 128.01762          0          0          1          0          0          0          0 
 129.94913          0          0          1          0          0          0          0 
 131.90978          0          0          1          0          0          0          0 
 133.90002          0          0          1          0          0          0          0 
 135.92028          0          0          1          0          0          0          0 
 137.97103          0          0          1          0          0          0          0 
 140.05271          0          0          1          0          0          0          0 
 142.16581          0          0          1          0          0          0          0 
 144.31079          0          0          1          0          0          0          0 
 146.48813          0          0          1          0          0          0          0 
 148.69832          0          0          1          0          0          0          0 
 150.94185          0          0          1          0          0          0          0 
 153.21924          0          0          1          0          0          0          0 
 155.53099          0          0          1          0          0          0          0 
 157.87762          0          0          1          0          0          0          0 
 160.25965          0          0          1          0          0          0          0 
 162.67763          0          0          1          0          0          0          0 
 165.13208          0          0          1          0          0          0          0 
 167.62357          0          0          1          0          0          0          0 
 170.15265          0          0          1          0          0          0          0 
 172.71989          0          0          1          0          0          0          0 
 175.32586          0          0          1          0          0          0          0 
 177.97115          0          0          1          0          0          0          0 
 180.65635          0          0          1          0          0          0          0 
 183.38207          0          0          1          0          0          0          0 
 186.14891          0          0          1          0          0          0          0 
 188.95750          0          0          1          0          0          0          0 
 191.80846          0          0          1          0          0          0          0 
 194.70244          0          0          1          0          0          0          0 
 197.64008          0          0          1          0          0          0          0 
 200.62204          0          0          1          0          0          0          0 
 203.64900          0          0          1          0          0          0          0 
 206.72162          0          0          1          0          0          0          0 
 209.84061          0          0          1          0          0          0          0 
 213.00665          0          0          1          0          0          0          0 
 216.22047          0          0          1          0          0          0          0 
 219.48277          0          0          1          0          0          0          0 
 222.79429          0          0          1          0          0          0          0 
 226.15578          0          0          1          0          0          0          0 
 229.56798          0          0          1          0          0          0          0 
 233.03167          0          0          1          0          0          0          0 
 236.54762          0          0          1          0          0          0          0 
 240.11661          0          0          1          0          0          0          0 
 243.73946          0          0          1          0          0          0          0 
 247.41696          0          0          1          0          0          0          0 
 251.14995          0          0          1          0          0          0          0 
 254.93926          0          0          1          0          0          0          0 
 258.78575          0          0          1          0          0          0          0 
 262.69027          0          0          1          0          0          0          0 
 266.65370          0          0          1          0          0          0          0 
 270.67693          0          0          1          0          0          0          0 
 274.76087          0          0          1          0          0          0          0 
 278.90642          0          0          1          0          0          0          0 
 283.11452          0          0          1          0          0          0          0 
 287.38611          0          0          1          0          0          0          0 
 291.72215          0          0          1          0          0          0          0 
 296.12361          0          0          1          0          0          0          0 
 300.59147          0          0          1          0          0          0          0 
 305.12675          0          0          1          0          0          0          0 
 309.73046          0          1          1          0          0          0          0 
 314.40363          0          0          1          0          0          0          0 
 319.14730          0          0          1          0          0          0          0 
 323.96255          0          0          1          0          0          0          0 
 328.85045          0          0          1          0          0          0          0 
 333.81209          0          0          1          0          0          0          0 
 338.84860          0          0          1          0          0          0          0 
 343.96110          0          0          1          0          0          0          0 
 349.15073          0          0          1          0          0          0          0 
 354.41867          0          0          1          0          0          0          0 
 359.76608          0          1          1          0          0          0          0 
 365.19418          0          1          1          0          0          0          0 
 370.70418          0          1          1          0          0          0          0 
 376.29730          0          1          1          0          0          0          0 
 381.97482          0          1          1          0          0          0          0 
 387.73800          0          1          1          0          0          0          0 
 393.58813          0          0          1          0          0          0          0 
 399.52653          0          0          1          0          0          0          0 
 405.55453          0          0          1          0          0          0          0 
 411.67348          0          1          1          0          0          0          0 
 417.88475          0          1          1          0          0          0          0 
 424.18973          0          0          1          0          0          0          0 
 430.58984          0          1          1          0          0          0          0 
 437.08651          0          0          1          0          0          0          0 
 443.68121          0          0          1          0          0          0          0 
 450.37541          0          0          1          0          0          0          0 
 457.17060          0          1          1          0          0          0          0 
 464.06833          0          1          1          0          0          0          0 
 471.07012          0          1          1          0          0          0          0 
 478.17756          0          1          1          0          0          0          0 
 485.39223          0          0          1          0          0          0          0 
 492.71575          0          0          1          0          0          0          0 
 500.00000          0          1          1          0          0          0          0 


==> anc/data_files/dataset_selection_iZIP_Updated_08_2020.txt <==
   3.04193          1          1          1          1 
   3.14884          1          1          1          1 
   3.25950          1          1          1          1 
   3.37406          1          1          1          1 
   3.49265          1          1          1          1 
   3.61540          1          1          1          1 
   3.74246          1          1          1          1 
   3.87399          1          1          1          1 
   4.01015          1          1          1          1 
   4.15109          1          1          1          1 
   4.29698          1          1          1          1 
   4.44800          1          1          1          1 
   4.60433          1          1          1          1 
   4.76615          1          1          1          1 
   4.93366          1          1          1          1 
   5.10706          1          1          1          1 
   5.28655          1          1          1          1 
   5.47235          1          1          1          0 
   5.66468          1          1          1          1 
   5.86377          1          1          1          0 
   6.06986          1          1          1          0 
   6.28319          1          1          1          0 
   6.50401          1          1          1          1 
   6.73260          1          1          1          0 
   6.96923          1          1          1          1 
   7.21416          0          1          1          0 
   7.46771          1          1          1          1 
   7.73017          1          1          1          1 
   8.00185          1          1          1          1 
   8.28308          1          1          1          1 
   8.57420          0          1          1          0 
   8.87555          0          1          1          0 
   9.18748          0          1          1          1 
   9.51038          0          1          1          1 
   9.84463          0          1          1          1 
  10.19063          0          1          0          1 
  10.54879          0          1          0          1 
  10.91953          0          1          0          1 
  11.30331          0          1          1          1 
  11.70057          1          1          1          1 
  12.11180          1          1          1          1 
  12.53747          1          1          1          1 
  12.97811          1          1          1          1 
  13.43424          1          1          1          1 
  13.90639          1          1          1          1 
  14.39514          1          1          1          1 
  14.90107          1          1          1          1 
  15.42478          1          1          1          1 
  15.96690          1          1          1          1 
  16.52807          1          1          1          1 
  17.10896          1          1          1          0 
  17.71026          1          1          1          1 
  18.33270          0          1          1          0 
  18.97702          1          1          1          1 
  19.64398          1          1          1          1 
  20.33438          1          1          1          1 
  21.04905          1          1          1          1 
  21.78884          1          1          1          0 
  22.55462          1          1          1          1 
  23.34732          1          1          1          0 
  24.16788          1          1          1          0 
  25.02500          1          1          1          1 
  25.40257          1          1          1          1 
  25.78584          1          1          1          0 
  26.17490          1          1          1          0 
  26.56982          1          1          1          0 
  26.97070          1          1          1          0 
  27.37763          1          1          1          0 
  27.79070          1          1          1          0 
  28.21000          1          1          1          0 
  28.63563          0          0          1          0 
  29.06768          0          0          1          0 
  29.50625          0          1          1          0 
  29.95144          1          1          1          0 
  30.40334          1          1          1          0 
  30.86206          1          1          1          0 
  31.32770          0          1          1          0 
  31.80037          0          1          1          0 
  32.28017          0          0          1          0 
  32.76721          1          1          1          0 
  33.26159          1          1          1          0 
  33.76344          0          0          1          0 
  34.27286          0          0          1          0 
  34.78996          0          0          1          0 
  35.31487          0          0          1          0 
  35.84769          1          1          1          0 
  36.38856          0          1          1          0 
  36.93758          0          1          1          0 
  37.49489          0          0          1          0 
  38.06061          0          0          1          0 
  38.63486          1          0          1          0 
  39.21778          1          0          1          0 
  39.80949          1          1          1          0 
  40.41013          1          1          1          0 
  41.01983          0          1          1          0 
  41.63873          0          1          1          0 
  42.26697          0          1          1          0 
  42.90469          0          1          1          0 
  43.55203          0          1          1          0 
  44.20914          0          0          1          0 
  44.87616          0          0          1          0 
  45.55324          1          1          1          1 
  46.24054          1          1          1          0 
  46.93821          0          0          1          0 
  47.64641          0          0          1          0 
  48.36529          0          0          1          0 
  49.09502          1          0          1          0 
  49.83576          0          0          1          0 
  50.58767          0          1          1          0 
  51.35093          0          1          1          0 
  52.12571          0          1          1          0 
  52.91217          0          0          1          0 
  53.71050          0          1          1          0 
  54.52088          0          1          1          0 
  55.34348          0          1          1          0 
  56.17850          0          1          1          0 
  57.02611          0          1          1          0 
  57.88651          0          1          1          0 
  58.75989          1          1          1          0 
  59.64645          1          1          1          0 
  60.54639          1          1          1          0 
  61.45990          0          1          1          0 
  62.38720          0          0          1          0 
  63.32849          0          0          1          0 
  64.28398          0          0          1          0 
  65.25389          0          0          1          0 
  66.23843          0          1          1          0 
  67.23783          0          1          1          0 
  68.25230          0          1          1          0 
  69.28208          0          1          1          0 
  70.32740          0          1          1          0 
  71.38849          0          0          1          0 
  72.46559          0          0          1          0 
  73.55894          0          0          1          0 
  74.66878          0          1          1          0 
  75.79537          0          0          1          0 
  76.93896          0          0          1          0 
  78.09981          0          0          1          0 
  79.27817          0          0          1          0 
  80.47430          0          0          1          0 
  81.68849          0          0          1          0 
  82.92099          0          0          1          0 
  84.17209          0          0          1          0 
  85.44207          0          0          1          0 
  86.73120          0          0          1          0 
  88.03979          0          0          1          0 
  89.36812          0          0          1          0 
  90.71650          0          0          1          0 
  92.08521          0          0          1          0 
  93.47458          0          0          1          0 
  94.88491          0          0          1          0 
  96.31652          0          0          1          0 
  97.76973          0          0          1          0 
  99.24486          0          0          1          0 
 100.74226          0          0          1          0 
 102.26224          0          0          1          0 
 103.80516          0          0          1          0 
 105.37135          0          0          1          0 
 106.96118          0          0          1          0 
 108.57500          0          0          1          0 
 110.21316          0          0          1          0 
 111.87604          0          0          1          0 
 113.56401          0          0          1          0 
 115.27744          0          0          1          0 
 117.01673          0          0          1          0 
 118.78226          0          0          1          0 
 120.57443          0          0          1          0 
 122.39364          0          0          1          0 
 124.24030          0          0          1          0 
 126.11482          0          0          1          0 
 128.01762          0          0          1          0 
 129.94913          0          0          1          0 
 131.90978          0          0          1          0 
 133.90002          0          0          1          0 
 135.92028          0          0          1          0 
 137.97103          0          0          1          0 
 140.05271          0          0          1          0 
 142.16581          0          0          1          0 
 144.31079          0          0          1          0 
 146.48813          0          0          1          0 
 148.69832          0          0          1          0 
 150.94185          0          0          1          0 
 153.21924          0          0          1          0 
 155.53099          0          0          1          0 
 157.87762          0          0          1          0 
 160.25965          0          0          1          0 
 162.67763          0          0          1          0 
 165.13208          0          0          1          0 
 167.62357          0          0          1          0 
 170.15265          0          0          1          0 
 172.71989          0          0          1          0 
 175.32586          0          0          1          0 
 177.97115          0          0          1          0 
 180.65635          0          0          1          0 
 183.38207          0          0          1          0 
 186.14891          0          0          1          0 
 188.95750          0          0          1          0 
 191.80846          0          0          1          0 
 194.70244          0          0          1          0 
 197.64008          0          0          1          0 
 200.62204          0          0          1          0 
 203.64900          0          0          1          0 
 206.72162          0          0          1          0 
 209.84061          0          0          1          0 
 213.00665          0          0          1          0 
 216.22047          0          0          1          0 
 219.48277          0          0          1          0 
 222.79429          0          0          1          0 
 226.15578          0          0          1          0 
 229.56798          0          0          1          0 
 233.03167          0          0          1          0 
 236.54762          0          0          1          0 
 240.11661          0          0          1          0 
 243.73946          0          0          1          0 
 247.41696          0          0          1          0 
 251.14995          0          0          1          0 
 254.93926          0          0          1          0 
 258.78575          0          0          1          0 
 262.69027          0          0          1          0 
 266.65370          0          0          1          0 
 270.67693          0          0          1          0 
 274.76087          0          0          1          0 
 278.90642          0          0          1          0 
 283.11452          0          0          1          0 
 287.38611          0          0          1          0 
 291.72215          0          0          1          0 
 296.12361          0          0          1          0 
 300.59147          0          0          1          0 
 305.12675          0          0          1          0 
 309.73046          0          1          1          0 
 314.40363          0          0          1          0 
 319.14730          0          0          1          0 
 323.96255          0          0          1          0 
 328.85045          0          0          1          0 
 333.81209          0          0          1          0 
 338.84860          0          0          1          0 
 343.96110          0          0          1          0 
 349.15073          0          0          1          0 
 354.41867          0          0          1          0 
 359.76608          0          1          1          0 
 365.19418          0          1          1          0 
 370.70418          0          1          1          0 
 376.29730          0          1          1          0 
 381.97482          0          1          1          0 
 387.73800          0          1          1          0 
 393.58813          0          0          1          0 
 399.52653          0          0          1          0 
 405.55453          0          0          1          0 
 411.67348          0          1          1          0 
 417.88475          0          1          1          0 
 424.18973          0          0          1          0 
 430.58984          0          1          1          0 
 437.08651          0          0          1          0 
 443.68121          0          0          1          0 
 450.37541          0          0          1          0 
 457.17060          0          1          1          0 
 464.06833          0          1          1          0 
 471.07012          0          1          1          0 
 478.17756          0          1          1          0 
 485.39223          0          0          1          0 
 492.71575          0          0          1          0 
 500.00000          0          1          1          0 


==> anc/data_files/efficiency_CDMSliteR2_Updated_08_2020.txt <==
    0.0030     0.0000    -0.0000     0.0000 
    0.0099     0.0000    -0.0000     0.0000 
    0.0164     0.0000    -0.0000     0.0000 
    0.0230     0.0000    -0.0000     0.0000 
    0.0296     0.0000    -0.0000     0.0000 
    0.0361     0.0000    -0.0000     0.0000 
    0.0427     0.0000    -0.0000     0.0000 
    0.0493     0.0000    -0.0000     0.0000 
    0.0551     0.0000    -0.0000     0.0000 
    0.0551     0.0083    -0.0033     0.0029 
    0.0558     0.0092    -0.0036     0.0031 
    0.0624     0.0346    -0.0113     0.0073 
    0.0690     0.0537    -0.0139     0.0064 
    0.0747     0.0585    -0.0112     0.0053 
    0.0747     0.2174    -0.1294     0.0519 
    0.0755     0.2406    -0.1476     0.0501 
    0.0821     0.3558    -0.0855     0.0320 
    0.0887     0.4001    -0.0429     0.0365 
    0.0952     0.4054    -0.0373     0.0369 
    0.1018     0.4069    -0.0377     0.0370 
    0.1030     0.4132    -0.0331     0.0321 
    0.2030     0.4692    -0.0371     0.0354 
    0.3030     0.4922    -0.0392     0.0366 
    0.4030     0.5006    -0.0385     0.0367 
    0.5030     0.5052    -0.0379     0.0369 
    0.6030     0.5056    -0.0372     0.0369 
    0.7030     0.5073    -0.0374     0.0370 
    0.8030     0.5053    -0.0371     0.0368 
    0.9030     0.5053    -0.0369     0.0368 
    1.0030     0.5055    -0.0368     0.0368 
    1.1030     0.5049    -0.0367     0.0367 
    1.2030     0.5047    -0.0367     0.0366 
    1.3030     0.5038    -0.0366     0.0365 
    1.4030     0.5040    -0.0365     0.0365 
    1.5030     0.5036    -0.0365     0.0365 
    1.6030     0.5040    -0.0365     0.0365 
    1.7030     0.5051    -0.0366     0.0366 
    1.8030     0.5051    -0.0366     0.0366 
    1.9030     0.5051    -0.0366     0.0366 
    2.0030     0.5051    -0.0366     0.0366 
    2.1030     0.5050    -0.0366     0.0366 
    2.2030     0.5050    -0.0366     0.0366 
    2.3030     0.5049    -0.0366     0.0366 
    2.4030     0.5048    -0.0366     0.0366 
    2.5030     0.5048    -0.0366     0.0366 
    2.6030     0.5047    -0.0366     0.0366 
    2.7030     0.5046    -0.0366     0.0366 
    2.8030     0.5045    -0.0366     0.0366 
    2.9030     0.5045    -0.0366     0.0366 
    3.0030     0.5044    -0.0366     0.0366 
    3.1030     0.5043    -0.0366     0.0366 
    3.2030     0.5043    -0.0366     0.0366 
    3.3030     0.5042    -0.0366     0.0366 
    3.4030     0.5041    -0.0366     0.0366 
    3.5030     0.5040    -0.0366     0.0366 
    3.6030     0.5040    -0.0366     0.0366 
    3.7030     0.5039    -0.0366     0.0366 
    3.8030     0.5038    -0.0366     0.0366 
    3.9030     0.5038    -0.0366     0.0366 
    4.0030     0.5037    -0.0366     0.0366 
    4.1030     0.5036    -0.0366     0.0366 
    4.2030     0.5035    -0.0366     0.0366 
    4.3030     0.5035    -0.0366     0.0366 
    4.4030     0.5034    -0.0366     0.0366 
    4.5030     0.5033    -0.0366     0.0366 
    4.6030     0.5032    -0.0366     0.0366 
    4.7030     0.5032    -0.0366     0.0366 
    4.8030     0.5031    -0.0366     0.0366 
    4.9030     0.5030    -0.0366     0.0366 
    5.0030     0.5030    -0.0366     0.0366 
    5.1030     0.5029    -0.0366     0.0366 
    5.2030     0.5028    -0.0366     0.0366 
    5.3030     0.5028    -0.0366     0.0366 
    5.4030     0.5027    -0.0366     0.0366 
    5.5030     0.5026    -0.0366     0.0366 
    5.6030     0.5025    -0.0366     0.0366 
    5.7030     0.5025    -0.0366     0.0366 
    5.8030     0.5024    -0.0366     0.0366 
    5.9030     0.5023    -0.0366     0.0366 
    6.0030     0.5022    -0.0366     0.0366 
    6.1030     0.5022    -0.0366     0.0366 
    6.2030     0.5021    -0.0366     0.0366 
    6.3030     0.5020    -0.0366     0.0366 
    6.4030     0.5020    -0.0366     0.0366 
    6.5030     0.5019    -0.0366     0.0366 
    6.6030     0.5018    -0.0366     0.0366 
    6.7030     0.5018    -0.0366     0.0366 
    6.8030     0.5017    -0.0366     0.0366 
    6.9030     0.5016    -0.0366     0.0366 
    7.0030     0.5015    -0.0366     0.0366 
    7.1030     0.5015    -0.0366     0.0366 
    7.2030     0.5014    -0.0366     0.0366 
    7.3030     0.5013    -0.0366     0.0366 
    7.4030     0.5012    -0.0366     0.0366 
    7.5030     0.5012    -0.0366     0.0366 
    7.6030     0.5011    -0.0366     0.0366 
    7.7030     0.5010    -0.0366     0.0366 
    7.8030     0.5010    -0.0366     0.0366 
    7.9030     0.5009    -0.0366     0.0366 
    8.0030     0.5008    -0.0366     0.0366 
    8.1030     0.5007    -0.0366     0.0366 
    8.2030     0.5007    -0.0366     0.0366 
    8.3030     0.5006    -0.0366     0.0366 
    8.4030     0.5005    -0.0366     0.0366 
    8.5030     0.5004    -0.0366     0.0366 
    8.6030     0.5004    -0.0366     0.0366 
    8.7030     0.5003    -0.0366     0.0366 
    8.8030     0.5002    -0.0366     0.0366 
    8.9030     0.5002    -0.0366     0.0366 
    9.0030     0.5001    -0.0366     0.0366 
    9.1030     0.5000    -0.0366     0.0366 
    9.2030     0.5000    -0.0366     0.0366 
    9.3030     0.4999    -0.0366     0.0366 
    9.4030     0.4998    -0.0366     0.0366 
    9.5030     0.4997    -0.0366     0.0366 
    9.6030     0.4997    -0.0366     0.0366 
    9.7030     0.4996    -0.0366     0.0366 
    9.8030     0.4995    -0.0366     0.0366 
    9.9030     0.4995    -0.0366     0.0366 
   10.0030     0.4994    -0.0366     0.0366 
   10.1030     0.4993    -0.0366     0.0366 
   10.2030     0.4992    -0.0366     0.0366 
   10.3030     0.4992    -0.0366     0.0366 
   10.4030     0.4991    -0.0366     0.0366 
   10.5030     0.4990    -0.0366     0.0366 
   10.6030     0.4990    -0.0366     0.0366 
   10.7030     0.4989    -0.0366     0.0366 
   10.8030     0.4988    -0.0366     0.0366 
   10.9030     0.4987    -0.0366     0.0366 
   11.0030     0.4987    -0.0366     0.0366 
   11.1030     0.4986    -0.0366     0.0366 
   11.2030     0.4985    -0.0366     0.0366 
   11.3030     0.4984    -0.0366     0.0366 
   11.4030     0.4984    -0.0366     0.0366 
   11.5030     0.4983    -0.0366     0.0366 
   11.6030     0.4982    -0.0366     0.0366 
   11.7030     0.4982    -0.0366     0.0366 
   11.8030     0.4981    -0.0366     0.0366 
   11.9030     0.4980    -0.0366     0.0366 
   12.0030     0.4979    -0.0366     0.0366 
   12.1030     0.4979    -0.0366     0.0366 
   12.2030     0.4978    -0.0366     0.0366 
   12.3030     0.4977    -0.0366     0.0366 
   12.4030     0.4976    -0.0366     0.0366 
   12.5030     0.4976    -0.0366     0.0366 
   12.6030     0.4975    -0.0366     0.0366 
   12.7030     0.4974    -0.0366     0.0366 
   12.8030     0.4974    -0.0366     0.0366 
   12.9030     0.4973    -0.0366     0.0366 
   13.0030     0.4972    -0.0366     0.0366 
   13.1030     0.4971    -0.0366     0.0366 
   13.2030     0.4971    -0.0366     0.0366 
   13.3030     0.4970    -0.0366     0.0366 
   13.4030     0.4969    -0.0366     0.0366 
   13.5030     0.4969    -0.0366     0.0366 
   13.6030     0.4968    -0.0366     0.0366 
   13.7030     0.4967    -0.0366     0.0366 
   13.8030     0.4966    -0.0366     0.0366 
   13.9030     0.4966    -0.0366     0.0366 
   14.0030     0.4965    -0.0366     0.0366 
   14.1030     0.4964    -0.0366     0.0366 
   14.2030     0.4964    -0.0366     0.0366 
   14.3030     0.4963    -0.0366     0.0366 
   14.4030     0.4962    -0.0366     0.0366 
   14.5030     0.4961    -0.0366     0.0366 
   14.6030     0.4961    -0.0366     0.0366 
   14.7030     0.4960    -0.0366     0.0366 
   14.8030     0.4959    -0.0366     0.0366 
   14.9030     0.4959    -0.0366     0.0366 
   15.0030     0.4958    -0.0366     0.0366 
   15.1030     0.4957    -0.0366     0.0366 
   15.2030     0.4956    -0.0366     0.0366 
   15.3030     0.4956    -0.0366     0.0366 
   15.4030     0.4955    -0.0366     0.0366 
   15.5030     0.4954    -0.0366     0.0366 
   15.6030     0.4954    -0.0366     0.0366 
   15.7030     0.4953    -0.0367     0.0366 
   15.8030     0.4952    -0.0371     0.0366 
   15.9030     0.4951    -0.0377     0.0366 
   16.0030     0.4951    -0.0385     0.0366 
   16.1030     0.4950    -0.0394     0.0366 
   16.2030     0.4949    -0.0406     0.0366 
   16.3030     0.4949    -0.0419     0.0366 
   16.4030     0.4948    -0.0433     0.0366 
   16.5030     0.4947    -0.0449     0.0366 
   16.6030     0.4946    -0.0466     0.0366 
   16.7030     0.4942    -0.0473     0.0366 
   16.8030     0.4928    -0.0474     0.0368 
   16.9030     0.4913    -0.0475     0.0371 
   17.0030     0.4898    -0.0476     0.0377 
   17.1030     0.4883    -0.0477     0.0385 
   17.2030     0.4869    -0.0478     0.0395 
   17.3030     0.4854    -0.0479     0.0406 
   17.4030     0.4839    -0.0479     0.0419 
   17.5030     0.4825    -0.0481     0.0434 
   17.6030     0.4810    -0.0481     0.0450 
   17.7030     0.4795    -0.0482     0.0466 
   17.8030     0.4780    -0.0483     0.0472 
   17.9030     0.4766    -0.0484     0.0473 
   18.0030     0.4751    -0.0485     0.0474 
   18.1030     0.4736    -0.0486     0.0475 
   18.2030     0.4722    -0.0487     0.0476 
   18.3030     0.4707    -0.0488     0.0477 
   18.4030     0.4692    -0.0489     0.0478 
   18.5030     0.4678    -0.0490     0.0479 
   18.6030     0.4663    -0.0491     0.0480 
   18.7030     0.4648    -0.0492     0.0481 
   18.8030     0.4634    -0.0493     0.0481 
   18.9030     0.4619    -0.0494     0.0482 
   19.0030     0.4604    -0.0495     0.0483 
   19.1030     0.4590    -0.0496     0.0484 
   19.2030     0.4575    -0.0497     0.0485 
   19.3030     0.4560    -0.0498     0.0486 
   19.4030     0.4546    -0.0499     0.0487 
   19.5030     0.4531    -0.0500     0.0488 
   19.6030     0.4516    -0.0501     0.0489 
   19.7030     0.4502    -0.0502     0.0490 
   19.8030     0.4487    -0.0503     0.0491 
   19.9030     0.4472    -0.0504     0.0492 
   20.0030     0.4458    -0.0505     0.0493 
   20.1030     0.4443    -0.0506     0.0494 
   20.2030     0.4429    -0.0507     0.0495 
   20.3030     0.4414    -0.0508     0.0496 
   20.4030     0.4400    -0.0509     0.0497 
   20.5030     0.4385    -0.0510     0.0498 
   20.6030     0.4371    -0.0512     0.0499 
   20.7030     0.4356    -0.0513     0.0500 
   20.8030     0.4342    -0.0514     0.0501 
   20.9030     0.4327    -0.0515     0.0502 
   21.0030     0.4313    -0.0516     0.0503 
   21.1030     0.4298    -0.0517     0.0504 
   21.2030     0.4284    -0.0518     0.0505 
   21.3030     0.4269    -0.0519     0.0506 
   21.4030     0.4255    -0.0520     0.0507 
   21.5030     0.4240    -0.0521     0.0508 
   21.6030     0.4226    -0.0522     0.0509 
   21.7030     0.4211    -0.0523     0.0510 
   21.8030     0.4197    -0.0524     0.0511 
   21.9030     0.4182    -0.0525     0.0512 
   22.0030     0.4168    -0.0526     0.0513 
   22.1030     0.4153    -0.0527     0.0514 
   22.2030     0.4139    -0.0529     0.0515 
   22.3030     0.4124    -0.0530     0.0516 
   22.4030     0.4110    -0.0531     0.0517 
   22.5030     0.4095    -0.0532     0.0518 
   22.6030     0.4081    -0.0533     0.0519 
   22.7030     0.4066    -0.0534     0.0520 
   22.8030     0.4052    -0.0535     0.0521 
   22.9030     0.4037    -0.0536     0.0522 
   23.0030     0.4023    -0.0537     0.0523 
   23.1030     0.4008    -0.0538     0.0524 
   23.2030     0.3993    -0.0539     0.0525 
   23.3030     0.3979    -0.0540     0.0526 
   23.4030     0.3965    -0.0541     0.0527 
   23.5030     0.3950    -0.0542     0.0528 
   23.6030     0.3936    -0.0543     0.0529 
   23.7030     0.3921    -0.0544     0.0530 
   23.8030     0.3906    -0.0546     0.0531 
   23.9030     0.3892    -0.0547     0.0532 
   24.0030     0.3877    -0.0548     0.0533 
   24.1030     0.3863    -0.0549     0.0534 
   24.2030     0.3848    -0.0550     0.0535 
   24.3030     0.3834    -0.0551     0.0536 
   24.4030     0.3819    -0.0552     0.0537 
   24.5030     0.3805    -0.0553     0.0538 
   24.6030     0.3790    -0.0554     0.0539 
   24.7030     0.3776    -0.0555     0.0540 
   24.8030     0.3761    -0.0556     0.0541 
   24.9030     0.3747    -0.0557     0.0542 
   25.5000     0.3747    -0.0557     0.0542 


==> anc/data_files/efficiency_CDMSliteR3_Updated_08_2020.txt <==
    0.0300     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000 
    0.0698     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000 
    0.0700     0.0097    -0.0198     0.0198     0.0059    -0.0250     0.0250 
    0.0743     0.0147    -0.0188     0.0188     0.0088    -0.0215     0.0215 
    0.0788     0.0279    -0.0169     0.0169     0.0177    -0.0203     0.0203 
    0.0836     0.0481    -0.0164     0.0164     0.0251    -0.0190     0.0190 
    0.0888     0.0956    -0.0179     0.0179     0.0517    -0.0181     0.0181 
    0.0942     0.0896    -0.0165     0.0165     0.0862    -0.0178     0.0178 
    0.1000     0.1922    -0.0198     0.0198     0.1456    -0.0182     0.0182 
    0.1061     0.1718    -0.0183     0.0183     0.1406    -0.0168     0.0168 
    0.1126     0.2897    -0.0206     0.0206     0.1950    -0.0185     0.0185 
    0.1194     0.2895    -0.0213     0.0213     0.2570    -0.0202     0.0202 
    0.1268     0.2532    -0.0198     0.0198     0.3378    -0.0215     0.0215 
    0.1345     0.4216    -0.0226     0.0226     0.4288    -0.0221     0.0221 
    0.1427     0.3963    -0.0218     0.0218     0.5042    -0.0218     0.0218 
    0.1515     0.4764    -0.0225     0.0225     0.5156    -0.0217     0.0217 
    0.1607     0.5276    -0.0218     0.0218     0.5344    -0.0220     0.0220 
    0.1706     0.5283    -0.0227     0.0227     0.5636    -0.0227     0.0227 
    0.1810     0.5033    -0.0220     0.0220     0.5667    -0.0213     0.0213 
    0.1921     0.5529    -0.0211     0.0211     0.5677    -0.0216     0.0216 
    0.2038     0.5611    -0.0219     0.0219     0.6007    -0.0207     0.0207 
    0.2163     0.5733    -0.0205     0.0205     0.5665    -0.0209     0.0209 
    0.2295     0.5667    -0.0207     0.0207     0.5493    -0.0223     0.0223 
    0.2436     0.5556    -0.0217     0.0217     0.6152    -0.0213     0.0213 
    0.2585     0.6282    -0.0200     0.0200     0.5789    -0.0206     0.0206 
    0.2743     0.5444    -0.0216     0.0216     0.5859    -0.0211     0.0211 
    0.2911     0.5440    -0.0223     0.0223     0.5826    -0.0217     0.0217 
    0.3089     0.5710    -0.0215     0.0215     0.6060    -0.0214     0.0214 
    0.3277     0.5458    -0.0222     0.0222     0.6025    -0.0215     0.0215 
    0.3478     0.5825    -0.0212     0.0212     0.5973    -0.0217     0.0217 
    0.3691     0.6157    -0.0213     0.0213     0.6128    -0.0202     0.0202 
    0.3917     0.5833    -0.0213     0.0213     0.5611    -0.0211     0.0211 
    0.4156     0.5944    -0.0202     0.0202     0.5847    -0.0209     0.0209 
    0.4410     0.6057    -0.0206     0.0206     0.5877    -0.0207     0.0207 
    0.4680     0.5596    -0.0213     0.0213     0.5600    -0.0217     0.0217 
    0.4966     0.5588    -0.0213     0.0213     0.5780    -0.0217     0.0217 
    0.5270     0.5830    -0.0211     0.0211     0.5993    -0.0208     0.0208 
    0.5593     0.5995    -0.0217     0.0217     0.5385    -0.0227     0.0227 
    0.5935     0.6048    -0.0218     0.0218     0.6026    -0.0216     0.0216 
    0.6298     0.5964    -0.0216     0.0216     0.5707    -0.0224     0.0224 
    0.6683     0.5905    -0.0211     0.0211     0.6060    -0.0208     0.0208 
    0.7092     0.5976    -0.0208     0.0208     0.5723    -0.0205     0.0205 
    0.7526     0.5933    -0.0205     0.0205     0.6142    -0.0207     0.0207 
    0.7986     0.6248    -0.0195     0.0195     0.6339    -0.0194     0.0194 
    0.8475     0.6125    -0.0215     0.0215     0.6229    -0.0216     0.0216 
    0.8993     0.5958    -0.0209     0.0209     0.5724    -0.0230     0.0230 
    0.9543     0.5795    -0.0212     0.0212     0.5292    -0.0222     0.0222 
    1.0127     0.6071    -0.0201     0.0201     0.5837    -0.0209     0.0209 
    1.0746     0.5342    -0.0227     0.0227     0.5995    -0.0211     0.0211 
    1.1404     0.6099    -0.0207     0.0207     0.6228    -0.0209     0.0209 
    1.2102     0.5836    -0.0220     0.0220     0.6154    -0.0209     0.0209 
    1.2842     0.6338    -0.0202     0.0202     0.6147    -0.0206     0.0206 
    1.3627     0.5820    -0.0216     0.0216     0.5532    -0.0213     0.0213 
    1.4461     0.5817    -0.0207     0.0207     0.5727    -0.0222     0.0222 
    1.5346     0.5968    -0.0203     0.0203     0.6004    -0.0212     0.0212 
    1.6284     0.5568    -0.0215     0.0215     0.5208    -0.0212     0.0212 
    1.7281     0.6074    -0.0205     0.0205     0.6053    -0.0203     0.0203 
    1.8338     0.5933    -0.0203     0.0203     0.6166    -0.0200     0.0200 
    1.9459     0.5837    -0.0206     0.0206     0.5625    -0.0214     0.0214 
    2.0650     0.5849    -0.0200     0.0200     0.5864    -0.0197     0.0197 
    2.1913     0.5835    -0.0200     0.0200     0.5850    -0.0197     0.0197 
    2.3254     0.5820    -0.0200     0.0200     0.5835    -0.0197     0.0197 
    2.4676     0.5804    -0.0200     0.0200     0.5819    -0.0197     0.0197 
    2.6186     0.5787    -0.0200     0.0200     0.5802    -0.0197     0.0197 
    2.7787     0.5770    -0.0200     0.0200     0.5784    -0.0197     0.0197 
    2.9487     0.5751    -0.0200     0.0200     0.5765    -0.0197     0.0197 
    3.1291     0.5731    -0.0200     0.0200     0.5744    -0.0197     0.0197 
    3.3205     0.5710    -0.0200     0.0200     0.5723    -0.0197     0.0197 
    3.5236     0.5687    -0.0200     0.0200     0.5700    -0.0197     0.0197 
    3.7392     0.5663    -0.0200     0.0200     0.5676    -0.0197     0.0197 
    3.9679     0.5638    -0.0200     0.0200     0.5650    -0.0197     0.0197 
    4.2107     0.5611    -0.0200     0.0200     0.5623    -0.0197     0.0197 
    4.4683     0.5583    -0.0200     0.0200     0.5594    -0.0197     0.0197 
    4.7416     0.5553    -0.0200     0.0200     0.5563    -0.0197     0.0197 
    5.0316     0.5520    -0.0200     0.0200     0.5530    -0.0197     0.0197 
    5.3395     0.5486    -0.0200     0.0200     0.5496    -0.0197     0.0197 
    5.6661     0.5450    -0.0200     0.0200     0.5459    -0.0197     0.0197 
    6.0127     0.5412    -0.0200     0.0200     0.5420    -0.0197     0.0197 
    6.3805     0.5371    -0.0200     0.0200     0.5379    -0.0197     0.0197 
    6.7708     0.5328    -0.0200     0.0200     0.5335    -0.0197     0.0197 
    7.1850     0.5282    -0.0200     0.0200     0.5288    -0.0197     0.0197 
    7.6246     0.5234    -0.0200     0.0200     0.5239    -0.0197     0.0197 
    8.0910     0.5182    -0.0200     0.0200     0.5186    -0.0197     0.0197 
    8.5859     0.5127    -0.0200     0.0200     0.5131    -0.0197     0.0197 
    9.1112     0.5069    -0.0200     0.0200     0.5071    -0.0197     0.0197 
    9.6685     0.5007    -0.0200     0.0200     0.5009    -0.0197     0.0197 
   10.2600     0.4942    -0.0200     0.0200     0.4942    -0.0197     0.0197 
   10.8876     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   11.5536     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   12.2604     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   13.0104     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   13.8063     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   14.6509     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   15.5471     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   16.4982     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   17.5074     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   18.5784     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   19.7149     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   20.9209     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   22.2007     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   23.5588     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   25.0000     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 
   25.5000     0.4930    -0.0200     0.0200     0.4930    -0.0197     0.0197 


==> anc/data_files/efficiency_iZIP_Updated_08_2020.txt <==
    2.0020    0.0509    -0.0074     0.0078    0.2289    -0.0158     0.0157    0.2632    -0.0232     0.0231    0.2198    -0.0144     0.0144
    2.0054    0.0510    -0.0074     0.0078    0.2291    -0.0158     0.0157    0.2633    -0.0232     0.0231    0.2199    -0.0144     0.0144
    2.0089    0.0512    -0.0074     0.0078    0.2292    -0.0158     0.0157    0.2635    -0.0233     0.0231    0.2201    -0.0144     0.0144
    2.0124    0.0513    -0.0074     0.0078    0.2294    -0.0158     0.0157    0.2636    -0.0233     0.0231    0.2202    -0.0144     0.0144
    2.0159    0.0514    -0.0074     0.0078    0.2295    -0.0159     0.0157    0.2638    -0.0233     0.0231    0.2204    -0.0144     0.0144
    2.0195    0.0516    -0.0074     0.0078    0.2297    -0.0159     0.0157    0.2640    -0.0233     0.0231    0.2205    -0.0144     0.0144
    2.0230    0.0517    -0.0074     0.0078    0.2298    -0.0159     0.0157    0.2641    -0.0233     0.0232    0.2208    -0.0145     0.0144
    2.0265    0.0518    -0.0074     0.0078    0.2299    -0.0159     0.0157    0.2643    -0.0233     0.0232    0.2210    -0.0145     0.0144
    2.0300    0.0520    -0.0075     0.0078    0.2301    -0.0159     0.0158    0.2644    -0.0233     0.0232    0.2211    -0.0145     0.0144
    2.0336    0.0521    -0.0075     0.0078    0.2302    -0.0159     0.0158    0.2646    -0.0233     0.0232    0.2213    -0.0145     0.0144
    2.0371    0.0523    -0.0075     0.0078    0.2304    -0.0159     0.0158    0.2648    -0.0233     0.0232    0.2214    -0.0145     0.0145
    2.0407    0.0524    -0.0075     0.0078    0.2305    -0.0159     0.0158    0.2649    -0.0233     0.0232    0.2216    -0.0145     0.0145
    2.0442    0.0525    -0.0075     0.0078    0.2307    -0.0159     0.0158    0.2651    -0.0234     0.0232    0.2217    -0.0145     0.0145
    2.0478    0.0527    -0.0075     0.0078    0.2309    -0.0159     0.0158    0.2652    -0.0234     0.0233    0.2218    -0.0145     0.0145
    2.0513    0.0529    -0.0075     0.0078    0.2311    -0.0159     0.0158    0.2654    -0.0234     0.0233    0.2220    -0.0145     0.0145
    2.0549    0.0531    -0.0075     0.0078    0.2312    -0.0159     0.0158    0.2661    -0.0234     0.0233    0.2221    -0.0145     0.0145
    2.0585    0.0532    -0.0075     0.0078    0.2314    -0.0160     0.0158    0.2670    -0.0235     0.0234    0.2223    -0.0145     0.0145
    2.0621    0.0534    -0.0075     0.0078    0.2315    -0.0160     0.0158    0.2672    -0.0235     0.0234    0.2224    -0.0146     0.0145
    2.0657    0.0535    -0.0076     0.0078    0.2316    -0.0160     0.0159    0.2673    -0.0235     0.0234    0.2226    -0.0146     0.0145
    2.0693    0.0536    -0.0076     0.0078    0.2318    -0.0160     0.0159    0.2675    -0.0236     0.0235    0.2227    -0.0146     0.0145
    2.0729    0.0538    -0.0076     0.0078    0.2319    -0.0160     0.0159    0.2676    -0.0236     0.0235    0.2229    -0.0146     0.0145
    2.0765    0.0539    -0.0076     0.0078    0.2321    -0.0160     0.0159    0.2678    -0.0236     0.0235    0.2230    -0.0146     0.0146
    2.0801    0.0541    -0.0076     0.0078    0.2322    -0.0160     0.0159    0.2680    -0.0236     0.0235    0.2232    -0.0146     0.0146
    2.0837    0.0542    -0.0076     0.0078    0.2324    -0.0160     0.0159    0.2681    -0.0236     0.0235    0.2233    -0.0146     0.0146
    2.0873    0.0543    -0.0076     0.0078    0.2325    -0.0160     0.0159    0.2683    -0.0236     0.0235    0.2235    -0.0146     0.0146
    2.0910    0.0545    -0.0076     0.0078    0.2327    -0.0160     0.0159    0.2685    -0.0236     0.0235    0.2237    -0.0146     0.0146
    2.0946    0.0546    -0.0076     0.0078    0.2328    -0.0160     0.0159    0.2686    -0.0236     0.0236    0.2238    -0.0146     0.0146
    2.0983    0.0547    -0.0076     0.0078    0.2330    -0.0160     0.0159    0.2688    -0.0236     0.0236    0.2239    -0.0146     0.0146
    2.1019    0.0549    -0.0076     0.0078    0.2331    -0.0161     0.0160    0.2689    -0.0237     0.0236    0.2241    -0.0147     0.0146
    2.1056    0.0550    -0.0076     0.0078    0.2333    -0.0161     0.0160    0.2691    -0.0237     0.0236    0.2242    -0.0147     0.0146
    2.1093    0.0592    -0.0090     0.0094    0.2334    -0.0161     0.0160    0.2692    -0.0237     0.0236    0.2244    -0.0147     0.0146
    2.1129    0.0709    -0.0130     0.0142    0.2336    -0.0161     0.0160    0.2694    -0.0237     0.0236    0.2245    -0.0147     0.0146
    2.1166    0.0713    -0.0131     0.0142    0.2337    -0.0161     0.0160    0.2696    -0.0237     0.0236    0.2247    -0.0147     0.0147
    2.1203    0.0718    -0.0132     0.0143    0.2338    -0.0161     0.0160    0.2697    -0.0237     0.0236    0.2248    -0.0147     0.0147
    2.1240    0.0722    -0.0132     0.0143    0.2340    -0.0161     0.0160    0.2699    -0.0237     0.0237    0.2250    -0.0147     0.0147
    2.1277    0.0726    -0.0133     0.0144    0.2341    -0.0161     0.0160    0.2700    -0.0237     0.0237    0.2260    -0.0148     0.0147
    2.1314    0.0730    -0.0134     0.0144    0.2343    -0.0161     0.0160    0.2702    -0.0238     0.0237    0.2265    -0.0148     0.0148
    2.1351    0.0735    -0.0135     0.0144    0.2344    -0.0161     0.0160    0.2703    -0.0238     0.0237    0.2267    -0.0148     0.0148
    2.1388    0.0739    -0.0135     0.0145    0.2346    -0.0161     0.0161    0.2705    -0.0238     0.0237    0.2268    -0.0148     0.0148
    2.1426    0.0744    -0.0136     0.0145    0.2347    -0.0161     0.0161    0.2707    -0.0238     0.0237    0.2269    -0.0148     0.0148
    2.1463    0.0748    -0.0137     0.0146    0.2349    -0.0161     0.0161    0.2708    -0.0238     0.0237    0.2271    -0.0148     0.0148
    2.1500    0.0753    -0.0137     0.0146    0.2350    -0.0162     0.0161    0.2710    -0.0238     0.0238    0.2272    -0.0148     0.0148
    2.1538    0.0757    -0.0138     0.0147    0.2350    -0.0162     0.0161    0.2711    -0.0238     0.0238    0.2274    -0.0149     0.0148
    2.1575    0.0764    -0.0139     0.0148    0.2349    -0.0161     0.0161    0.2713    -0.0238     0.0238    0.2275    -0.0149     0.0148
    2.1613    0.0773    -0.0141     0.0149    0.2351    -0.0162     0.0161    0.2714    -0.0239     0.0238    0.2277    -0.0149     0.0149
    2.1650    0.0778    -0.0142     0.0149    0.2352    -0.0162     0.0161    0.2719    -0.0239     0.0238    0.2278    -0.0149     0.0149
    2.1688    0.0783    -0.0142     0.0150    0.2354    -0.0162     0.0161    0.2721    -0.0239     0.0239    0.2280    -0.0149     0.0149
    2.1726    0.0788    -0.0143     0.0150    0.2355    -0.0162     0.0161    0.2723    -0.0239     0.0239    0.2281    -0.0149     0.0149
    2.1764    0.0792    -0.0144     0.0150    0.2357    -0.0162     0.0161    0.2724    -0.0239     0.0239    0.2283    -0.0149     0.0149
    2.1802    0.0797    -0.0144     0.0151    0.2358    -0.0162     0.0161    0.2726    -0.0239     0.0239    0.2284    -0.0149     0.0149
    2.1840    0.0802    -0.0145     0.0151    0.2360    -0.0162     0.0161    0.2727    -0.0240     0.0239    0.2286    -0.0149     0.0149
    2.1878    0.0807    -0.0146     0.0151    0.2361    -0.0162     0.0162    0.2729    -0.0240     0.0239    0.2287    -0.0149     0.0149
    2.1916    0.0812    -0.0146     0.0152    0.2363    -0.0162     0.0162    0.2731    -0.0240     0.0239    0.2289    -0.0149     0.0149
    2.1954    0.0817    -0.0147     0.0152    0.2364    -0.0162     0.0162    0.2732    -0.0240     0.0240    0.2290    -0.0150     0.0149
    2.1992    0.0822    -0.0148     0.0152    0.2366    -0.0162     0.0162    0.2734    -0.0240     0.0240    0.2292    -0.0150     0.0149
    2.2030    0.0827    -0.0148     0.0152    0.2367    -0.0163     0.0162    0.2735    -0.0240     0.0240    0.2293    -0.0150     0.0150
    2.2069    0.0832    -0.0149     0.0153    0.2368    -0.0163     0.0162    0.2737    -0.0240     0.0240    0.2295    -0.0150     0.0150
    2.2107    0.0838    -0.0150     0.0153    0.2370    -0.0163     0.0162    0.2739    -0.0240     0.0240    0.2296    -0.0150     0.0150
    2.2146    0.0843    -0.0150     0.0153    0.2371    -0.0163     0.0162    0.2740    -0.0241     0.0240    0.2298    -0.0150     0.0150
    2.2184    0.0848    -0.0151     0.0153    0.2373    -0.0163     0.0162    0.2742    -0.0241     0.0240    0.2299    -0.0150     0.0150
    2.2223    0.0853    -0.0151     0.0154    0.2374    -0.0163     0.0162    0.2743    -0.0241     0.0240    0.2301    -0.0150     0.0150
    2.2262    0.0859    -0.0152     0.0154    0.2376    -0.0163     0.0163    0.2745    -0.0241     0.0241    0.2302    -0.0150     0.0150
    2.2300    0.0864    -0.0153     0.0155    0.2377    -0.0163     0.0163    0.2746    -0.0241     0.0241    0.2304    -0.0150     0.0150
    2.2339    0.0870    -0.0153     0.0156    0.2378    -0.0163     0.0163    0.2748    -0.0241     0.0241    0.2305    -0.0151     0.0150
    2.2378    0.0875    -0.0154     0.0158    0.2380    -0.0163     0.0163    0.2749    -0.0241     0.0241    0.2307    -0.0151     0.0150
    2.2417    0.0880    -0.0154     0.0159    0.2381    -0.0163     0.0163    0.2751    -0.0241     0.0241    0.2308    -0.0151     0.0151
    2.2456    0.0886    -0.0155     0.0160    0.2383    -0.0163     0.0163    0.2752    -0.0242     0.0241    0.2310    -0.0151     0.0151
    2.2495    0.0892    -0.0155     0.0161    0.2384    -0.0164     0.0163    0.2754    -0.0242     0.0241    0.2311    -0.0151     0.0151
    2.2535    0.0897    -0.0156     0.0163    0.2386    -0.0164     0.0163    0.2756    -0.0242     0.0242    0.2313    -0.0151     0.0151
    2.2574    0.0903    -0.0156     0.0164    0.2387    -0.0164     0.0163    0.2757    -0.0242     0.0242    0.2314    -0.0151     0.0151
    2.2613    0.0909    -0.0157     0.0165    0.2370    -0.0163     0.0162    0.2759    -0.0242     0.0242    0.2316    -0.0151     0.0151
    2.2652    0.0911    -0.0157     0.0166    0.2366    -0.0162     0.0162    0.2760    -0.0242     0.0242    0.2317    -0.0151     0.0151
    2.2692    0.0916    -0.0157     0.0167    0.2367    -0.0162     0.0162    0.2762    -0.0242     0.0242    0.2319    -0.0151     0.0151
    2.2731    0.0922    -0.0157     0.0168    0.2369    -0.0162     0.0162    0.2764    -0.0243     0.0242    0.2320    -0.0151     0.0151
    2.2771    0.0927    -0.0158     0.0170    0.2370    -0.0163     0.0162    0.2766    -0.0243     0.0242    0.2322    -0.0152     0.0151
    2.2811    0.0933    -0.0158     0.0171    0.2372    -0.0163     0.0162    0.2767    -0.0243     0.0243    0.2323    -0.0152     0.0151
    2.2850    0.0939    -0.0158     0.0172    0.2373    -0.0163     0.0162    0.2769    -0.0243     0.0243    0.2325    -0.0152     0.0152
    2.2890    0.0945    -0.0159     0.0173    0.2374    -0.0163     0.0162    0.2770    -0.0243     0.0243    0.2326    -0.0152     0.0152
    2.2930    0.0951    -0.0159     0.0175    0.2376    -0.0163     0.0163    0.2772    -0.0243     0.0243    0.2328    -0.0152     0.0152
    2.2970    0.0957    -0.0160     0.0176    0.2377    -0.0163     0.0163    0.2774    -0.0243     0.0243    0.2329    -0.0152     0.0152
    2.3010    0.0963    -0.0160     0.0177    0.2379    -0.0163     0.0163    0.2775    -0.0243     0.0243    0.2331    -0.0152     0.0152
    2.3050    0.0969    -0.0160     0.0178    0.2380    -0.0163     0.0163    0.2777    -0.0244     0.0243    0.2332    -0.0152     0.0152
    2.3090    0.0975    -0.0161     0.0179    0.2382    -0.0163     0.0163    0.2778    -0.0244     0.0244    0.2333    -0.0152     0.0152
    2.3131    0.0981    -0.0161     0.0181    0.2383    -0.0163     0.0163    0.2780    -0.0244     0.0244    0.2335    -0.0152     0.0152
    2.3171    0.0987    -0.0162     0.0182    0.2384    -0.0163     0.0163    0.2781    -0.0244     0.0244    0.2336    -0.0152     0.0152
    2.3211    0.0993    -0.0163     0.0183    0.2386    -0.0164     0.0163    0.2783    -0.0244     0.0244    0.2338    -0.0153     0.0152
    2.3252    0.1000    -0.0164     0.0184    0.2387    -0.0164     0.0163    0.2784    -0.0244     0.0244    0.2339    -0.0153     0.0153
    2.3292    0.1006    -0.0165     0.0185    0.2389    -0.0164     0.0163    0.2786    -0.0244     0.0244    0.2341    -0.0153     0.0153
    2.3333    0.1012    -0.0165     0.0186    0.2390    -0.0164     0.0164    0.2787    -0.0245     0.0244    0.2342    -0.0153     0.0153
    2.3373    0.1018    -0.0166     0.0187    0.2391    -0.0164     0.0164    0.2789    -0.0245     0.0244    0.2345    -0.0153     0.0153
    2.3414    0.1025    -0.0167     0.0189    0.2393    -0.0164     0.0164    0.2790    -0.0245     0.0245    0.2348    -0.0153     0.0153
    2.3455    0.1031    -0.0168     0.0190    0.2394    -0.0164     0.0164    0.2792    -0.0245     0.0245    0.2349    -0.0153     0.0153
    2.3496    0.1037    -0.0168     0.0191    0.2396    -0.0164     0.0164    0.2793    -0.0245     0.0245    0.2351    -0.0153     0.0153
    2.3537    0.1044    -0.0169     0.0192    0.2397    -0.0164     0.0164    0.2795    -0.0245     0.0245    0.2352    -0.0153     0.0153
    2.3578    0.1050    -0.0170     0.0193    0.2398    -0.0164     0.0164    0.2797    -0.0245     0.0245    0.2354    -0.0154     0.0153
    2.3619    0.1057    -0.0170     0.0194    0.2400    -0.0164     0.0164    0.2798    -0.0245     0.0245    0.2355    -0.0154     0.0154
    2.3660    0.1063    -0.0171     0.0195    0.2402    -0.0165     0.0164    0.2800    -0.0246     0.0245    0.2357    -0.0154     0.0154
    2.3701    0.1070    -0.0172     0.0196    0.2435    -0.0167     0.0167    0.2801    -0.0246     0.0246    0.2358    -0.0154     0.0154
    2.3742    0.1080    -0.0173     0.0198    0.2436    -0.0167     0.0167    0.2803    -0.0246     0.0246    0.2360    -0.0154     0.0154
    2.3784    0.1086    -0.0173     0.0199    0.2438    -0.0167     0.0167    0.2800    -0.0246     0.0245    0.2361    -0.0154     0.0154
    2.3825    0.1093    -0.0174     0.0200    0.2439    -0.0167     0.0167    0.2800    -0.0246     0.0245    0.2363    -0.0154     0.0154
    2.3867    0.1100    -0.0175     0.0201    0.2441    -0.0167     0.0167    0.2802    -0.0246     0.0246    0.2364    -0.0154     0.0154
    2.3908    0.1106    -0.0175     0.0202    0.2442    -0.0167     0.0167    0.2804    -0.0246     0.0246    0.2366    -0.0154     0.0154
    2.3950    0.1113    -0.0176     0.0203    0.2444    -0.0167     0.0167    0.2805    -0.0246     0.0246    0.2367    -0.0154     0.0154
    2.3991    0.1120    -0.0176     0.0204    0.2445    -0.0168     0.0167    0.2807    -0.0246     0.0246    0.2369    -0.0155     0.0154
    2.4033    0.1126    -0.0177     0.0205    0.2447    -0.0168     0.0167    0.2808    -0.0246     0.0246    0.2370    -0.0155     0.0155
    2.4075    0.1133    -0.0177     0.0205    0.2448    -0.0168     0.0167    0.2810    -0.0246     0.0246    0.2371    -0.0155     0.0155
    2.4117    0.1140    -0.0178     0.0206    0.2449    -0.0168     0.0168    0.2811    -0.0247     0.0246    0.2373    -0.0155     0.0155
    2.4159    0.1147    -0.0178     0.0207    0.2451    -0.0168     0.0168    0.2813    -0.0247     0.0247    0.2374    -0.0155     0.0155
    2.4201    0.1153    -0.0179     0.0208    0.2452    -0.0168     0.0168    0.2814    -0.0247     0.0247    0.2376    -0.0155     0.0155
    2.4243    0.1160    -0.0179     0.0209    0.2454    -0.0168     0.0168    0.2816    -0.0247     0.0247    0.2377    -0.0155     0.0155
    2.4286    0.1167    -0.0179     0.0210    0.2455    -0.0168     0.0168    0.2817    -0.0247     0.0247    0.2379    -0.0155     0.0155
    2.4328    0.1174    -0.0180     0.0210    0.2456    -0.0168     0.0168    0.2819    -0.0247     0.0247    0.2380    -0.0155     0.0155
    2.4370    0.1180    -0.0180     0.0211    0.2458    -0.0168     0.0168    0.2820    -0.0247     0.0247    0.2381    -0.0155     0.0155
    2.4413    0.1187    -0.0181     0.0212    0.2459    -0.0168     0.0168    0.2822    -0.0247     0.0247    0.2383    -0.0155     0.0155
    2.4455    0.1194    -0.0181     0.0213    0.2461    -0.0169     0.0168    0.2823    -0.0248     0.0247    0.2383    -0.0155     0.0155
    2.4498    0.1201    -0.0181     0.0213    0.2462    -0.0169     0.0168    0.2825    -0.0248     0.0248    0.2384    -0.0156     0.0155
    2.4540    0.1208    -0.0182     0.0214    0.2463    -0.0169     0.0169    0.2826    -0.0248     0.0248    0.2386    -0.0156     0.0156
    2.4583    0.1214    -0.0182     0.0215    0.2465    -0.0169     0.0169    0.2828    -0.0248     0.0248    0.2387    -0.0156     0.0156
    2.4626    0.1221    -0.0182     0.0215    0.2466    -0.0169     0.0169    0.2829    -0.0248     0.0248    0.2389    -0.0156     0.0156
    2.4669    0.1228    -0.0182     0.0216    0.2468    -0.0169     0.0169    0.2831    -0.0248     0.0248    0.2390    -0.0156     0.0156
    2.4712    0.1235    -0.0183     0.0217    0.2469    -0.0169     0.0169    0.2832    -0.0248     0.0248    0.2392    -0.0156     0.0156
    2.4755    0.1242    -0.0183     0.0217    0.2468    -0.0169     0.0169    0.2834    -0.0248     0.0248    0.2393    -0.0156     0.0156
    2.4798    0.1247    -0.0183     0.0218    0.2463    -0.0169     0.0169    0.2835    -0.0249     0.0249    0.2394    -0.0156     0.0156
    2.4841    0.1251    -0.0183     0.0218    0.2464    -0.0169     0.0169    0.2837    -0.0249     0.0249    0.2396    -0.0156     0.0156
    2.4884    0.1258    -0.0183     0.0218    0.2466    -0.0169     0.0169    0.2844    -0.0249     0.0249    0.2397    -0.0156     0.0156
    2.4928    0.1264    -0.0183     0.0219    0.2467    -0.0169     0.0169    0.2846    -0.0250     0.0249    0.2399    -0.0156     0.0156
    2.4971    0.1271    -0.0183     0.0219    0.2469    -0.0169     0.0169    0.2847    -0.0250     0.0250    0.2400    -0.0157     0.0157
    2.5015    0.1278    -0.0183     0.0219    0.2470    -0.0169     0.0169    0.2849    -0.0250     0.0250    0.2402    -0.0157     0.0157
    2.5058    0.1285    -0.0183     0.0220    0.2472    -0.0169     0.0169    0.2850    -0.0250     0.0250    0.2403    -0.0157     0.0157
    2.5102    0.1292    -0.0183     0.0220    0.2473    -0.0169     0.0169    0.2852    -0.0250     0.0250    0.2405    -0.0157     0.0157
    2.5146    0.1299    -0.0183     0.0221    0.2475    -0.0169     0.0169    0.2854    -0.0250     0.0250    0.2406    -0.0157     0.0157
    2.5189    0.1305    -0.0183     0.0221    0.2476    -0.0170     0.0169    0.2855    -0.0250     0.0250    0.2408    -0.0157     0.0157
    2.5233    0.1312    -0.0183     0.0221    0.2477    -0.0170     0.0169    0.2856    -0.0250     0.0250    0.2409    -0.0157     0.0157
    2.5277    0.1319    -0.0184     0.0222    0.2479    -0.0170     0.0170    0.2858    -0.0251     0.0251    0.2410    -0.0157     0.0157
    2.5321    0.1326    -0.0184     0.0222    0.2480    -0.0170     0.0170    0.2859    -0.0251     0.0251    0.2412    -0.0157     0.0157
    2.5365    0.1332    -0.0184     0.0222    0.2481    -0.0170     0.0170    0.2861    -0.0251     0.0251    0.2413    -0.0157     0.0157
    2.5410    0.1339    -0.0183     0.0223    0.2483    -0.0170     0.0170    0.2862    -0.0251     0.0251    0.2415    -0.0157     0.0157
    2.5454    0.1346    -0.0183     0.0223    0.2484    -0.0170     0.0170    0.2864    -0.0251     0.0251    0.2416    -0.0158     0.0158
    2.5498    0.1352    -0.0184     0.0223    0.2485    -0.0170     0.0170    0.2865    -0.0251     0.0251    0.2417    -0.0158     0.0158
    2.5543    0.1359    -0.0184     0.0223    0.2487    -0.0170     0.0170    0.2867    -0.0251     0.0251    0.2421    -0.0158     0.0158
    2.5587    0.1366    -0.0184     0.0223    0.2488    -0.0170     0.0170    0.2868    -0.0251     0.0251    0.2423    -0.0158     0.0158
    2.5632    0.1372    -0.0185     0.0223    0.2490    -0.0170     0.0170    0.2870    -0.0252     0.0252    0.2424    -0.0158     0.0158
    2.5676    0.1379    -0.0186     0.0224    0.2491    -0.0171     0.0170    0.2871    -0.0252     0.0252    0.2426    -0.0158     0.0158
    2.5721    0.1386    -0.0186     0.0224    0.2492    -0.0171     0.0171    0.2873    -0.0252     0.0252    0.2427    -0.0158     0.0158
    2.5766    0.1392    -0.0187     0.0224    0.2494    -0.0171     0.0171    0.2874    -0.0252     0.0252    0.2429    -0.0158     0.0158
    2.5811    0.1399    -0.0188     0.0224    0.2495    -0.0171     0.0171    0.2876    -0.0252     0.0252    0.2430    -0.0158     0.0158
    2.5856    0.1405    -0.0189     0.0224    0.2491    -0.0170     0.0170    0.2877    -0.0252     0.0252    0.2431    -0.0159     0.0159
    2.5901    0.1413    -0.0190     0.0224    0.2485    -0.0170     0.0170    0.2879    -0.0252     0.0252    0.2433    -0.0159     0.0159
    2.5946    0.1421    -0.0191     0.0224    0.2486    -0.0170     0.0170    0.2880    -0.0253     0.0252    0.2434    -0.0159     0.0159
    2.5991    0.1427    -0.0191     0.0224    0.2488    -0.0170     0.0170    0.2881    -0.0253     0.0253    0.2436    -0.0159     0.0159
    2.6036    0.1433    -0.0192     0.0224    0.2489    -0.0170     0.0170    0.2882    -0.0253     0.0253    0.2437    -0.0159     0.0159
    2.6082    0.1440    -0.0193     0.0224    0.2490    -0.0170     0.0170    0.2884    -0.0253     0.0253    0.2439    -0.0159     0.0159
    2.6127    0.1446    -0.0193     0.0224    0.2492    -0.0171     0.0170    0.2886    -0.0253     0.0253    0.2440    -0.0159     0.0159
    2.6173    0.1453    -0.0194     0.0224    0.2493    -0.0171     0.0171    0.2887    -0.0253     0.0253    0.2442    -0.0159     0.0159
    2.6218    0.1459    -0.0195     0.0224    0.2495    -0.0171     0.0171    0.2888    -0.0253     0.0253    0.2443    -0.0159     0.0159
    2.6264    0.1465    -0.0195     0.0224    0.2496    -0.0171     0.0171    0.2890    -0.0253     0.0253    0.2444    -0.0159     0.0159
    2.6310    0.1471    -0.0196     0.0223    0.2497    -0.0171     0.0171    0.2891    -0.0253     0.0253    0.2446    -0.0159     0.0159
    2.6355    0.1477    -0.0196     0.0223    0.2499    -0.0171     0.0171    0.2893    -0.0254     0.0254    0.2447    -0.0160     0.0160
    2.6401    0.1484    -0.0197     0.0223    0.2500    -0.0171     0.0171    0.2894    -0.0254     0.0254    0.2449    -0.0160     0.0160
    2.6447    0.1490    -0.0197     0.0223    0.2501    -0.0171     0.0171    0.2896    -0.0254     0.0254    0.2450    -0.0160     0.0160
    2.6493    0.1496    -0.0198     0.0222    0.2503    -0.0171     0.0171    0.2897    -0.0254     0.0254    0.2451    -0.0160     0.0160
    2.6539    0.1502    -0.0198     0.0222    0.2504    -0.0171     0.0171    0.2899    -0.0254     0.0254    0.2453    -0.0160     0.0160
    2.6586    0.1508    -0.0199     0.0222    0.2505    -0.0171     0.0171    0.2900    -0.0254     0.0254    0.2456    -0.0160     0.0160
    2.6632    0.1514    -0.0199     0.0222    0.2507    -0.0172     0.0172    0.2902    -0.0254     0.0254    0.2458    -0.0160     0.0160
    2.6678    0.1520    -0.0200     0.0221    0.2508    -0.0172     0.0172    0.2903    -0.0255     0.0254    0.2460    -0.0160     0.0160
    2.6725    0.1526    -0.0200     0.0221    0.2509    -0.0172     0.0172    0.2905    -0.0255     0.0255    0.2461    -0.0160     0.0160
    2.6771    0.1531    -0.0200     0.0221    0.2511    -0.0172     0.0172    0.2906    -0.0255     0.0255    0.2462    -0.0161     0.0161
    2.6818    0.1537    -0.0201     0.0220    0.2512    -0.0172     0.0172    0.2907    -0.0255     0.0255    0.2464    -0.0161     0.0161
    2.6865    0.1543    -0.0201     0.0220    0.2514    -0.0172     0.0172    0.2909    -0.0255     0.0255    0.2465    -0.0161     0.0161
    2.6912    0.1549    -0.0201     0.0219    0.2523    -0.0173     0.0173    0.2910    -0.0255     0.0255    0.2467    -0.0161     0.0161
    2.6958    0.1552    -0.0201     0.0219    0.2534    -0.0173     0.0173    0.2912    -0.0255     0.0255    0.2468    -0.0161     0.0161
    2.7005    0.1554    -0.0201     0.0218    0.2536    -0.0174     0.0173    0.2913    -0.0255     0.0255    0.2470    -0.0161     0.0161
    2.7052    0.1560    -0.0201     0.0217    0.2537    -0.0174     0.0174    0.2916    -0.0256     0.0256    0.2471    -0.0161     0.0161
    2.7100    0.1565    -0.0202     0.0217    0.2538    -0.0174     0.0174    0.2917    -0.0256     0.0256    0.2472    -0.0161     0.0161
    2.7147    0.1571    -0.0202     0.0217    0.2540    -0.0174     0.0174    0.2919    -0.0256     0.0256    0.2474    -0.0161     0.0161
    2.7194    0.1576    -0.0202     0.0217    0.2541    -0.0174     0.0174    0.2920    -0.0256     0.0256    0.2475    -0.0161     0.0161
    2.7241    0.1581    -0.0202     0.0217    0.2543    -0.0174     0.0174    0.2922    -0.0256     0.0256    0.2477    -0.0162     0.0162
    2.7289    0.1587    -0.0202     0.0216    0.2544    -0.0174     0.0174    0.2923    -0.0256     0.0256    0.2478    -0.0162     0.0162
    2.7336    0.1592    -0.0203     0.0216    0.2545    -0.0174     0.0174    0.2925    -0.0256     0.0256    0.2479    -0.0162     0.0162
    2.7384    0.1597    -0.0203     0.0216    0.2547    -0.0174     0.0174    0.2926    -0.0257     0.0257    0.2481    -0.0162     0.0162
    2.7432    0.1602    -0.0203     0.0215    0.2548    -0.0174     0.0174    0.2928    -0.0257     0.0257    0.2482    -0.0162     0.0162
    2.7479    0.1607    -0.0203     0.0215    0.2549    -0.0174     0.0174    0.2929    -0.0257     0.0257    0.2483    -0.0162     0.0162
    2.7527    0.1612    -0.0203     0.0215    0.2551    -0.0175     0.0175    0.2930    -0.0257     0.0257    0.2485    -0.0162     0.0162
    2.7575    0.1617    -0.0203     0.0214    0.2552    -0.0175     0.0175    0.2932    -0.0257     0.0257    0.2486    -0.0162     0.0162
    2.7623    0.1622    -0.0203     0.0214    0.2553    -0.0175     0.0175    0.2933    -0.0257     0.0257    0.2488    -0.0162     0.0162
    2.7671    0.1627    -0.0203     0.0213    0.2555    -0.0175     0.0175    0.2935    -0.0257     0.0257    0.2488    -0.0162     0.0162
    2.7720    0.1632    -0.0203     0.0213    0.2556    -0.0175     0.0175    0.2936    -0.0257     0.0257    0.2489    -0.0162     0.0162
    2.7768    0.1637    -0.0203     0.0213    0.2557    -0.0175     0.0175    0.2938    -0.0258     0.0258    0.2490    -0.0162     0.0162
    2.7816    0.1642    -0.0203     0.0212    0.2559    -0.0175     0.0175    0.2939    -0.0258     0.0258    0.2492    -0.0162     0.0162
    2.7865    0.1646    -0.0203     0.0212    0.2560    -0.0175     0.0175    0.2941    -0.0258     0.0258    0.2493    -0.0163     0.0163
    2.7913    0.1651    -0.0203     0.0211    0.2561    -0.0175     0.0175    0.2942    -0.0258     0.0258    0.2494    -0.0163     0.0163
    2.7962    0.1656    -0.0203     0.0210    0.2563    -0.0175     0.0175    0.2943    -0.0258     0.0258    0.2496    -0.0163     0.0163
    2.8011    0.1660    -0.0203     0.0210    0.2561    -0.0175     0.0175    0.2945    -0.0258     0.0258    0.2497    -0.0163     0.0163
    2.8059    0.1669    -0.0203     0.0210    0.2559    -0.0175     0.0175    0.2946    -0.0258     0.0258    0.2499    -0.0163     0.0163
    2.8108    0.1678    -0.0203     0.0210    0.2560    -0.0175     0.0175    0.2948    -0.0258     0.0258    0.2500    -0.0163     0.0163
    2.8157    0.1683    -0.0203     0.0209    0.2561    -0.0175     0.0175    0.2953    -0.0259     0.0259    0.2501    -0.0163     0.0163
    2.8206    0.1687    -0.0203     0.0209    0.2563    -0.0175     0.0175    0.2955    -0.0259     0.0259    0.2503    -0.0163     0.0163
    2.8255    0.1691    -0.0203     0.0208    0.2564    -0.0175     0.0175    0.2956    -0.0259     0.0259    0.2504    -0.0163     0.0163
    2.8305    0.1696    -0.0203     0.0208    0.2565    -0.0176     0.0176    0.2957    -0.0259     0.0259    0.2506    -0.0163     0.0163
    2.8354    0.1700    -0.0202     0.0207    0.2567    -0.0176     0.0176    0.2959    -0.0259     0.0259    0.2507    -0.0163     0.0163
    2.8403    0.1704    -0.0202     0.0206    0.2568    -0.0176     0.0176    0.2960    -0.0260     0.0260    0.2508    -0.0164     0.0164
    2.8453    0.1708    -0.0202     0.0206    0.2569    -0.0176     0.0176    0.2962    -0.0260     0.0260    0.2510    -0.0164     0.0164
    2.8502    0.1712    -0.0202     0.0205    0.2571    -0.0176     0.0176    0.2963    -0.0260     0.0260    0.2511    -0.0164     0.0164
    2.8552    0.1716    -0.0201     0.0204    0.2572    -0.0176     0.0176    0.2965    -0.0260     0.0260    0.2512    -0.0164     0.0164
    2.8602    0.1720    -0.0201     0.0204    0.2573    -0.0176     0.0176    0.2966    -0.0260     0.0260    0.2514    -0.0164     0.0164
    2.8651    0.1724    -0.0201     0.0203    0.2575    -0.0176     0.0176    0.2967    -0.0260     0.0260    0.2515    -0.0164     0.0164
    2.8701    0.1727    -0.0201     0.0202    0.2576    -0.0176     0.0176    0.2969    -0.0260     0.0260    0.2519    -0.0164     0.0164
    2.8751    0.1731    -0.0200     0.0202    0.2577    -0.0176     0.0176    0.2970    -0.0260     0.0260    0.2521    -0.0164     0.0164
    2.8801    0.1735    -0.0200     0.0201    0.2579    -0.0176     0.0176    0.2972    -0.0261     0.0261    0.2523    -0.0165     0.0165
    2.8852    0.1739    -0.0200     0.0200    0.2580    -0.0177     0.0177    0.2973    -0.0261     0.0261    0.2524    -0.0165     0.0165
    2.8902    0.1742    -0.0199     0.0200    0.2581    -0.0177     0.0177    0.2975    -0.0261     0.0261    0.2525    -0.0165     0.0165
    2.8952    0.1746    -0.0199     0.0199    0.2583    -0.0177     0.0177    0.2976    -0.0261     0.0261    0.2527    -0.0165     0.0165
    2.9003    0.1749    -0.0198     0.0198    0.2584    -0.0177     0.0177    0.2977    -0.0261     0.0261    0.2528    -0.0165     0.0165
    2.9053    0.1753    -0.0198     0.0197    0.2588    -0.0177     0.0177    0.2979    -0.0261     0.0261    0.2530    -0.0165     0.0165
    2.9104    0.1754    -0.0197     0.0197    0.2596    -0.0178     0.0178    0.2980    -0.0261     0.0261    0.2531    -0.0165     0.0165
    2.9154    0.1786    -0.0211     0.0210    0.2597    -0.0178     0.0178    0.2982    -0.0261     0.0261    0.2532    -0.0165     0.0165
    2.9205    0.1850    -0.0235     0.0235    0.2599    -0.0178     0.0178    0.2973    -0.0261     0.0261    0.2534    -0.0165     0.0165
    2.9256    0.1855    -0.0236     0.0236    0.2600    -0.0178     0.0178    0.2974    -0.0261     0.0261    0.2535    -0.0165     0.0165
    2.9307    0.1861    -0.0237     0.0236    0.2601    -0.0178     0.0178    0.2975    -0.0261     0.0261    0.2537    -0.0165     0.0165
    2.9358    0.1866    -0.0238     0.0237    0.2603    -0.0178     0.0178    0.2977    -0.0261     0.0261    0.2538    -0.0165     0.0165
    2.9409    0.1871    -0.0239     0.0237    0.2604    -0.0178     0.0178    0.2978    -0.0261     0.0261    0.2539    -0.0166     0.0166
    2.9460    0.1876    -0.0240     0.0238    0.2605    -0.0178     0.0178    0.2979    -0.0261     0.0261    0.2541    -0.0166     0.0166
    2.9512    0.1881    -0.0241     0.0238    0.2607    -0.0178     0.0178    0.2981    -0.0261     0.0261    0.2542    -0.0166     0.0166
    2.9563    0.1887    -0.0242     0.0239    0.2608    -0.0178     0.0178    0.2982    -0.0261     0.0261    0.2543    -0.0166     0.0166
    2.9615    0.1892    -0.0243     0.0239    0.2609    -0.0179     0.0179    0.2984    -0.0262     0.0262    0.2545    -0.0166     0.0166
    2.9666    0.1897    -0.0244     0.0240    0.2611    -0.0179     0.0179    0.2985    -0.0262     0.0262    0.2546    -0.0166     0.0166
    2.9718    0.1902    -0.0245     0.0241    0.2612    -0.0179     0.0179    0.2986    -0.0262     0.0262    0.2547    -0.0166     0.0166
    2.9770    0.1907    -0.0246     0.0242    0.2613    -0.0179     0.0179    0.2988    -0.0262     0.0262    0.2547    -0.0166     0.0166
    2.9822    0.1913    -0.0246     0.0243    0.2615    -0.0179     0.0179    0.2989    -0.0262     0.0262    0.2547    -0.0166     0.0166
    2.9873    0.1918    -0.0247     0.0244    0.2616    -0.0179     0.0179    0.2991    -0.0262     0.0262    0.2549    -0.0166     0.0166
    2.9925    0.1923    -0.0248     0.0245    0.2617    -0.0179     0.0179    0.2992    -0.0262     0.0262    0.2550    -0.0166     0.0166
    2.9978    0.1928    -0.0249     0.0246    0.2619    -0.0179     0.0179    0.2993    -0.0262     0.0262    0.2551    -0.0166     0.0166
    3.0030    0.1933    -0.0250     0.0246    0.2620    -0.0179     0.0179    0.2995    -0.0263     0.0263    0.2553    -0.0166     0.0166
    3.0082    0.1938    -0.0251     0.0247    0.2621    -0.0179     0.0179    0.2996    -0.0263     0.0263    0.2554    -0.0167     0.0167
    3.0135    0.1943    -0.0252     0.0248    0.2622    -0.0179     0.0179    0.2998    -0.0263     0.0263    0.2555    -0.0167     0.0167
    3.0187    0.1951    -0.0253     0.0249    0.2614    -0.0179     0.0179    0.2999    -0.0263     0.0263    0.2557    -0.0167     0.0167
    3.0240    0.1974    -0.0256     0.0252    0.2615    -0.0179     0.0179    0.3000    -0.0263     0.0263    0.2558    -0.0167     0.0167
    3.0292    0.1980    -0.0257     0.0253    0.2617    -0.0179     0.0179    0.2998    -0.0263     0.0263    0.2559    -0.0167     0.0167
    3.0345    0.1985    -0.0257     0.0254    0.2618    -0.0179     0.0179    0.2999    -0.0263     0.0263    0.2561    -0.0167     0.0167
    3.0398    0.1990    -0.0258     0.0255    0.2619    -0.0179     0.0179    0.3000    -0.0263     0.0263    0.2562    -0.0167     0.0167
    3.0451    0.1995    -0.0259     0.0255    0.2621    -0.0179     0.0179    0.3002    -0.0263     0.0263    0.2563    -0.0167     0.0167
    3.0504    0.2000    -0.0260     0.0256    0.2622    -0.0179     0.0179    0.3003    -0.0263     0.0263    0.2565    -0.0167     0.0167
    3.0557    0.2005    -0.0261     0.0257    0.2623    -0.0179     0.0179    0.3004    -0.0263     0.0263    0.2566    -0.0167     0.0167
    3.0610    0.2010    -0.0261     0.0257    0.2625    -0.0180     0.0180    0.3006    -0.0263     0.0263    0.2567    -0.0167     0.0167
    3.0664    0.2016    -0.0262     0.0258    0.2626    -0.0180     0.0180    0.3007    -0.0264     0.0264    0.2569    -0.0167     0.0167
    3.0717    0.2021    -0.0263     0.0259    0.2627    -0.0180     0.0180    0.3008    -0.0264     0.0264    0.2570    -0.0168     0.0168
    3.0770    0.2026    -0.0264     0.0259    0.2629    -0.0180     0.0180    0.3010    -0.0264     0.0264    0.2571    -0.0168     0.0168
    3.0824    0.2031    -0.0264     0.0260    0.2630    -0.0180     0.0180    0.3011    -0.0264     0.0264    0.2573    -0.0168     0.0168
    3.0878    0.2036    -0.0265     0.0261    0.2631    -0.0180     0.0180    0.3013    -0.0264     0.0264    0.2575    -0.0168     0.0168
    3.0931    0.2041    -0.0266     0.0261    0.2632    -0.0180     0.0180    0.3014    -0.0264     0.0264    0.2576    -0.0168     0.0168
    3.0985    0.2046    -0.0266     0.0262    0.2634    -0.0180     0.0180    0.3015    -0.0264     0.0264    0.2578    -0.0168     0.0168
    3.1039    0.2052    -0.0267     0.0262    0.2635    -0.0180     0.0180    0.3017    -0.0264     0.0264    0.2579    -0.0168     0.0168
    3.1093    0.2057    -0.0268     0.0263    0.2636    -0.0180     0.0180    0.3018    -0.0265     0.0265    0.2580    -0.0168     0.0168
    3.1148    0.2062    -0.0268     0.0263    0.2638    -0.0180     0.0180    0.3019    -0.0265     0.0265    0.2582    -0.0168     0.0168
    3.1202    0.2067    -0.0269     0.0264    0.2639    -0.0181     0.0181    0.3021    -0.0265     0.0265    0.2583    -0.0168     0.0168
    3.1256    0.2072    -0.0269     0.0264    0.2662    -0.0182     0.0182    0.3022    -0.0265     0.0265    0.2584    -0.0169     0.0169
    3.1311    0.2058    -0.0267     0.0262    0.2666    -0.0182     0.0182    0.3024    -0.0265     0.0265    0.2586    -0.0169     0.0169
    3.1365    0.2062    -0.0268     0.0263    0.2667    -0.0182     0.0182    0.3032    -0.0266     0.0266    0.2587    -0.0169     0.0169
    3.1420    0.2067    -0.0268     0.0263    0.2669    -0.0183     0.0183    0.3039    -0.0266     0.0266    0.2588    -0.0169     0.0169
    3.1474    0.2072    -0.0269     0.0263    0.2670    -0.0183     0.0183    0.3040    -0.0267     0.0267    0.2590    -0.0169     0.0169
    3.1529    0.2077    -0.0269     0.0264    0.2671    -0.0183     0.0183    0.3042    -0.0267     0.0267    0.2591    -0.0169     0.0169
    3.1584    0.2082    -0.0270     0.0264    0.2673    -0.0183     0.0183    0.3043    -0.0267     0.0267    0.2592    -0.0169     0.0169
    3.1639    0.2087    -0.0270     0.0264    0.2674    -0.0183     0.0183    0.3044    -0.0267     0.0267    0.2594    -0.0169     0.0169
    3.1694    0.2093    -0.0271     0.0265    0.2675    -0.0183     0.0183    0.3046    -0.0267     0.0267    0.2595    -0.0169     0.0169
    3.1750    0.2098    -0.0271     0.0265    0.2676    -0.0183     0.0183    0.3047    -0.0267     0.0267    0.2596    -0.0169     0.0169
    3.1805    0.2103    -0.0271     0.0265    0.2678    -0.0183     0.0183    0.3048    -0.0267     0.0267    0.2597    -0.0169     0.0169
    3.1860    0.2108    -0.0272     0.0265    0.2679    -0.0183     0.0183    0.3050    -0.0267     0.0267    0.2599    -0.0169     0.0169
    3.1916    0.2113    -0.0272     0.0266    0.2680    -0.0183     0.0183    0.3051    -0.0267     0.0267    0.2594    -0.0169     0.0169
    3.1971    0.2118    -0.0273     0.0266    0.2682    -0.0183     0.0183    0.3052    -0.0268     0.0268    0.2595    -0.0169     0.0169
    3.2027    0.2124    -0.0273     0.0266    0.2683    -0.0184     0.0184    0.3054    -0.0268     0.0268    0.2596    -0.0169     0.0169
    3.2083    0.2129    -0.0273     0.0266    0.2684    -0.0184     0.0184    0.3055    -0.0268     0.0268    0.2597    -0.0169     0.0169
    3.2139    0.2134    -0.0273     0.0266    0.2686    -0.0184     0.0184    0.3057    -0.0268     0.0268    0.2599    -0.0169     0.0169
    3.2195    0.2139    -0.0274     0.0267    0.2687    -0.0184     0.0184    0.3058    -0.0268     0.0268    0.2600    -0.0170     0.0170
    3.2251    0.2144    -0.0274     0.0267    0.2688    -0.0184     0.0184    0.3059    -0.0268     0.0268    0.2601    -0.0170     0.0170
    3.2307    0.2149    -0.0274     0.0267    0.2678    -0.0183     0.0183    0.3061    -0.0268     0.0268    0.2602    -0.0170     0.0170
    3.2363    0.2154    -0.0274     0.0267    0.2669    -0.0183     0.0183    0.3062    -0.0268     0.0268    0.2604    -0.0170     0.0170
    3.2420    0.2158    -0.0274     0.0267    0.2671    -0.0183     0.0183    0.3062    -0.0268     0.0268    0.2605    -0.0170     0.0170
    3.2476    0.2163    -0.0274     0.0267    0.2672    -0.0183     0.0183    0.3055    -0.0268     0.0268    0.2606    -0.0170     0.0170
    3.2533    0.2168    -0.0275     0.0267    0.2673    -0.0183     0.0183    0.3057    -0.0268     0.0268    0.2608    -0.0170     0.0170
    3.2589    0.2174    -0.0275     0.0267    0.2674    -0.0183     0.0183    0.3058    -0.0268     0.0268    0.2609    -0.0170     0.0170
    3.2646    0.2179    -0.0275     0.0267    0.2676    -0.0183     0.0183    0.3059    -0.0268     0.0268    0.2610    -0.0170     0.0170
    3.2703    0.2184    -0.0275     0.0267    0.2677    -0.0183     0.0183    0.3061    -0.0268     0.0268    0.2611    -0.0170     0.0170
    3.2760    0.2189    -0.0275     0.0267    0.2678    -0.0183     0.0183    0.3062    -0.0268     0.0268    0.2613    -0.0170     0.0170
    3.2817    0.2194    -0.0275     0.0267    0.2679    -0.0183     0.0183    0.3063    -0.0269     0.0269    0.2614    -0.0170     0.0170
    3.2874    0.2199    -0.0275     0.0267    0.2681    -0.0183     0.0183    0.3065    -0.0269     0.0269    0.2615    -0.0171     0.0171
    3.2931    0.2205    -0.0275     0.0267    0.2682    -0.0183     0.0183    0.3066    -0.0269     0.0269    0.2617    -0.0171     0.0171
    3.2989    0.2210    -0.0275     0.0267    0.2683    -0.0184     0.0184    0.3067    -0.0269     0.0269    0.2620    -0.0171     0.0171
    3.3046    0.2215    -0.0275     0.0268    0.2685    -0.0184     0.0184    0.3069    -0.0269     0.0269    0.2621    -0.0171     0.0171
    3.3104    0.2220    -0.0274     0.0269    0.2686    -0.0184     0.0184    0.3070    -0.0269     0.0269    0.2622    -0.0171     0.0171
    3.3161    0.2225    -0.0274     0.0270    0.2687    -0.0184     0.0184    0.3072    -0.0269     0.0269    0.2623    -0.0171     0.0171
    3.3219    0.2230    -0.0274     0.0271    0.2688    -0.0184     0.0184    0.3073    -0.0269     0.0269    0.2625    -0.0171     0.0171
    3.3277    0.2235    -0.0275     0.0271    0.2690    -0.0184     0.0184    0.3074    -0.0269     0.0269    0.2626    -0.0171     0.0171
    3.3335    0.2241    -0.0275     0.0272    0.2691    -0.0184     0.0184    0.3076    -0.0270     0.0270    0.2627    -0.0171     0.0171
    3.3393    0.2247    -0.0276     0.0273    0.2696    -0.0184     0.0184    0.3077    -0.0270     0.0270    0.2629    -0.0171     0.0171
    3.3451    0.2258    -0.0277     0.0274    0.2697    -0.0185     0.0185    0.3078    -0.0270     0.0270    0.2630    -0.0171     0.0171
    3.3509    0.2263    -0.0277     0.0275    0.2699    -0.0185     0.0185    0.3091    -0.0271     0.0271    0.2631    -0.0172     0.0172
    3.3568    0.2268    -0.0278     0.0276    0.2700    -0.0185     0.0185    0.3094    -0.0271     0.0271    0.2632    -0.0172     0.0172
    3.3626    0.2274    -0.0278     0.0277    0.2701    -0.0185     0.0185    0.3096    -0.0271     0.0271    0.2634    -0.0172     0.0172
    3.3685    0.2279    -0.0279     0.0277    0.2702    -0.0185     0.0185    0.3097    -0.0271     0.0271    0.2635    -0.0172     0.0172
    3.3743    0.2284    -0.0279     0.0278    0.2704    -0.0185     0.0185    0.3098    -0.0272     0.0272    0.2636    -0.0172     0.0172
    3.3802    0.2289    -0.0279     0.0279    0.2705    -0.0185     0.0185    0.3100    -0.0272     0.0272    0.2637    -0.0172     0.0172
    3.3861    0.2294    -0.0280     0.0280    0.2706    -0.0185     0.0185    0.3101    -0.0272     0.0272    0.2639    -0.0172     0.0172
    3.3920    0.2299    -0.0280     0.0280    0.2707    -0.0185     0.0185    0.3102    -0.0272     0.0272    0.2640    -0.0172     0.0172
    3.3979    0.2304    -0.0280     0.0281    0.2709    -0.0185     0.0185    0.3104    -0.0272     0.0272    0.2641    -0.0172     0.0172
    3.4038    0.2309    -0.0281     0.0282    0.2710    -0.0185     0.0185    0.3105    -0.0272     0.0272    0.2635    -0.0172     0.0172
    3.4098    0.2314    -0.0281     0.0282    0.2711    -0.0185     0.0185    0.3106    -0.0272     0.0272    0.2636    -0.0172     0.0172
    3.4157    0.2319    -0.0281     0.0283    0.2712    -0.0186     0.0186    0.3108    -0.0272     0.0272    0.2637    -0.0172     0.0172
    3.4217    0.2324    -0.0281     0.0283    0.2714    -0.0186     0.0186    0.3109    -0.0273     0.0273    0.2639    -0.0172     0.0172
    3.4276    0.2329    -0.0282     0.0284    0.2715    -0.0186     0.0186    0.3110    -0.0273     0.0273    0.2640    -0.0172     0.0172
    3.4336    0.2334    -0.0282     0.0284    0.2716    -0.0186     0.0186    0.3112    -0.0273     0.0273    0.2641    -0.0172     0.0172
    3.4396    0.2338    -0.0282     0.0285    0.2718    -0.0186     0.0186    0.3113    -0.0273     0.0273    0.2642    -0.0172     0.0172
    3.4456    0.2343    -0.0282     0.0285    0.2723    -0.0186     0.0186    0.3114    -0.0273     0.0273    0.2644    -0.0172     0.0172
    3.4516    0.2355    -0.0283     0.0286    0.2726    -0.0187     0.0187    0.3116    -0.0273     0.0273    0.2645    -0.0172     0.0172
    3.4576    0.2362    -0.0284     0.0287    0.2728    -0.0187     0.0187    0.3113    -0.0273     0.0273    0.2646    -0.0173     0.0173
    3.4636    0.2366    -0.0284     0.0287    0.2729    -0.0187     0.0187    0.3109    -0.0273     0.0273    0.2647    -0.0173     0.0173
    3.4696    0.2371    -0.0284     0.0287    0.2730    -0.0187     0.0187    0.3110    -0.0273     0.0273    0.2649    -0.0173     0.0173
    3.4757    0.2376    -0.0284     0.0288    0.2731    -0.0187     0.0187    0.3111    -0.0273     0.0273    0.2650    -0.0173     0.0173
    3.4817    0.2381    -0.0284     0.0288    0.2732    -0.0187     0.0187    0.3113    -0.0273     0.0273    0.2651    -0.0173     0.0173
    3.4878    0.2385    -0.0284     0.0288    0.2734    -0.0187     0.0187    0.3114    -0.0273     0.0273    0.2652    -0.0173     0.0173
    3.4939    0.2390    -0.0284     0.0288    0.2735    -0.0187     0.0187    0.3115    -0.0273     0.0273    0.2653    -0.0173     0.0173
    3.4999    0.2395    -0.0284     0.0288    0.2736    -0.0187     0.0187    0.3117    -0.0273     0.0273    0.2655    -0.0173     0.0173
    3.5060    0.2399    -0.0284     0.0288    0.2737    -0.0187     0.0187    0.3118    -0.0273     0.0273    0.2660    -0.0173     0.0173
    3.5121    0.2404    -0.0284     0.0288    0.2739    -0.0187     0.0187    0.3119    -0.0273     0.0273    0.2666    -0.0174     0.0174
    3.5183    0.2408    -0.0284     0.0288    0.2740    -0.0187     0.0187    0.3121    -0.0274     0.0274    0.2667    -0.0174     0.0174
    3.5244    0.2413    -0.0284     0.0288    0.2741    -0.0188     0.0188    0.3122    -0.0274     0.0274    0.2668    -0.0174     0.0174
    3.5305    0.2417    -0.0284     0.0288    0.2742    -0.0188     0.0188    0.3123    -0.0274     0.0274    0.2670    -0.0174     0.0174
    3.5367    0.2422    -0.0283     0.0288    0.2744    -0.0188     0.0188    0.3125    -0.0274     0.0274    0.2671    -0.0174     0.0174
    3.5428    0.2426    -0.0283     0.0287    0.2745    -0.0188     0.0188    0.3126    -0.0274     0.0274    0.2672    -0.0174     0.0174
    3.5490    0.2431    -0.0283     0.0287    0.2746    -0.0188     0.0188    0.3127    -0.0274     0.0274    0.2673    -0.0174     0.0174
    3.5552    0.2436    -0.0283     0.0287    0.2747    -0.0188     0.0188    0.3129    -0.0274     0.0274    0.2675    -0.0174     0.0174
    3.5614    0.2442    -0.0283     0.0287    0.2749    -0.0188     0.0188    0.3130    -0.0274     0.0274    0.2676    -0.0174     0.0174
    3.5676    0.2446    -0.0283     0.0287    0.2750    -0.0188     0.0188    0.3137    -0.0275     0.0275    0.2677    -0.0175     0.0175
    3.5738    0.2450    -0.0283     0.0286    0.2751    -0.0188     0.0188    0.3139    -0.0275     0.0275    0.2678    -0.0175     0.0175
    3.5800    0.2454    -0.0282     0.0286    0.2752    -0.0188     0.0188    0.3140    -0.0275     0.0275    0.2679    -0.0175     0.0175
    3.5863    0.2459    -0.0282     0.0285    0.2754    -0.0188     0.0188    0.3141    -0.0275     0.0275    0.2681    -0.0175     0.0175
    3.5925    0.2463    -0.0282     0.0285    0.2755    -0.0188     0.0188    0.3143    -0.0276     0.0276    0.2682    -0.0175     0.0175
    3.5988    0.2467    -0.0282     0.0285    0.2756    -0.0189     0.0189    0.3144    -0.0276     0.0276    0.2683    -0.0175     0.0175
    3.6050    0.2471    -0.0281     0.0284    0.2757    -0.0189     0.0189    0.3145    -0.0276     0.0276    0.2684    -0.0175     0.0175
    3.6113    0.2475    -0.0281     0.0284    0.2758    -0.0189     0.0189    0.3147    -0.0276     0.0276    0.2685    -0.0175     0.0175
    3.6176    0.2479    -0.0281     0.0283    0.2760    -0.0189     0.0189    0.3148    -0.0276     0.0276    0.2676    -0.0175     0.0175
    3.6239    0.2483    -0.0280     0.0282    0.2761    -0.0189     0.0189    0.3149    -0.0276     0.0276    0.2677    -0.0175     0.0175
    3.6302    0.2487    -0.0280     0.0282    0.2762    -0.0189     0.0189    0.3151    -0.0276     0.0276    0.2679    -0.0175     0.0175
    3.6365    0.2491    -0.0280     0.0281    0.2763    -0.0189     0.0189    0.3152    -0.0276     0.0276    0.2680    -0.0175     0.0175
    3.6429    0.2494    -0.0280     0.0281    0.2765    -0.0189     0.0189    0.3153    -0.0276     0.0276    0.2681    -0.0175     0.0175
    3.6492    0.2498    -0.0280     0.0280    0.2766    -0.0189     0.0189    0.3154    -0.0277     0.0277    0.2682    -0.0175     0.0175
    3.6556    0.2502    -0.0280     0.0279    0.2767    -0.0189     0.0189    0.3156    -0.0277     0.0277    0.2683    -0.0175     0.0175
    3.6619    0.2506    -0.0280     0.0279    0.2764    -0.0189     0.0189    0.3157    -0.0277     0.0277    0.2685    -0.0175     0.0175
    3.6683    0.2508    -0.0280     0.0278    0.2763    -0.0189     0.0189    0.3158    -0.0277     0.0277    0.2686    -0.0175     0.0175
    3.6747    0.2511    -0.0279     0.0278    0.2765    -0.0189     0.0189    0.3160    -0.0277     0.0277    0.2687    -0.0175     0.0175
    3.6811    0.2515    -0.0279     0.0277    0.2766    -0.0189     0.0189    0.3161    -0.0277     0.0277    0.2688    -0.0175     0.0175
    3.6875    0.2518    -0.0279     0.0277    0.2767    -0.0189     0.0189    0.3162    -0.0277     0.0277    0.2689    -0.0175     0.0175
    3.6939    0.2521    -0.0279     0.0276    0.2768    -0.0189     0.0189    0.3163    -0.0277     0.0277    0.2691    -0.0175     0.0175
    3.7004    0.2525    -0.0278     0.0276    0.2769    -0.0189     0.0189    0.3164    -0.0277     0.0277    0.2692    -0.0176     0.0176
    3.7068    0.2528    -0.0278     0.0275    0.2771    -0.0190     0.0190    0.3166    -0.0278     0.0278    0.2693    -0.0176     0.0176
    3.7133    0.2532    -0.0278     0.0275    0.2772    -0.0190     0.0190    0.3167    -0.0278     0.0278    0.2694    -0.0176     0.0176
    3.7198    0.2535    -0.0278     0.0274    0.2773    -0.0190     0.0190    0.3168    -0.0278     0.0278    0.2693    -0.0176     0.0176
    3.7262    0.2538    -0.0277     0.0274    0.2774    -0.0190     0.0190    0.3170    -0.0278     0.0278    0.2691    -0.0175     0.0175
    3.7327    0.2541    -0.0277     0.0273    0.2776    -0.0190     0.0190    0.3171    -0.0278     0.0278    0.2692    -0.0176     0.0176
    3.7392    0.2545    -0.0277     0.0272    0.2777    -0.0190     0.0190    0.3172    -0.0278     0.0278    0.2693    -0.0176     0.0176
    3.7457    0.2548    -0.0276     0.0272    0.2778    -0.0190     0.0190    0.3173    -0.0278     0.0278    0.2695    -0.0176     0.0176
    3.7523    0.2551    -0.0276     0.0271    0.2779    -0.0190     0.0190    0.3175    -0.0278     0.0278    0.2696    -0.0176     0.0176
    3.7588    0.2554    -0.0275     0.0270    0.2780    -0.0190     0.0190    0.3176    -0.0278     0.0278    0.2697    -0.0176     0.0176
    3.7653    0.2557    -0.0275     0.0269    0.2781    -0.0190     0.0190    0.3177    -0.0279     0.0279    0.2698    -0.0176     0.0176
    3.7719    0.2560    -0.0275     0.0269    0.2778    -0.0190     0.0190    0.3179    -0.0279     0.0279    0.2699    -0.0176     0.0176
    3.7785    0.2561    -0.0274     0.0268    0.2779    -0.0190     0.0190    0.3180    -0.0279     0.0279    0.2700    -0.0176     0.0176
    3.7850    0.2564    -0.0273     0.0267    0.2780    -0.0190     0.0190    0.3182    -0.0279     0.0279    0.2702    -0.0176     0.0176
    3.7916    0.2567    -0.0273     0.0266    0.2781    -0.0190     0.0190    0.3183    -0.0279     0.0279    0.2703    -0.0176     0.0176
    3.7982    0.2569    -0.0273     0.0265    0.2782    -0.0190     0.0190    0.3185    -0.0279     0.0279    0.2704    -0.0176     0.0176
    3.8049    0.2572    -0.0272     0.0265    0.2784    -0.0190     0.0190    0.3186    -0.0279     0.0279    0.2705    -0.0176     0.0176
    3.8115    0.2575    -0.0272     0.0264    0.2785    -0.0191     0.0191    0.3187    -0.0279     0.0279    0.2706    -0.0176     0.0176
    3.8181    0.2578    -0.0271     0.0263    0.2786    -0.0191     0.0191    0.3188    -0.0280     0.0280    0.2707    -0.0177     0.0177
    3.8248    0.2580    -0.0271     0.0262    0.2787    -0.0191     0.0191    0.3190    -0.0280     0.0280    0.2709    -0.0177     0.0177
    3.8314    0.2583    -0.0270     0.0262    0.2788    -0.0191     0.0191    0.3191    -0.0280     0.0280    0.2713    -0.0177     0.0177
    3.8381    0.2585    -0.0270     0.0261    0.2790    -0.0191     0.0191    0.3192    -0.0280     0.0280    0.2715    -0.0177     0.0177
    3.8448    0.2588    -0.0269     0.0260    0.2791    -0.0191     0.0191    0.3193    -0.0280     0.0280    0.2716    -0.0177     0.0177
    3.8515    0.2590    -0.0269     0.0259    0.2792    -0.0191     0.0191    0.3195    -0.0280     0.0280    0.2717    -0.0177     0.0177
    3.8582    0.2593    -0.0268     0.0259    0.2793    -0.0191     0.0191    0.3196    -0.0280     0.0280    0.2718    -0.0177     0.0177
    3.8649    0.2595    -0.0268     0.0258    0.2794    -0.0191     0.0191    0.3197    -0.0280     0.0280    0.2719    -0.0177     0.0177
    3.8717    0.2598    -0.0267     0.0257    0.2796    -0.0191     0.0191    0.3198    -0.0280     0.0280    0.2720    -0.0177     0.0177
    3.8784    0.2600    -0.0266     0.0256    0.2806    -0.0192     0.0192    0.3200    -0.0281     0.0281    0.2722    -0.0177     0.0177
    3.8852    0.2609    -0.0267     0.0256    0.2812    -0.0192     0.0192    0.3201    -0.0281     0.0281    0.2723    -0.0178     0.0178
    3.8919    0.2614    -0.0266     0.0256    0.2813    -0.0192     0.0192    0.3201    -0.0281     0.0281    0.2724    -0.0178     0.0178
    3.8987    0.2616    -0.0266     0.0255    0.2814    -0.0193     0.0193    0.3200    -0.0280     0.0280    0.2725    -0.0178     0.0178
    3.9055    0.2619    -0.0265     0.0254    0.2815    -0.0193     0.0193    0.3201    -0.0281     0.0281    0.2726    -0.0178     0.0178
    3.9123    0.2621    -0.0265     0.0254    0.2816    -0.0193     0.0193    0.3202    -0.0281     0.0281    0.2727    -0.0178     0.0178
    3.9191    0.2623    -0.0264     0.0253    0.2817    -0.0193     0.0193    0.3203    -0.0281     0.0281    0.2728    -0.0178     0.0178
    3.9259    0.2625    -0.0264     0.0252    0.2819    -0.0193     0.0193    0.3205    -0.0281     0.0281    0.2730    -0.0178     0.0178
    3.9328    0.2627    -0.0263     0.0252    0.2820    -0.0193     0.0193    0.3206    -0.0281     0.0281    0.2730    -0.0178     0.0178
    3.9396    0.2629    -0.0262     0.0251    0.2821    -0.0193     0.0193    0.3207    -0.0281     0.0281    0.2730    -0.0178     0.0178
    3.9465    0.2631    -0.0262     0.0250    0.2822    -0.0193     0.0193    0.3208    -0.0281     0.0281    0.2731    -0.0178     0.0178
    3.9534    0.2633    -0.0261     0.0250    0.2823    -0.0193     0.0193    0.3210    -0.0281     0.0281    0.2732    -0.0178     0.0178
    3.9602    0.2635    -0.0261     0.0249    0.2825    -0.0193     0.0193    0.3211    -0.0281     0.0281    0.2733    -0.0178     0.0178
    3.9671    0.2637    -0.0260     0.0249    0.2826    -0.0193     0.0193    0.3212    -0.0282     0.0282    0.2734    -0.0178     0.0178
    3.9741    0.2639    -0.0260     0.0248    0.2827    -0.0193     0.0193    0.3213    -0.0282     0.0282    0.2735    -0.0178     0.0178
    3.9810    0.2641    -0.0259     0.0248    0.2828    -0.0193     0.0193    0.3215    -0.0282     0.0282    0.2736    -0.0178     0.0178
    3.9879    0.2643    -0.0259     0.0247    0.2841    -0.0194     0.0194    0.3216    -0.0282     0.0282    0.2738    -0.0179     0.0179
    3.9949    0.2630    -0.0257     0.0245    0.2842    -0.0194     0.0194    0.3217    -0.0282     0.0282    0.2739    -0.0179     0.0179
    4.0018    0.2632    -0.0257     0.0245    0.2843    -0.0195     0.0195    0.3210    -0.0281     0.0281    0.2740    -0.0179     0.0179
    4.0088    0.2634    -0.0256     0.0244    0.2845    -0.0195     0.0195    0.3208    -0.0281     0.0281    0.2741    -0.0179     0.0179
    4.0158    0.2636    -0.0256     0.0244    0.2846    -0.0195     0.0195    0.3209    -0.0281     0.0281    0.2742    -0.0179     0.0179
    4.0228    0.2637    -0.0256     0.0243    0.2847    -0.0195     0.0195    0.3210    -0.0281     0.0281    0.2743    -0.0179     0.0179
    4.0298    0.2639    -0.0255     0.0243    0.2848    -0.0195     0.0195    0.3212    -0.0282     0.0282    0.2744    -0.0179     0.0179
    4.0368    0.2641    -0.0255     0.0242    0.2849    -0.0195     0.0195    0.3213    -0.0282     0.0282    0.2745    -0.0179     0.0179
    4.0438    0.2642    -0.0254     0.0242    0.2850    -0.0195     0.0195    0.3214    -0.0282     0.0282    0.2736    -0.0178     0.0178
    4.0509    0.2644    -0.0254     0.0242    0.2852    -0.0195     0.0195    0.3215    -0.0282     0.0282    0.2731    -0.0178     0.0178
    4.0579    0.2645    -0.0254     0.0241    0.2853    -0.0195     0.0195    0.3216    -0.0282     0.0282    0.2732    -0.0178     0.0178
    4.0650    0.2647    -0.0253     0.0241    0.2854    -0.0195     0.0195    0.3218    -0.0282     0.0282    0.2733    -0.0178     0.0178
    4.0721    0.2649    -0.0253     0.0241    0.2855    -0.0195     0.0195    0.3219    -0.0282     0.0282    0.2734    -0.0178     0.0178
    4.0792    0.2650    -0.0252     0.0240    0.2856    -0.0195     0.0195    0.3220    -0.0282     0.0282    0.2735    -0.0178     0.0178
    4.0863    0.2652    -0.0252     0.0240    0.2857    -0.0195     0.0195    0.3221    -0.0282     0.0282    0.2736    -0.0178     0.0178
    4.0934    0.2653    -0.0252     0.0240    0.2853    -0.0195     0.0195    0.3223    -0.0282     0.0282    0.2737    -0.0179     0.0179
    4.1005    0.2651    -0.0251     0.0239    0.2845    -0.0195     0.0195    0.3224    -0.0283     0.0283    0.2739    -0.0179     0.0179
    4.1076    0.2646    -0.0250     0.0238    0.2846    -0.0195     0.0195    0.3225    -0.0283     0.0283    0.2740    -0.0179     0.0179
    4.1148    0.2647    -0.0249     0.0238    0.2847    -0.0195     0.0195    0.3226    -0.0283     0.0283    0.2741    -0.0179     0.0179
    4.1220    0.2649    -0.0249     0.0238    0.2848    -0.0195     0.0195    0.3228    -0.0283     0.0283    0.2742    -0.0179     0.0179
    4.1291    0.2650    -0.0249     0.0238    0.2849    -0.0195     0.0195    0.3229    -0.0283     0.0283    0.2743    -0.0179     0.0179
    4.1363    0.2651    -0.0248     0.0237    0.2851    -0.0195     0.0195    0.3230    -0.0283     0.0283    0.2744    -0.0179     0.0179
    4.1435    0.2653    -0.0248     0.0237    0.2852    -0.0195     0.0195    0.3231    -0.0283     0.0283    0.2745    -0.0179     0.0179
    4.1508    0.2654    -0.0248     0.0237    0.2853    -0.0195     0.0195    0.3232    -0.0283     0.0283    0.2748    -0.0179     0.0179
    4.1580    0.2655    -0.0247     0.0237    0.2854    -0.0195     0.0195    0.3234    -0.0283     0.0283    0.2750    -0.0179     0.0179
    4.1652    0.2657    -0.0247     0.0237    0.2855    -0.0195     0.0195    0.3235    -0.0284     0.0284    0.2751    -0.0179     0.0179
    4.1725    0.2658    -0.0247     0.0237    0.2856    -0.0195     0.0195    0.3236    -0.0284     0.0284    0.2752    -0.0179     0.0179
    4.1798    0.2659    -0.0246     0.0237    0.2858    -0.0196     0.0196    0.3237    -0.0284     0.0284    0.2753    -0.0180     0.0180
    4.1870    0.2661    -0.0246     0.0236    0.2859    -0.0196     0.0196    0.3238    -0.0284     0.0284    0.2754    -0.0180     0.0180
    4.1943    0.2662    -0.0246     0.0236    0.2860    -0.0196     0.0196    0.3240    -0.0284     0.0284    0.2755    -0.0180     0.0180
    4.2016    0.2663    -0.0245     0.0236    0.2845    -0.0195     0.0195    0.3241    -0.0284     0.0284    0.2756    -0.0180     0.0180
    4.2090    0.2681    -0.0247     0.0238    0.2838    -0.0194     0.0194    0.3242    -0.0284     0.0284    0.2757    -0.0180     0.0180
    4.2163    0.2691    -0.0247     0.0238    0.2839    -0.0194     0.0194    0.3246    -0.0285     0.0285    0.2758    -0.0180     0.0180
    4.2236    0.2692    -0.0247     0.0238    0.2840    -0.0194     0.0194    0.3255    -0.0285     0.0285    0.2759    -0.0180     0.0180
    4.2310    0.2694    -0.0247     0.0238    0.2841    -0.0194     0.0194    0.3256    -0.0285     0.0285    0.2761    -0.0180     0.0180
    4.2384    0.2695    -0.0246     0.0238    0.2842    -0.0194     0.0194    0.3258    -0.0286     0.0286    0.2762    -0.0180     0.0180
    4.2457    0.2696    -0.0246     0.0238    0.2843    -0.0195     0.0195    0.3259    -0.0286     0.0286    0.2763    -0.0180     0.0180
    4.2531    0.2697    -0.0246     0.0238    0.2844    -0.0195     0.0195    0.3260    -0.0286     0.0286    0.2763    -0.0180     0.0180
    4.2605    0.2698    -0.0246     0.0238    0.2845    -0.0195     0.0195    0.3261    -0.0286     0.0286    0.2760    -0.0180     0.0180
    4.2680    0.2700    -0.0245     0.0238    0.2846    -0.0195     0.0195    0.3262    -0.0286     0.0286    0.2761    -0.0180     0.0180
    4.2754    0.2701    -0.0245     0.0238    0.2848    -0.0195     0.0195    0.3263    -0.0286     0.0286    0.2762    -0.0180     0.0180
    4.2828    0.2702    -0.0245     0.0238    0.2849    -0.0195     0.0195    0.3265    -0.0286     0.0286    0.2763    -0.0180     0.0180
    4.2903    0.2703    -0.0245     0.0238    0.2850    -0.0195     0.0195    0.3266    -0.0286     0.0286    0.2764    -0.0180     0.0180
    4.2978    0.2704    -0.0244     0.0238    0.2851    -0.0195     0.0195    0.3267    -0.0286     0.0286    0.2765    -0.0180     0.0180
    4.3053    0.2706    -0.0244     0.0238    0.2852    -0.0195     0.0195    0.3268    -0.0287     0.0287    0.2766    -0.0180     0.0180
    4.3128    0.2707    -0.0244     0.0238    0.2867    -0.0196     0.0196    0.3269    -0.0287     0.0287    0.2767    -0.0180     0.0180
    4.3203    0.2697    -0.0243     0.0237    0.2869    -0.0196     0.0196    0.3270    -0.0287     0.0287    0.2768    -0.0181     0.0181
    4.3278    0.2697    -0.0242     0.0237    0.2870    -0.0196     0.0196    0.3268    -0.0286     0.0286    0.2769    -0.0181     0.0181
    4.3353    0.2698    -0.0242     0.0237    0.2871    -0.0196     0.0196    0.3267    -0.0286     0.0286    0.2770    -0.0181     0.0181
    4.3429    0.2699    -0.0242     0.0237    0.2872    -0.0197     0.0197    0.3268    -0.0286     0.0286    0.2771    -0.0181     0.0181
    4.3504    0.2700    -0.0242     0.0237    0.2873    -0.0197     0.0197    0.3269    -0.0287     0.0287    0.2773    -0.0181     0.0181
    4.3580    0.2702    -0.0242     0.0237    0.2874    -0.0197     0.0197    0.3270    -0.0287     0.0287    0.2775    -0.0181     0.0181
    4.3656    0.2703    -0.0242     0.0237    0.2876    -0.0197     0.0197    0.3272    -0.0287     0.0287    0.2780    -0.0181     0.0181
    4.3732    0.2704    -0.0242     0.0237    0.2877    -0.0197     0.0197    0.3273    -0.0287     0.0287    0.2781    -0.0181     0.0181
    4.3808    0.2705    -0.0241     0.0237    0.2878    -0.0197     0.0197    0.3274    -0.0287     0.0287    0.2782    -0.0181     0.0181
    4.3885    0.2706    -0.0241     0.0237    0.2879    -0.0197     0.0197    0.3275    -0.0287     0.0287    0.2783    -0.0181     0.0181
    4.3961    0.2707    -0.0241     0.0237    0.2880    -0.0197     0.0197    0.3276    -0.0287     0.0287    0.2784    -0.0182     0.0182
    4.4038    0.2708    -0.0241     0.0237    0.2881    -0.0197     0.0197    0.3277    -0.0287     0.0287    0.2785    -0.0182     0.0182
    4.4114    0.2709    -0.0241     0.0237    0.2882    -0.0197     0.0197    0.3279    -0.0287     0.0287    0.2786    -0.0182     0.0182
    4.4191    0.2711    -0.0241     0.0237    0.2884    -0.0197     0.0197    0.3280    -0.0288     0.0288    0.2787    -0.0182     0.0182
    4.4268    0.2719    -0.0241     0.0238    0.2886    -0.0197     0.0197    0.3281    -0.0288     0.0288    0.2788    -0.0182     0.0182
    4.4345    0.2720    -0.0241     0.0238    0.2887    -0.0197     0.0197    0.3287    -0.0288     0.0288    0.2789    -0.0182     0.0182
    4.4423    0.2721    -0.0241     0.0238    0.2888    -0.0198     0.0198    0.3289    -0.0288     0.0288    0.2790    -0.0182     0.0182
    4.4500    0.2722    -0.0241     0.0238    0.2889    -0.0198     0.0198    0.3290    -0.0288     0.0288    0.2791    -0.0182     0.0182
    4.4577    0.2723    -0.0241     0.0238    0.2890    -0.0198     0.0198    0.3291    -0.0288     0.0288    0.2792    -0.0182     0.0182
    4.4655    0.2724    -0.0241     0.0238    0.2891    -0.0198     0.0198    0.3292    -0.0289     0.0289    0.2792    -0.0182     0.0182
    4.4733    0.2725    -0.0241     0.0238    0.2892    -0.0198     0.0198    0.3293    -0.0289     0.0289    0.2792    -0.0182     0.0182
    4.4811    0.2726    -0.0241     0.0238    0.2893    -0.0198     0.0198    0.3294    -0.0289     0.0289    0.2793    -0.0182     0.0182
    4.4889    0.2728    -0.0241     0.0238    0.2894    -0.0198     0.0198    0.3296    -0.0289     0.0289    0.2794    -0.0182     0.0182
    4.4967    0.2729    -0.0241     0.0238    0.2895    -0.0198     0.0198    0.3297    -0.0289     0.0289    0.2795    -0.0182     0.0182
    4.5045    0.2730    -0.0241     0.0238    0.2896    -0.0198     0.0198    0.3298    -0.0289     0.0289    0.2796    -0.0182     0.0182
    4.5124    0.2731    -0.0241     0.0238    0.2897    -0.0198     0.0198    0.3299    -0.0289     0.0289    0.2797    -0.0182     0.0182
    4.5202    0.2732    -0.0241     0.0238    0.2894    -0.0198     0.0198    0.3300    -0.0289     0.0289    0.2798    -0.0182     0.0182
    4.5281    0.2731    -0.0240     0.0238    0.2884    -0.0197     0.0197    0.3301    -0.0289     0.0289    0.2799    -0.0182     0.0182
    4.5360    0.2727    -0.0240     0.0238    0.2885    -0.0197     0.0197    0.3302    -0.0289     0.0289    0.2800    -0.0183     0.0183
    4.5439    0.2728    -0.0240     0.0238    0.2886    -0.0197     0.0197    0.3309    -0.0290     0.0290    0.2801    -0.0183     0.0183
    4.5518    0.2729    -0.0240     0.0238    0.2887    -0.0198     0.0198    0.3310    -0.0290     0.0290    0.2802    -0.0183     0.0183
    4.5597    0.2730    -0.0240     0.0238    0.2888    -0.0198     0.0198    0.3311    -0.0290     0.0290    0.2803    -0.0183     0.0183
    4.5677    0.2731    -0.0240     0.0238    0.2889    -0.0198     0.0198    0.3312    -0.0290     0.0290    0.2804    -0.0183     0.0183
    4.5756    0.2732    -0.0240     0.0238    0.2890    -0.0198     0.0198    0.3313    -0.0290     0.0290    0.2793    -0.0182     0.0182
    4.5836    0.2733    -0.0240     0.0238    0.2891    -0.0198     0.0198    0.3314    -0.0291     0.0291    0.2791    -0.0182     0.0182
    4.5916    0.2734    -0.0240     0.0238    0.2892    -0.0198     0.0198    0.3316    -0.0291     0.0291    0.2792    -0.0182     0.0182
    4.5996    0.2735    -0.0240     0.0238    0.2893    -0.0198     0.0198    0.3317    -0.0291     0.0291    0.2793    -0.0182     0.0182
    4.6076    0.2736    -0.0240     0.0238    0.2894    -0.0198     0.0198    0.3318    -0.0291     0.0291    0.2794    -0.0182     0.0182
    4.6156    0.2737    -0.0240     0.0239    0.2895    -0.0198     0.0198    0.3319    -0.0291     0.0291    0.2795    -0.0182     0.0182
    4.6237    0.2738    -0.0240     0.0239    0.2896    -0.0198     0.0198    0.3320    -0.0291     0.0291    0.2796    -0.0182     0.0182
    4.6317    0.2738    -0.0240     0.0239    0.2907    -0.0199     0.0199    0.3321    -0.0291     0.0291    0.2797    -0.0182     0.0182
    4.6398    0.2741    -0.0240     0.0239    0.2917    -0.0200     0.0200    0.3322    -0.0291     0.0291    0.2798    -0.0182     0.0182
    4.6479    0.2744    -0.0240     0.0239    0.2918    -0.0200     0.0200    0.3324    -0.0291     0.0291    0.2799    -0.0183     0.0183
    4.6560    0.2745    -0.0240     0.0239    0.2919    -0.0200     0.0200    0.3326    -0.0292     0.0292    0.2800    -0.0183     0.0183
    4.6641    0.2746    -0.0240     0.0239    0.2920    -0.0200     0.0200    0.3327    -0.0292     0.0292    0.2801    -0.0183     0.0183
    4.6722    0.2747    -0.0240     0.0239    0.2921    -0.0200     0.0200    0.3328    -0.0292     0.0292    0.2802    -0.0183     0.0183
    4.6803    0.2748    -0.0241     0.0239    0.2922    -0.0200     0.0200    0.3329    -0.0292     0.0292    0.2791    -0.0182     0.0182
    4.6885    0.2749    -0.0241     0.0239    0.2923    -0.0200     0.0200    0.3330    -0.0292     0.0292    0.2790    -0.0182     0.0182
    4.6967    0.2750    -0.0241     0.0240    0.2924    -0.0200     0.0200    0.3331    -0.0292     0.0292    0.2791    -0.0182     0.0182
    4.7048    0.2751    -0.0241     0.0240    0.2925    -0.0200     0.0200    0.3332    -0.0292     0.0292    0.2792    -0.0182     0.0182
    4.7130    0.2752    -0.0241     0.0240    0.2926    -0.0200     0.0200    0.3333    -0.0292     0.0292    0.2793    -0.0182     0.0182
    4.7212    0.2753    -0.0241     0.0240    0.2927    -0.0200     0.0200    0.3334    -0.0292     0.0292    0.2794    -0.0182     0.0182
    4.7295    0.2754    -0.0241     0.0240    0.2928    -0.0200     0.0200    0.3336    -0.0292     0.0292    0.2795    -0.0182     0.0182
    4.7377    0.2755    -0.0241     0.0240    0.2929    -0.0200     0.0200    0.3337    -0.0292     0.0292    0.2796    -0.0182     0.0182
    4.7460    0.2752    -0.0241     0.0240    0.2930    -0.0200     0.0200    0.3338    -0.0293     0.0293    0.2797    -0.0182     0.0182
    4.7542    0.2751    -0.0241     0.0240    0.2931    -0.0201     0.0201    0.3338    -0.0293     0.0293    0.2798    -0.0182     0.0182
    4.7625    0.2752    -0.0241     0.0240    0.2932    -0.0201     0.0201    0.3338    -0.0293     0.0293    0.2799    -0.0182     0.0182
    4.7708    0.2753    -0.0241     0.0240    0.2933    -0.0201     0.0201    0.3340    -0.0293     0.0293    0.2800    -0.0183     0.0183
    4.7791    0.2754    -0.0241     0.0240    0.2934    -0.0201     0.0201    0.3341    -0.0293     0.0293    0.2800    -0.0183     0.0183
    4.7874    0.2755    -0.0241     0.0240    0.2935    -0.0201     0.0201    0.3342    -0.0293     0.0293    0.2818    -0.0184     0.0184
    4.7958    0.2756    -0.0241     0.0240    0.2936    -0.0201     0.0201    0.3343    -0.0293     0.0293    0.2819    -0.0184     0.0184
    4.8041    0.2757    -0.0241     0.0240    0.2937    -0.0201     0.0201    0.3344    -0.0293     0.0293    0.2820    -0.0184     0.0184
    4.8125    0.2758    -0.0241     0.0240    0.2938    -0.0201     0.0201    0.3345    -0.0293     0.0293    0.2821    -0.0184     0.0184
    4.8209    0.2759    -0.0241     0.0240    0.2939    -0.0201     0.0201    0.3346    -0.0293     0.0293    0.2822    -0.0184     0.0184
    4.8293    0.2760    -0.0241     0.0240    0.2940    -0.0201     0.0201    0.3347    -0.0293     0.0293    0.2822    -0.0184     0.0184
    4.8377    0.2761    -0.0241     0.0240    0.2941    -0.0201     0.0201    0.3348    -0.0294     0.0294    0.2823    -0.0184     0.0184
    4.8461    0.2761    -0.0241     0.0240    0.2927    -0.0200     0.0200    0.3349    -0.0294     0.0294    0.2824    -0.0184     0.0184
    4.8545    0.2774    -0.0242     0.0242    0.2923    -0.0200     0.0200    0.3350    -0.0294     0.0294    0.2825    -0.0184     0.0184
    4.8630    0.2779    -0.0243     0.0242    0.2924    -0.0200     0.0200    0.3349    -0.0294     0.0294    0.2826    -0.0184     0.0184
    4.8715    0.2780    -0.0243     0.0242    0.2925    -0.0200     0.0200    0.3346    -0.0293     0.0293    0.2827    -0.0184     0.0184
    4.8800    0.2780    -0.0243     0.0242    0.2926    -0.0200     0.0200    0.3347    -0.0293     0.0293    0.2828    -0.0184     0.0184
    4.8885    0.2781    -0.0243     0.0242    0.2927    -0.0200     0.0200    0.3348    -0.0293     0.0293    0.2828    -0.0184     0.0184
    4.8970    0.2782    -0.0243     0.0242    0.2928    -0.0200     0.0200    0.3349    -0.0294     0.0294    0.2819    -0.0184     0.0184
    4.9055    0.2783    -0.0243     0.0242    0.2929    -0.0200     0.0200    0.3350    -0.0294     0.0294    0.2820    -0.0184     0.0184
    4.9140    0.2784    -0.0243     0.0242    0.2930    -0.0200     0.0200    0.3351    -0.0294     0.0294    0.2821    -0.0184     0.0184
    4.9226    0.2785    -0.0243     0.0242    0.2931    -0.0201     0.0201    0.3352    -0.0294     0.0294    0.2822    -0.0184     0.0184
    4.9312    0.2786    -0.0243     0.0243    0.2932    -0.0201     0.0201    0.3353    -0.0294     0.0294    0.2823    -0.0184     0.0184
    4.9398    0.2787    -0.0243     0.0243    0.2933    -0.0201     0.0201    0.3354    -0.0294     0.0294    0.2824    -0.0184     0.0184
    4.9484    0.2788    -0.0244     0.0243    0.2934    -0.0201     0.0201    0.3355    -0.0294     0.0294    0.2825    -0.0184     0.0184
    4.9570    0.2789    -0.0244     0.0243    0.2934    -0.0201     0.0201    0.3356    -0.0294     0.0294    0.2826    -0.0184     0.0184
    4.9656    0.2789    -0.0244     0.0243    0.2935    -0.0201     0.0201    0.3357    -0.0294     0.0294    0.2827    -0.0184     0.0184
    4.9743    0.2790    -0.0244     0.0243    0.2936    -0.0201     0.0201    0.3359    -0.0294     0.0294    0.2828    -0.0184     0.0184
    4.9829    0.2791    -0.0244     0.0243    0.2937    -0.0201     0.0201    0.3360    -0.0295     0.0295    0.2828    -0.0184     0.0184
    4.9916    0.2792    -0.0244     0.0243    0.2938    -0.0201     0.0201    0.3361    -0.0295     0.0295    0.2831    -0.0185     0.0185
    5.0003    0.2793    -0.0244     0.0243    0.2939    -0.0201     0.0201    0.3362    -0.0295     0.0295    0.2851    -0.0186     0.0186
    5.0090    0.2794    -0.0244     0.0243    0.2940    -0.0201     0.0201    0.3363    -0.0295     0.0295    0.2852    -0.0186     0.0186
    5.0177    0.2795    -0.0244     0.0243    0.2941    -0.0201     0.0201    0.3364    -0.0295     0.0295    0.2853    -0.0186     0.0186
    5.0265    0.2796    -0.0244     0.0243    0.2942    -0.0201     0.0201    0.3365    -0.0295     0.0295    0.2853    -0.0186     0.0186
    5.0352    0.2797    -0.0244     0.0243    0.2943    -0.0201     0.0201    0.3366    -0.0295     0.0295    0.2854    -0.0186     0.0186
    5.0440    0.2797    -0.0244     0.0244    0.2943    -0.0201     0.0201    0.3367    -0.0295     0.0295    0.2855    -0.0186     0.0186
    5.0528    0.2798    -0.0244     0.0244    0.2944    -0.0201     0.0201    0.3368    -0.0295     0.0295    0.2856    -0.0186     0.0186
    5.0616    0.2799    -0.0244     0.0244    0.2962    -0.0203     0.0203    0.3369    -0.0295     0.0295    0.2857    -0.0186     0.0186
    5.0704    0.2775    -0.0242     0.0242    0.2964    -0.0203     0.0203    0.3370    -0.0295     0.0295    0.2858    -0.0186     0.0186
    5.0792    0.2773    -0.0242     0.0241    0.2965    -0.0203     0.0203    0.3369    -0.0295     0.0295    0.2859    -0.0186     0.0186
    5.0881    0.2774    -0.0242     0.0241    0.2966    -0.0203     0.0203    0.3369    -0.0295     0.0295    0.2860    -0.0186     0.0186
    5.0969    0.2775    -0.0242     0.0242    0.2967    -0.0203     0.0203    0.3370    -0.0295     0.0295    0.2858    -0.0186     0.0186
    5.1058    0.2776    -0.0242     0.0242    0.2968    -0.0203     0.0203    0.3371    -0.0296     0.0296    0.2838    -0.0185     0.0185
    5.1147    0.2777    -0.0242     0.0242    0.2968    -0.0203     0.0203    0.3372    -0.0296     0.0296    0.2839    -0.0185     0.0185
    5.1236    0.2778    -0.0242     0.0242    0.2969    -0.0203     0.0203    0.3373    -0.0296     0.0296    0.2840    -0.0185     0.0185
    5.1326    0.2778    -0.0242     0.0242    0.2970    -0.0203     0.0203    0.3374    -0.0296     0.0296    0.2841    -0.0185     0.0185
    5.1415    0.2779    -0.0242     0.0242    0.2971    -0.0203     0.0203    0.3375    -0.0296     0.0296    0.2841    -0.0185     0.0185
    5.1504    0.2780    -0.0243     0.0242    0.2972    -0.0203     0.0203    0.3376    -0.0296     0.0296    0.2842    -0.0185     0.0185
    5.1594    0.2781    -0.0243     0.0242    0.2973    -0.0203     0.0203    0.3377    -0.0296     0.0296    0.2843    -0.0185     0.0185
    5.1684    0.2782    -0.0243     0.0242    0.2954    -0.0202     0.0202    0.3378    -0.0296     0.0296    0.2844    -0.0185     0.0185
    5.1774    0.2776    -0.0242     0.0242    0.2955    -0.0202     0.0202    0.3379    -0.0296     0.0296    0.2845    -0.0186     0.0186
    5.1864    0.2777    -0.0242     0.0242    0.2956    -0.0202     0.0202    0.3373    -0.0296     0.0296    0.2846    -0.0186     0.0186
    5.1955    0.2778    -0.0242     0.0242    0.2957    -0.0202     0.0202    0.3371    -0.0296     0.0296    0.2847    -0.0186     0.0186
    5.2045    0.2779    -0.0242     0.0242    0.2958    -0.0202     0.0202    0.3372    -0.0296     0.0296    0.2847    -0.0186     0.0186
    5.2136    0.2780    -0.0242     0.0242    0.2959    -0.0202     0.0202    0.3373    -0.0296     0.0296    0.2849    -0.0186     0.0186
    5.2227    0.2780    -0.0243     0.0242    0.2960    -0.0202     0.0202    0.3374    -0.0296     0.0296    0.2850    -0.0186     0.0186
    5.2317    0.2781    -0.0243     0.0242    0.2961    -0.0203     0.0203    0.3375    -0.0296     0.0296    0.2850    -0.0186     0.0186
    5.2409    0.2782    -0.0243     0.0242    0.2961    -0.0203     0.0203    0.3376    -0.0296     0.0296    0.2851    -0.0186     0.0186
    5.2500    0.2783    -0.0243     0.0242    0.2962    -0.0203     0.0203    0.3377    -0.0296     0.0296    0.2852    -0.0186     0.0186
    5.2591    0.2784    -0.0243     0.0242    0.2963    -0.0203     0.0203    0.3378    -0.0296     0.0296    0.2853    -0.0186     0.0186
    5.2683    0.2785    -0.0243     0.0242    0.2964    -0.0203     0.0203    0.3379    -0.0296     0.0296    0.2854    -0.0186     0.0186
    5.2775    0.2785    -0.0243     0.0242    0.2994    -0.0205     0.0205    0.3380    -0.0296     0.0296    0.2855    -0.0186     0.0186
    5.2867    0.2813    -0.0245     0.0245    0.2995    -0.0205     0.0205    0.3380    -0.0296     0.0296    0.2855    -0.0186     0.0186
    5.2959    0.2814    -0.0245     0.0245    0.2996    -0.0205     0.0205    0.3392    -0.0297     0.0297    0.2856    -0.0186     0.0186
    5.3051    0.2815    -0.0245     0.0245    0.2997    -0.0205     0.0205    0.3398    -0.0298     0.0298    0.2857    -0.0186     0.0186
    5.3143    0.2816    -0.0246     0.0245    0.2998    -0.0205     0.0205    0.3399    -0.0298     0.0298    0.2859    -0.0186     0.0186
    5.3236    0.2816    -0.0246     0.0245    0.2999    -0.0205     0.0205    0.3400    -0.0298     0.0298    0.2866    -0.0187     0.0187
    5.3329    0.2817    -0.0246     0.0245    0.3000    -0.0205     0.0205    0.3401    -0.0298     0.0298    0.2867    -0.0187     0.0187
    5.3422    0.2818    -0.0246     0.0245    0.3001    -0.0205     0.0205    0.3402    -0.0298     0.0298    0.2868    -0.0187     0.0187
    5.3515    0.2819    -0.0246     0.0245    0.3002    -0.0205     0.0205    0.3403    -0.0298     0.0298    0.2868    -0.0187     0.0187
    5.3608    0.2820    -0.0246     0.0245    0.3003    -0.0205     0.0205    0.3403    -0.0298     0.0298    0.2869    -0.0187     0.0187
    5.3701    0.2821    -0.0246     0.0245    0.3003    -0.0205     0.0205    0.3404    -0.0298     0.0298    0.2870    -0.0187     0.0187
    5.3795    0.2821    -0.0246     0.0246    0.3004    -0.0206     0.0206    0.3405    -0.0299     0.0299    0.2871    -0.0187     0.0187
    5.3888    0.2822    -0.0246     0.0246    0.3002    -0.0205     0.0205    0.3406    -0.0299     0.0299    0.2872    -0.0187     0.0187
    5.3982    0.2832    -0.0247     0.0246    0.3003    -0.0205     0.0205    0.3407    -0.0299     0.0299    0.2872    -0.0187     0.0187
    5.4076    0.2833    -0.0247     0.0247    0.3004    -0.0206     0.0206    0.3403    -0.0298     0.0298    0.2873    -0.0187     0.0187
    5.4170    0.2834    -0.0247     0.0247    0.3005    -0.0206     0.0206    0.3403    -0.0298     0.0298    0.2872    -0.0187     0.0187
    5.4265    0.2834    -0.0247     0.0247    0.3006    -0.0206     0.0206    0.3404    -0.0298     0.0298    0.2864    -0.0187     0.0187
    5.4359    0.2835    -0.0247     0.0247    0.3006    -0.0206     0.0206    0.3404    -0.0298     0.0298    0.2864    -0.0187     0.0187
    5.4454    0.2836    -0.0247     0.0247    0.3007    -0.0206     0.0206    0.3405    -0.0299     0.0299    0.2865    -0.0187     0.0187
    5.4549    0.2837    -0.0247     0.0247    0.3008    -0.0206     0.0206    0.3406    -0.0299     0.0299    0.2866    -0.0187     0.0187
    5.4644    0.2838    -0.0247     0.0247    0.3009    -0.0206     0.0206    0.3407    -0.0299     0.0299    0.2867    -0.0187     0.0187
    5.4739    0.2838    -0.0247     0.0247    0.3010    -0.0206     0.0206    0.3408    -0.0299     0.0299    0.2867    -0.0187     0.0187
    5.4834    0.2839    -0.0247     0.0247    0.3011    -0.0206     0.0206    0.3409    -0.0299     0.0299    0.2868    -0.0187     0.0187
    5.4930    0.2840    -0.0247     0.0247    0.2991    -0.0205     0.0205    0.3410    -0.0299     0.0299    0.2869    -0.0187     0.0187
    5.5026    0.2825    -0.0246     0.0246    0.2992    -0.0205     0.0205    0.3411    -0.0299     0.0299    0.2870    -0.0187     0.0187
    5.5121    0.2825    -0.0246     0.0246    0.2993    -0.0205     0.0205    0.3405    -0.0298     0.0298    0.2871    -0.0187     0.0187
    5.5217    0.2826    -0.0246     0.0246    0.2994    -0.0205     0.0205    0.3403    -0.0298     0.0298    0.2873    -0.0187     0.0187
    5.5314    0.2827    -0.0246     0.0246    0.2994    -0.0205     0.0205    0.3403    -0.0298     0.0298    0.2886    -0.0188     0.0188
    5.5410    0.2828    -0.0246     0.0246    0.2995    -0.0205     0.0205    0.3404    -0.0298     0.0298    0.2887    -0.0188     0.0188
    5.5506    0.2828    -0.0246     0.0246    0.2996    -0.0205     0.0205    0.3405    -0.0299     0.0299    0.2888    -0.0188     0.0188
    5.5603    0.2829    -0.0246     0.0246    0.2997    -0.0205     0.0205    0.3406    -0.0299     0.0299    0.2889    -0.0188     0.0188
    5.5700    0.2830    -0.0247     0.0246    0.2998    -0.0205     0.0205    0.3407    -0.0299     0.0299    0.2889    -0.0188     0.0188
    5.5797    0.2831    -0.0247     0.0246    0.2999    -0.0205     0.0205    0.3408    -0.0299     0.0299    0.2890    -0.0188     0.0188
    5.5894    0.2831    -0.0247     0.0246    0.2999    -0.0205     0.0205    0.3409    -0.0299     0.0299    0.2891    -0.0189     0.0189
    5.5992    0.2832    -0.0247     0.0246    0.2998    -0.0205     0.0205    0.3410    -0.0299     0.0299    0.2892    -0.0189     0.0189
    5.6089    0.2841    -0.0248     0.0247    0.2999    -0.0205     0.0205    0.3410    -0.0299     0.0299    0.2892    -0.0189     0.0189
    5.6187    0.2843    -0.0248     0.0247    0.3000    -0.0205     0.0205    0.3412    -0.0299     0.0299    0.2893    -0.0189     0.0189
    5.6285    0.2843    -0.0248     0.0247    0.3001    -0.0205     0.0205    0.3414    -0.0299     0.0299    0.2894    -0.0189     0.0189
    5.6383    0.2844    -0.0248     0.0248    0.3001    -0.0205     0.0205    0.3415    -0.0299     0.0299    0.2886    -0.0188     0.0188
    5.6481    0.2845    -0.0248     0.0248    0.3002    -0.0205     0.0205    0.3416    -0.0299     0.0299    0.2887    -0.0188     0.0188
    5.6579    0.2846    -0.0248     0.0248    0.3003    -0.0205     0.0205    0.3417    -0.0300     0.0300    0.2887    -0.0188     0.0188
    5.6678    0.2847    -0.0248     0.0248    0.3004    -0.0206     0.0206    0.3417    -0.0300     0.0300    0.2888    -0.0188     0.0188
    5.6777    0.2847    -0.0248     0.0248    0.3005    -0.0206     0.0206    0.3418    -0.0300     0.0300    0.2889    -0.0188     0.0188
    5.6875    0.2848    -0.0248     0.0248    0.3005    -0.0206     0.0206    0.3419    -0.0300     0.0300    0.2889    -0.0188     0.0188
    5.6974    0.2849    -0.0248     0.0248    0.3006    -0.0206     0.0206    0.3420    -0.0300     0.0300    0.2890    -0.0188     0.0188
    5.7074    0.2849    -0.0248     0.0248    0.2999    -0.0205     0.0205    0.3421    -0.0300     0.0300    0.2891    -0.0189     0.0189
    5.7173    0.2833    -0.0247     0.0247    0.2999    -0.0205     0.0205    0.3422    -0.0300     0.0300    0.2892    -0.0189     0.0189
    5.7273    0.2832    -0.0247     0.0246    0.3000    -0.0205     0.0205    0.3423    -0.0300     0.0300    0.2892    -0.0189     0.0189
    5.7372    0.2833    -0.0247     0.0247    0.3001    -0.0205     0.0205    0.3425    -0.0300     0.0300    0.2893    -0.0189     0.0189
    5.7472    0.2834    -0.0247     0.0247    0.3002    -0.0205     0.0205    0.3425    -0.0300     0.0300    0.2885    -0.0188     0.0188
    5.7572    0.2834    -0.0247     0.0247    0.3003    -0.0205     0.0205    0.3426    -0.0300     0.0300    0.2886    -0.0188     0.0188
    5.7673    0.2835    -0.0247     0.0247    0.3003    -0.0205     0.0205    0.3427    -0.0300     0.0300    0.2886    -0.0188     0.0188
    5.7773    0.2836    -0.0247     0.0247    0.3004    -0.0206     0.0206    0.3428    -0.0301     0.0301    0.2887    -0.0188     0.0188
    5.7874    0.2836    -0.0247     0.0247    0.3005    -0.0206     0.0206    0.3429    -0.0301     0.0301    0.2888    -0.0188     0.0188
    5.7975    0.2837    -0.0247     0.0247    0.3006    -0.0206     0.0206    0.3430    -0.0301     0.0301    0.2888    -0.0188     0.0188
    5.8076    0.2838    -0.0247     0.0247    0.3006    -0.0206     0.0206    0.3430    -0.0301     0.0301    0.2889    -0.0188     0.0188
    5.8177    0.2839    -0.0247     0.0247    0.3013    -0.0206     0.0206    0.3431    -0.0301     0.0301    0.2890    -0.0188     0.0188
    5.8278    0.2850    -0.0248     0.0248    0.3014    -0.0206     0.0206    0.3432    -0.0301     0.0301    0.2891    -0.0188     0.0188
    5.8380    0.2853    -0.0248     0.0248    0.3015    -0.0206     0.0206    0.3435    -0.0301     0.0301    0.2891    -0.0189     0.0189
    5.8481    0.2853    -0.0248     0.0248    0.3016    -0.0206     0.0206    0.3438    -0.0301     0.0301    0.2889    -0.0188     0.0188
    5.8583    0.2854    -0.0249     0.0248    0.3017    -0.0206     0.0206    0.3439    -0.0301     0.0301    0.2890    -0.0188     0.0188
    5.8685    0.2855    -0.0249     0.0248    0.3017    -0.0206     0.0206    0.3440    -0.0302     0.0302    0.2891    -0.0188     0.0188
    5.8787    0.2855    -0.0249     0.0248    0.3018    -0.0206     0.0206    0.3441    -0.0302     0.0302    0.2891    -0.0189     0.0189
    5.8890    0.2856    -0.0249     0.0249    0.3019    -0.0207     0.0207    0.3441    -0.0302     0.0302    0.2892    -0.0189     0.0189
    5.8992    0.2857    -0.0249     0.0249    0.3020    -0.0207     0.0207    0.3442    -0.0302     0.0302    0.2893    -0.0189     0.0189
    5.9095    0.2857    -0.0249     0.0249    0.3020    -0.0207     0.0207    0.3443    -0.0302     0.0302    0.2893    -0.0189     0.0189
    5.9198    0.2858    -0.0249     0.0249    0.3033    -0.0207     0.0207    0.3444    -0.0302     0.0302    0.2894    -0.0189     0.0189
    5.9301    0.2865    -0.0249     0.0249    0.3037    -0.0208     0.0208    0.3445    -0.0302     0.0302    0.2895    -0.0189     0.0189
    5.9404    0.2868    -0.0250     0.0250    0.3038    -0.0208     0.0208    0.3445    -0.0302     0.0302    0.2895    -0.0189     0.0189
    5.9508    0.2869    -0.0250     0.0250    0.3039    -0.0208     0.0208    0.3445    -0.0302     0.0302    0.2896    -0.0189     0.0189
    5.9612    0.2869    -0.0250     0.0250    0.3040    -0.0208     0.0208    0.3446    -0.0302     0.0302    0.2904    -0.0189     0.0189
    5.9715    0.2870    -0.0250     0.0250    0.3040    -0.0208     0.0208    0.3447    -0.0302     0.0302    0.2906    -0.0189     0.0189
    5.9819    0.2871    -0.0250     0.0250    0.3041    -0.0208     0.0208    0.3448    -0.0302     0.0302    0.2906    -0.0190     0.0190
    5.9924    0.2871    -0.0250     0.0250    0.3042    -0.0208     0.0208    0.3449    -0.0302     0.0302    0.2907    -0.0190     0.0190
    6.0028    0.2872    -0.0250     0.0250    0.3043    -0.0208     0.0208    0.3449    -0.0302     0.0302    0.2908    -0.0190     0.0190
    6.0133    0.2873    -0.0250     0.0250    0.3043    -0.0208     0.0208    0.3450    -0.0302     0.0302    0.2908    -0.0190     0.0190
    6.0237    0.2873    -0.0250     0.0250    0.3044    -0.0208     0.0208    0.3451    -0.0303     0.0303    0.2909    -0.0190     0.0190
    6.0342    0.2874    -0.0250     0.0250    0.3036    -0.0208     0.0208    0.3452    -0.0303     0.0303    0.2909    -0.0190     0.0190
    6.0447    0.2869    -0.0250     0.0250    0.3033    -0.0208     0.0208    0.3452    -0.0303     0.0303    0.2910    -0.0190     0.0190
    6.0553    0.2867    -0.0250     0.0249    0.3034    -0.0208     0.0208    0.3452    -0.0303     0.0303    0.2911    -0.0190     0.0190
    6.0658    0.2867    -0.0250     0.0250    0.3034    -0.0208     0.0208    0.3451    -0.0303     0.0303    0.2911    -0.0190     0.0190
    6.0764    0.2868    -0.0250     0.0250    0.3035    -0.0208     0.0208    0.3451    -0.0303     0.0303    0.2912    -0.0190     0.0190
    6.0870    0.2869    -0.0250     0.0250    0.3036    -0.0208     0.0208    0.3452    -0.0303     0.0303    0.2913    -0.0190     0.0190
    6.0976    0.2869    -0.0250     0.0250    0.3036    -0.0208     0.0208    0.3453    -0.0303     0.0303    0.2913    -0.0190     0.0190
    6.1082    0.2870    -0.0250     0.0250    0.3037    -0.0208     0.0208    0.3454    -0.0303     0.0303    0.2914    -0.0190     0.0190
    6.1188    0.2871    -0.0250     0.0250    0.3038    -0.0208     0.0208    0.3454    -0.0303     0.0303    0.2915    -0.0190     0.0190
    6.1295    0.2871    -0.0250     0.0250    0.3038    -0.0208     0.0208    0.3455    -0.0303     0.0303    0.2915    -0.0190     0.0190
    6.1401    0.2872    -0.0250     0.0250    0.3039    -0.0208     0.0208    0.3456    -0.0303     0.0303    0.2916    -0.0190     0.0190
    6.1508    0.2873    -0.0250     0.0250    0.3040    -0.0208     0.0208    0.3457    -0.0303     0.0303    0.2916    -0.0190     0.0190
    6.1616    0.2873    -0.0250     0.0250    0.3041    -0.0208     0.0208    0.3457    -0.0303     0.0303    0.2917    -0.0190     0.0190
    6.1723    0.2874    -0.0250     0.0250    0.3041    -0.0208     0.0208    0.3458    -0.0303     0.0303    0.2918    -0.0190     0.0190
    6.1830    0.2875    -0.0250     0.0250    0.3042    -0.0208     0.0208    0.3459    -0.0303     0.0303    0.2918    -0.0190     0.0190
    6.1938    0.2875    -0.0250     0.0250    0.3043    -0.0208     0.0208    0.3459    -0.0303     0.0303    0.2919    -0.0190     0.0190
    6.2046    0.2876    -0.0250     0.0250    0.3043    -0.0208     0.0208    0.3460    -0.0303     0.0303    0.2919    -0.0190     0.0190
    6.2154    0.2876    -0.0250     0.0250    0.3044    -0.0208     0.0208    0.3461    -0.0303     0.0303    0.2920    -0.0190     0.0190
    6.2262    0.2877    -0.0250     0.0250    0.3045    -0.0208     0.0208    0.3462    -0.0303     0.0303    0.2921    -0.0190     0.0190
    6.2371    0.2878    -0.0250     0.0250    0.3045    -0.0208     0.0208    0.3462    -0.0304     0.0304    0.2921    -0.0190     0.0190
    6.2479    0.2878    -0.0251     0.0250    0.3046    -0.0208     0.0208    0.3463    -0.0304     0.0304    0.2922    -0.0191     0.0191
    6.2588    0.2879    -0.0251     0.0251    0.3047    -0.0208     0.0208    0.3464    -0.0304     0.0304    0.2922    -0.0191     0.0191
    6.2697    0.2880    -0.0251     0.0251    0.3047    -0.0208     0.0208    0.3464    -0.0304     0.0304    0.2923    -0.0191     0.0191
    6.2806    0.2880    -0.0251     0.0251    0.3048    -0.0209     0.0209    0.3465    -0.0304     0.0304    0.2924    -0.0191     0.0191
    6.2916    0.2881    -0.0251     0.0251    0.3049    -0.0209     0.0209    0.3466    -0.0304     0.0304    0.2924    -0.0191     0.0191
    6.3025    0.2881    -0.0251     0.0251    0.3049    -0.0209     0.0209    0.3466    -0.0304     0.0304    0.2925    -0.0191     0.0191
    6.3135    0.2882    -0.0251     0.0251    0.3050    -0.0209     0.0209    0.3467    -0.0304     0.0304    0.2925    -0.0191     0.0191
    6.3245    0.2883    -0.0251     0.0251    0.3050    -0.0209     0.0209    0.3468    -0.0304     0.0304    0.2926    -0.0191     0.0191
    6.3355    0.2883    -0.0251     0.0251    0.3051    -0.0209     0.0209    0.3468    -0.0304     0.0304    0.2927    -0.0191     0.0191
    6.3466    0.2884    -0.0251     0.0251    0.3052    -0.0209     0.0209    0.3469    -0.0304     0.0304    0.2927    -0.0191     0.0191
    6.3576    0.2884    -0.0251     0.0251    0.3052    -0.0209     0.0209    0.3470    -0.0304     0.0304    0.2928    -0.0191     0.0191
    6.3687    0.2885    -0.0251     0.0251    0.3053    -0.0209     0.0209    0.3470    -0.0304     0.0304    0.2928    -0.0191     0.0191
    6.3798    0.2886    -0.0251     0.0251    0.3054    -0.0209     0.0209    0.3471    -0.0304     0.0304    0.2929    -0.0191     0.0191
    6.3909    0.2886    -0.0251     0.0251    0.3054    -0.0209     0.0209    0.3472    -0.0304     0.0304    0.2929    -0.0191     0.0191
    6.4020    0.2887    -0.0251     0.0251    0.3055    -0.0209     0.0209    0.3472    -0.0304     0.0304    0.2930    -0.0191     0.0191
    6.4132    0.2887    -0.0251     0.0251    0.3056    -0.0209     0.0209    0.3473    -0.0304     0.0304    0.2931    -0.0191     0.0191
    6.4243    0.2888    -0.0251     0.0251    0.3056    -0.0209     0.0209    0.3474    -0.0305     0.0305    0.2931    -0.0191     0.0191
    6.4355    0.2888    -0.0251     0.0251    0.3057    -0.0209     0.0209    0.3474    -0.0305     0.0305    0.2932    -0.0191     0.0191
    6.4467    0.2889    -0.0251     0.0251    0.3057    -0.0209     0.0209    0.3475    -0.0305     0.0305    0.2932    -0.0191     0.0191
    6.4580    0.2890    -0.0252     0.0251    0.3058    -0.0209     0.0209    0.3476    -0.0305     0.0305    0.2933    -0.0191     0.0191
    6.4692    0.2890    -0.0252     0.0251    0.3059    -0.0209     0.0209    0.3476    -0.0305     0.0305    0.2933    -0.0191     0.0191
    6.4805    0.2891    -0.0252     0.0252    0.3059    -0.0209     0.0209    0.3477    -0.0305     0.0305    0.2934    -0.0191     0.0191
    6.4918    0.2891    -0.0252     0.0252    0.3060    -0.0209     0.0209    0.3478    -0.0305     0.0305    0.2934    -0.0191     0.0191
    6.5031    0.2892    -0.0252     0.0252    0.3060    -0.0209     0.0209    0.3478    -0.0305     0.0305    0.2935    -0.0191     0.0191
    6.5144    0.2892    -0.0252     0.0252    0.3061    -0.0209     0.0209    0.3479    -0.0305     0.0305    0.2935    -0.0191     0.0191
    6.5258    0.2893    -0.0252     0.0252    0.3062    -0.0209     0.0209    0.3480    -0.0305     0.0305    0.2936    -0.0191     0.0191
    6.5371    0.2893    -0.0252     0.0252    0.3062    -0.0210     0.0210    0.3480    -0.0305     0.0305    0.2937    -0.0191     0.0191
    6.5485    0.2894    -0.0252     0.0252    0.3063    -0.0210     0.0210    0.3481    -0.0305     0.0305    0.2937    -0.0192     0.0192
    6.5599    0.2895    -0.0252     0.0252    0.3063    -0.0210     0.0210    0.3481    -0.0305     0.0305    0.2938    -0.0192     0.0192
    6.5713    0.2895    -0.0252     0.0252    0.3064    -0.0210     0.0210    0.3482    -0.0305     0.0305    0.2938    -0.0192     0.0192
    6.5828    0.2896    -0.0252     0.0252    0.3065    -0.0210     0.0210    0.3483    -0.0305     0.0305    0.2939    -0.0192     0.0192
    6.5943    0.2896    -0.0252     0.0252    0.3065    -0.0210     0.0210    0.3483    -0.0305     0.0305    0.2939    -0.0192     0.0192
    6.6057    0.2897    -0.0252     0.0252    0.3066    -0.0210     0.0210    0.3484    -0.0305     0.0305    0.2940    -0.0192     0.0192
    6.6172    0.2897    -0.0252     0.0252    0.3066    -0.0210     0.0210    0.3484    -0.0305     0.0305    0.2940    -0.0192     0.0192
    6.6288    0.2898    -0.0252     0.0252    0.3067    -0.0210     0.0210    0.3485    -0.0306     0.0306    0.2941    -0.0192     0.0192
    6.6403    0.2898    -0.0252     0.0252    0.3067    -0.0210     0.0210    0.3486    -0.0306     0.0306    0.2941    -0.0192     0.0192
    6.6519    0.2899    -0.0252     0.0252    0.3068    -0.0210     0.0210    0.3486    -0.0306     0.0306    0.2942    -0.0192     0.0192
    6.6635    0.2899    -0.0252     0.0252    0.3069    -0.0210     0.0210    0.3487    -0.0306     0.0306    0.2942    -0.0192     0.0192
    6.6751    0.2900    -0.0252     0.0252    0.3069    -0.0210     0.0210    0.3487    -0.0306     0.0306    0.2943    -0.0192     0.0192
    6.6867    0.2900    -0.0252     0.0252    0.3070    -0.0210     0.0210    0.3488    -0.0306     0.0306    0.2943    -0.0192     0.0192
    6.6984    0.2901    -0.0252     0.0252    0.3070    -0.0210     0.0210    0.3489    -0.0306     0.0306    0.2944    -0.0192     0.0192
    6.7100    0.2901    -0.0253     0.0252    0.3071    -0.0210     0.0210    0.3489    -0.0306     0.0306    0.2944    -0.0192     0.0192
    6.7217    0.2902    -0.0253     0.0253    0.3071    -0.0210     0.0210    0.3490    -0.0306     0.0306    0.2945    -0.0192     0.0192
    6.7334    0.2902    -0.0253     0.0253    0.3072    -0.0210     0.0210    0.3490    -0.0306     0.0306    0.2945    -0.0192     0.0192
    6.7451    0.2903    -0.0253     0.0253    0.3072    -0.0210     0.0210    0.3491    -0.0306     0.0306    0.2946    -0.0192     0.0192
    6.7569    0.2903    -0.0253     0.0253    0.3073    -0.0210     0.0210    0.3492    -0.0306     0.0306    0.2946    -0.0192     0.0192
    6.7687    0.2904    -0.0253     0.0253    0.3074    -0.0210     0.0210    0.3492    -0.0306     0.0306    0.2947    -0.0192     0.0192
    6.7804    0.2904    -0.0253     0.0253    0.3074    -0.0210     0.0210    0.3493    -0.0306     0.0306    0.2947    -0.0192     0.0192
    6.7923    0.2905    -0.0253     0.0253    0.3075    -0.0210     0.0210    0.3493    -0.0306     0.0306    0.2948    -0.0192     0.0192
    6.8041    0.2905    -0.0253     0.0253    0.3075    -0.0210     0.0210    0.3494    -0.0306     0.0306    0.2948    -0.0192     0.0192
    6.8159    0.2906    -0.0253     0.0253    0.3076    -0.0210     0.0210    0.3494    -0.0306     0.0306    0.2949    -0.0192     0.0192
    6.8278    0.2906    -0.0253     0.0253    0.3076    -0.0210     0.0210    0.3495    -0.0306     0.0306    0.2949    -0.0192     0.0192
    6.8397    0.2907    -0.0253     0.0253    0.3077    -0.0211     0.0211    0.3495    -0.0306     0.0306    0.2949    -0.0192     0.0192
    6.8516    0.2907    -0.0253     0.0253    0.3077    -0.0211     0.0211    0.3496    -0.0306     0.0306    0.2950    -0.0192     0.0192
    6.8636    0.2908    -0.0253     0.0253    0.3078    -0.0211     0.0211    0.3497    -0.0307     0.0307    0.2950    -0.0192     0.0192
    6.8755    0.2908    -0.0253     0.0253    0.3078    -0.0211     0.0211    0.3497    -0.0307     0.0307    0.2951    -0.0192     0.0192
    6.8875    0.2909    -0.0253     0.0253    0.3079    -0.0211     0.0211    0.3498    -0.0307     0.0307    0.2951    -0.0192     0.0192
    6.8995    0.2909    -0.0253     0.0253    0.3079    -0.0211     0.0211    0.3498    -0.0307     0.0307    0.2952    -0.0192     0.0192
    6.9115    0.2910    -0.0253     0.0253    0.3080    -0.0211     0.0211    0.3499    -0.0307     0.0307    0.2952    -0.0193     0.0193
    6.9235    0.2910    -0.0253     0.0253    0.3080    -0.0211     0.0211    0.3499    -0.0307     0.0307    0.2953    -0.0193     0.0193
    6.9356    0.2911    -0.0253     0.0253    0.3081    -0.0211     0.0211    0.3500    -0.0307     0.0307    0.2953    -0.0193     0.0193
    6.9477    0.2911    -0.0253     0.0253    0.3081    -0.0211     0.0211    0.3500    -0.0307     0.0307    0.2954    -0.0193     0.0193
    6.9598    0.2912    -0.0253     0.0253    0.3082    -0.0211     0.0211    0.3501    -0.0307     0.0307    0.2954    -0.0193     0.0193
    6.9719    0.2912    -0.0253     0.0253    0.3082    -0.0211     0.0211    0.3501    -0.0307     0.0307    0.2954    -0.0193     0.0193
    6.9840    0.2913    -0.0253     0.0253    0.3083    -0.0211     0.0211    0.3502    -0.0307     0.0307    0.2955    -0.0193     0.0193
    6.9962    0.2913    -0.0254     0.0253    0.3083    -0.0211     0.0211    0.3502    -0.0307     0.0307    0.2955    -0.0193     0.0193
    7.0084    0.2913    -0.0254     0.0254    0.3084    -0.0211     0.0211    0.3503    -0.0307     0.0307    0.2956    -0.0193     0.0193
    7.0206    0.2914    -0.0254     0.0254    0.3084    -0.0211     0.0211    0.3503    -0.0307     0.0307    0.2956    -0.0193     0.0193
    7.0328    0.2914    -0.0254     0.0254    0.3085    -0.0211     0.0211    0.3504    -0.0307     0.0307    0.2957    -0.0193     0.0193
    7.0451    0.2915    -0.0254     0.0254    0.3085    -0.0211     0.0211    0.3504    -0.0307     0.0307    0.2957    -0.0193     0.0193
    7.0573    0.2915    -0.0254     0.0254    0.3086    -0.0211     0.0211    0.3505    -0.0307     0.0307    0.2957    -0.0193     0.0193
    7.0696    0.2916    -0.0254     0.0254    0.3086    -0.0211     0.0211    0.3505    -0.0307     0.0307    0.2958    -0.0193     0.0193
    7.0820    0.2916    -0.0254     0.0254    0.3087    -0.0211     0.0211    0.3506    -0.0307     0.0307    0.2958    -0.0193     0.0193
    7.0943    0.2917    -0.0254     0.0254    0.3087    -0.0211     0.0211    0.3506    -0.0307     0.0307    0.2959    -0.0193     0.0193
    7.1066    0.2917    -0.0254     0.0254    0.3088    -0.0211     0.0211    0.3507    -0.0307     0.0307    0.2959    -0.0193     0.0193
    7.1190    0.2917    -0.0254     0.0254    0.3088    -0.0211     0.0211    0.3507    -0.0307     0.0307    0.2960    -0.0193     0.0193
    7.1314    0.2918    -0.0254     0.0254    0.3089    -0.0211     0.0211    0.3508    -0.0308     0.0308    0.2960    -0.0193     0.0193
    7.1438    0.2918    -0.0254     0.0254    0.3089    -0.0211     0.0211    0.3508    -0.0308     0.0308    0.2960    -0.0193     0.0193
    7.1563    0.2919    -0.0254     0.0254    0.3089    -0.0211     0.0211    0.3509    -0.0308     0.0308    0.2961    -0.0193     0.0193
    7.1687    0.2919    -0.0254     0.0254    0.3090    -0.0211     0.0211    0.3509    -0.0308     0.0308    0.2961    -0.0193     0.0193
    7.1812    0.2920    -0.0254     0.0254    0.3090    -0.0211     0.0211    0.3510    -0.0308     0.0308    0.2962    -0.0193     0.0193
    7.1937    0.2920    -0.0254     0.0254    0.3091    -0.0211     0.0211    0.3510    -0.0308     0.0308    0.2962    -0.0193     0.0193
    7.2063    0.2920    -0.0254     0.0254    0.3091    -0.0211     0.0211    0.3511    -0.0308     0.0308    0.2962    -0.0193     0.0193
    7.2188    0.2921    -0.0254     0.0254    0.3092    -0.0212     0.0212    0.3511    -0.0308     0.0308    0.2963    -0.0193     0.0193
    7.2314    0.2921    -0.0254     0.0254    0.3092    -0.0212     0.0212    0.3512    -0.0308     0.0308    0.2963    -0.0193     0.0193
    7.2440    0.2922    -0.0254     0.0254    0.3093    -0.0212     0.0212    0.3512    -0.0308     0.0308    0.2964    -0.0193     0.0193
    7.2566    0.2922    -0.0254     0.0254    0.3093    -0.0212     0.0212    0.3513    -0.0308     0.0308    0.2964    -0.0193     0.0193
    7.2692    0.2922    -0.0254     0.0254    0.3093    -0.0212     0.0212    0.3513    -0.0308     0.0308    0.2964    -0.0193     0.0193
    7.2819    0.2923    -0.0254     0.0254    0.3094    -0.0212     0.0212    0.3513    -0.0308     0.0308    0.2965    -0.0193     0.0193
    7.2946    0.2923    -0.0254     0.0254    0.3094    -0.0212     0.0212    0.3514    -0.0308     0.0308    0.2965    -0.0193     0.0193
    7.3073    0.2924    -0.0254     0.0254    0.3095    -0.0212     0.0212    0.3514    -0.0308     0.0308    0.2965    -0.0193     0.0193
    7.3200    0.2924    -0.0254     0.0254    0.3095    -0.0212     0.0212    0.3515    -0.0308     0.0308    0.2966    -0.0193     0.0193
    7.3328    0.2924    -0.0254     0.0254    0.3096    -0.0212     0.0212    0.3515    -0.0308     0.0308    0.2966    -0.0193     0.0193
    7.3455    0.2925    -0.0255     0.0255    0.3096    -0.0212     0.0212    0.3516    -0.0308     0.0308    0.2967    -0.0193     0.0193
    7.3583    0.2925    -0.0255     0.0255    0.3096    -0.0212     0.0212    0.3516    -0.0308     0.0308    0.2967    -0.0193     0.0193
    7.3712    0.2926    -0.0255     0.0255    0.3097    -0.0212     0.0212    0.3517    -0.0308     0.0308    0.2967    -0.0193     0.0193
    7.3840    0.2926    -0.0255     0.0255    0.3097    -0.0212     0.0212    0.3517    -0.0308     0.0308    0.2968    -0.0194     0.0194
    7.3969    0.2926    -0.0255     0.0255    0.3098    -0.0212     0.0212    0.3517    -0.0308     0.0308    0.2968    -0.0194     0.0194
    7.4097    0.2927    -0.0255     0.0255    0.3098    -0.0212     0.0212    0.3518    -0.0308     0.0308    0.2968    -0.0194     0.0194
    7.4226    0.2927    -0.0255     0.0255    0.3098    -0.0212     0.0212    0.3518    -0.0308     0.0308    0.2969    -0.0194     0.0194
    7.4356    0.2927    -0.0255     0.0255    0.3099    -0.0212     0.0212    0.3519    -0.0308     0.0308    0.2969    -0.0194     0.0194
    7.4485    0.2928    -0.0255     0.0255    0.3099    -0.0212     0.0212    0.3519    -0.0308     0.0308    0.2969    -0.0194     0.0194
    7.4615    0.2928    -0.0255     0.0255    0.3100    -0.0212     0.0212    0.3520    -0.0309     0.0309    0.2970    -0.0194     0.0194
    7.4745    0.2929    -0.0255     0.0255    0.3100    -0.0212     0.0212    0.3520    -0.0309     0.0309    0.2970    -0.0194     0.0194
    7.4875    0.2929    -0.0255     0.0255    0.3100    -0.0212     0.0212    0.3520    -0.0309     0.0309    0.2970    -0.0194     0.0194
    7.5006    0.2929    -0.0255     0.0255    0.3101    -0.0212     0.0212    0.3521    -0.0309     0.0309    0.2971    -0.0194     0.0194
    7.5136    0.2930    -0.0255     0.0255    0.3101    -0.0212     0.0212    0.3521    -0.0309     0.0309    0.2971    -0.0194     0.0194
    7.5267    0.2930    -0.0255     0.0255    0.3102    -0.0212     0.0212    0.3522    -0.0309     0.0309    0.2971    -0.0194     0.0194
    7.5398    0.2930    -0.0255     0.0255    0.3102    -0.0212     0.0212    0.3522    -0.0309     0.0309    0.2972    -0.0194     0.0194
    7.5530    0.2931    -0.0255     0.0255    0.3102    -0.0212     0.0212    0.3522    -0.0309     0.0309    0.2972    -0.0194     0.0194
    7.5661    0.2931    -0.0255     0.0255    0.3103    -0.0212     0.0212    0.3523    -0.0309     0.0309    0.2972    -0.0194     0.0194
    7.5793    0.2931    -0.0255     0.0255    0.3103    -0.0212     0.0212    0.3523    -0.0309     0.0309    0.2973    -0.0194     0.0194
    7.5925    0.2932    -0.0255     0.0255    0.3103    -0.0212     0.0212    0.3523    -0.0309     0.0309    0.2973    -0.0194     0.0194
    7.6057    0.2932    -0.0255     0.0255    0.3104    -0.0212     0.0212    0.3524    -0.0309     0.0309    0.2973    -0.0194     0.0194
    7.6190    0.2932    -0.0255     0.0255    0.3104    -0.0212     0.0212    0.3524    -0.0309     0.0309    0.2974    -0.0194     0.0194
    7.6322    0.2933    -0.0255     0.0255    0.3104    -0.0212     0.0212    0.3525    -0.0309     0.0309    0.2974    -0.0194     0.0194
    7.6455    0.2933    -0.0255     0.0255    0.3105    -0.0212     0.0212    0.3525    -0.0309     0.0309    0.2974    -0.0194     0.0194
    7.6588    0.2933    -0.0255     0.0255    0.3105    -0.0212     0.0212    0.3525    -0.0309     0.0309    0.2975    -0.0194     0.0194
    7.6722    0.2934    -0.0255     0.0255    0.3106    -0.0212     0.0212    0.3526    -0.0309     0.0309    0.2975    -0.0194     0.0194
    7.6855    0.2934    -0.0255     0.0255    0.3106    -0.0212     0.0212    0.3526    -0.0309     0.0309    0.2975    -0.0194     0.0194
    7.6989    0.2934    -0.0255     0.0255    0.3106    -0.0213     0.0213    0.3527    -0.0309     0.0309    0.2976    -0.0194     0.0194
    7.7123    0.2935    -0.0255     0.0255    0.3107    -0.0213     0.0213    0.3527    -0.0309     0.0309    0.2976    -0.0194     0.0194
    7.7258    0.2935    -0.0255     0.0255    0.3107    -0.0213     0.0213    0.3527    -0.0309     0.0309    0.2976    -0.0194     0.0194
    7.7392    0.2935    -0.0255     0.0255    0.3107    -0.0213     0.0213    0.3528    -0.0309     0.0309    0.2976    -0.0194     0.0194
    7.7527    0.2936    -0.0255     0.0255    0.3108    -0.0213     0.0213    0.3528    -0.0309     0.0309    0.2977    -0.0194     0.0194
    7.7662    0.2936    -0.0255     0.0255    0.3108    -0.0213     0.0213    0.3528    -0.0309     0.0309    0.2977    -0.0194     0.0194
    7.7797    0.2936    -0.0256     0.0256    0.3108    -0.0213     0.0213    0.3529    -0.0309     0.0309    0.2977    -0.0194     0.0194
    7.7933    0.2937    -0.0256     0.0256    0.3109    -0.0213     0.0213    0.3529    -0.0309     0.0309    0.2978    -0.0194     0.0194
    7.8069    0.2937    -0.0256     0.0256    0.3109    -0.0213     0.0213    0.3529    -0.0309     0.0309    0.2978    -0.0194     0.0194
    7.8205    0.2937    -0.0256     0.0256    0.3109    -0.0213     0.0213    0.3530    -0.0309     0.0309    0.2978    -0.0194     0.0194
    7.8341    0.2938    -0.0256     0.0256    0.3110    -0.0213     0.0213    0.3530    -0.0309     0.0309    0.2979    -0.0194     0.0194
    7.8477    0.2938    -0.0256     0.0256    0.3110    -0.0213     0.0213    0.3530    -0.0309     0.0309    0.2979    -0.0194     0.0194
    7.8614    0.2938    -0.0256     0.0256    0.3110    -0.0213     0.0213    0.3531    -0.0310     0.0310    0.2979    -0.0194     0.0194
    7.8751    0.2938    -0.0256     0.0256    0.3111    -0.0213     0.0213    0.3531    -0.0310     0.0310    0.2979    -0.0194     0.0194
    7.8888    0.2939    -0.0256     0.0256    0.3111    -0.0213     0.0213    0.3531    -0.0310     0.0310    0.2980    -0.0194     0.0194
    7.9025    0.2939    -0.0256     0.0256    0.3111    -0.0213     0.0213    0.3532    -0.0310     0.0310    0.2980    -0.0194     0.0194
    7.9163    0.2939    -0.0256     0.0256    0.3111    -0.0213     0.0213    0.3532    -0.0310     0.0310    0.2980    -0.0194     0.0194
    7.9301    0.2940    -0.0256     0.0256    0.3112    -0.0213     0.0213    0.3532    -0.0310     0.0310    0.2980    -0.0194     0.0194
    7.9439    0.2940    -0.0256     0.0256    0.3112    -0.0213     0.0213    0.3533    -0.0310     0.0310    0.2981    -0.0194     0.0194
    7.9577    0.2940    -0.0256     0.0256    0.3112    -0.0213     0.0213    0.3533    -0.0310     0.0310    0.2981    -0.0194     0.0194
    7.9716    0.2940    -0.0256     0.0256    0.3113    -0.0213     0.0213    0.3533    -0.0310     0.0310    0.2981    -0.0194     0.0194
    7.9855    0.2941    -0.0256     0.0256    0.3113    -0.0213     0.0213    0.3534    -0.0310     0.0310    0.2982    -0.0194     0.0194
    7.9994    0.2941    -0.0256     0.0256    0.3113    -0.0213     0.0213    0.3534    -0.0310     0.0310    0.2982    -0.0194     0.0194
    8.0133    0.2941    -0.0256     0.0256    0.3114    -0.0213     0.0213    0.3534    -0.0310     0.0310    0.2982    -0.0194     0.0194
    8.0273    0.2942    -0.0256     0.0256    0.3114    -0.0213     0.0213    0.3535    -0.0310     0.0310    0.2982    -0.0194     0.0194
    8.0413    0.2942    -0.0256     0.0256    0.3114    -0.0213     0.0213    0.3535    -0.0310     0.0310    0.2983    -0.0194     0.0194
    8.0553    0.2942    -0.0256     0.0256    0.3114    -0.0213     0.0213    0.3535    -0.0310     0.0310    0.2983    -0.0195     0.0195
    8.0693    0.2942    -0.0256     0.0256    0.3115    -0.0213     0.0213    0.3536    -0.0310     0.0310    0.2983    -0.0195     0.0195
    8.0834    0.2943    -0.0256     0.0256    0.3115    -0.0213     0.0213    0.3536    -0.0310     0.0310    0.2983    -0.0195     0.0195
    8.0974    0.2943    -0.0256     0.0256    0.3115    -0.0213     0.0213    0.3536    -0.0310     0.0310    0.2984    -0.0195     0.0195
    8.1115    0.2943    -0.0256     0.0256    0.3116    -0.0213     0.0213    0.3536    -0.0310     0.0310    0.2984    -0.0195     0.0195
    8.1257    0.2943    -0.0256     0.0256    0.3116    -0.0213     0.0213    0.3537    -0.0310     0.0310    0.2984    -0.0195     0.0195
    8.1398    0.2944    -0.0256     0.0256    0.3116    -0.0213     0.0213    0.3537    -0.0310     0.0310    0.2984    -0.0195     0.0195
    8.1540    0.2944    -0.0256     0.0256    0.3116    -0.0213     0.0213    0.3537    -0.0310     0.0310    0.2984    -0.0195     0.0195
    8.1682    0.2944    -0.0256     0.0256    0.3117    -0.0213     0.0213    0.3538    -0.0310     0.0310    0.2985    -0.0195     0.0195
    8.1824    0.2944    -0.0256     0.0256    0.3117    -0.0213     0.0213    0.3538    -0.0310     0.0310    0.2985    -0.0195     0.0195
    8.1967    0.2945    -0.0256     0.0256    0.3117    -0.0213     0.0213    0.3538    -0.0310     0.0310    0.2985    -0.0195     0.0195
    8.2110    0.2945    -0.0256     0.0256    0.3118    -0.0213     0.0213    0.3538    -0.0310     0.0310    0.2985    -0.0195     0.0195
    8.2253    0.2945    -0.0256     0.0256    0.3118    -0.0213     0.0213    0.3539    -0.0310     0.0310    0.2986    -0.0195     0.0195
    8.2396    0.2945    -0.0256     0.0256    0.3118    -0.0213     0.0213    0.3539    -0.0310     0.0310    0.2986    -0.0195     0.0195
    8.2539    0.2946    -0.0256     0.0256    0.3118    -0.0213     0.0213    0.3539    -0.0310     0.0310    0.2986    -0.0195     0.0195
    8.2683    0.2946    -0.0256     0.0256    0.3119    -0.0213     0.0213    0.3539    -0.0310     0.0310    0.2986    -0.0195     0.0195
    8.2827    0.2946    -0.0256     0.0256    0.3119    -0.0213     0.0213    0.3540    -0.0310     0.0310    0.2987    -0.0195     0.0195
    8.2972    0.2946    -0.0256     0.0256    0.3119    -0.0213     0.0213    0.3540    -0.0310     0.0310    0.2987    -0.0195     0.0195
    8.3116    0.2947    -0.0256     0.0256    0.3119    -0.0213     0.0213    0.3540    -0.0310     0.0310    0.2987    -0.0195     0.0195
    8.3261    0.2947    -0.0256     0.0256    0.3120    -0.0213     0.0213    0.3541    -0.0310     0.0310    0.2987    -0.0195     0.0195
    8.3406    0.2947    -0.0256     0.0256    0.3120    -0.0213     0.0213    0.3541    -0.0310     0.0310    0.2987    -0.0195     0.0195
    8.3551    0.2947    -0.0256     0.0256    0.3120    -0.0213     0.0213    0.3541    -0.0310     0.0310    0.2988    -0.0195     0.0195
    8.3697    0.2948    -0.0256     0.0256    0.3120    -0.0213     0.0213    0.3541    -0.0310     0.0310    0.2988    -0.0195     0.0195
    8.3842    0.2948    -0.0257     0.0257    0.3121    -0.0213     0.0213    0.3542    -0.0310     0.0310    0.2988    -0.0195     0.0195
    8.3988    0.2948    -0.0257     0.0257    0.3121    -0.0214     0.0214    0.3542    -0.0310     0.0310    0.2988    -0.0195     0.0195
    8.4135    0.2948    -0.0257     0.0257    0.3121    -0.0214     0.0214    0.3542    -0.0311     0.0311    0.2988    -0.0195     0.0195
    8.4281    0.2948    -0.0257     0.0257    0.3121    -0.0214     0.0214    0.3542    -0.0311     0.0311    0.2989    -0.0195     0.0195
    8.4428    0.2949    -0.0257     0.0257    0.3121    -0.0214     0.0214    0.3543    -0.0311     0.0311    0.2989    -0.0195     0.0195
    8.4575    0.2949    -0.0257     0.0257    0.3122    -0.0214     0.0214    0.3543    -0.0311     0.0311    0.2989    -0.0195     0.0195
    8.4722    0.2949    -0.0257     0.0257    0.3122    -0.0214     0.0214    0.3543    -0.0311     0.0311    0.2989    -0.0195     0.0195
    8.4870    0.2949    -0.0257     0.0257    0.3122    -0.0214     0.0214    0.3543    -0.0311     0.0311    0.2989    -0.0195     0.0195
    8.5018    0.2949    -0.0257     0.0257    0.3122    -0.0214     0.0214    0.3544    -0.0311     0.0311    0.2990    -0.0195     0.0195
    8.5166    0.2950    -0.0257     0.0257    0.3123    -0.0214     0.0214    0.3544    -0.0311     0.0311    0.2990    -0.0195     0.0195
    8.5314    0.2950    -0.0257     0.0257    0.3123    -0.0214     0.0214    0.3544    -0.0311     0.0311    0.2990    -0.0195     0.0195
    8.5463    0.2950    -0.0257     0.0257    0.3123    -0.0214     0.0214    0.3544    -0.0311     0.0311    0.2990    -0.0195     0.0195
    8.5612    0.2950    -0.0257     0.0257    0.3123    -0.0214     0.0214    0.3544    -0.0311     0.0311    0.2990    -0.0195     0.0195
    8.5761    0.2951    -0.0257     0.0257    0.3123    -0.0214     0.0214    0.3545    -0.0311     0.0311    0.2991    -0.0195     0.0195
    8.5910    0.2951    -0.0257     0.0257    0.3124    -0.0214     0.0214    0.3545    -0.0311     0.0311    0.2991    -0.0195     0.0195
    8.6060    0.2951    -0.0257     0.0257    0.3124    -0.0214     0.0214    0.3545    -0.0311     0.0311    0.2991    -0.0195     0.0195
    8.6210    0.2951    -0.0257     0.0257    0.3124    -0.0214     0.0214    0.3545    -0.0311     0.0311    0.2991    -0.0195     0.0195
    8.6360    0.2951    -0.0257     0.0257    0.3124    -0.0214     0.0214    0.3546    -0.0311     0.0311    0.2991    -0.0195     0.0195
    8.6510    0.2951    -0.0257     0.0257    0.3125    -0.0214     0.0214    0.3546    -0.0311     0.0311    0.2991    -0.0195     0.0195
    8.6661    0.2952    -0.0257     0.0257    0.3125    -0.0214     0.0214    0.3546    -0.0311     0.0311    0.2992    -0.0195     0.0195
    8.6812    0.2952    -0.0257     0.0257    0.3125    -0.0214     0.0214    0.3546    -0.0311     0.0311    0.2992    -0.0195     0.0195
    8.6963    0.2952    -0.0257     0.0257    0.3125    -0.0214     0.0214    0.3546    -0.0311     0.0311    0.2992    -0.0195     0.0195
    8.7115    0.2952    -0.0257     0.0257    0.3125    -0.0214     0.0214    0.3547    -0.0311     0.0311    0.2992    -0.0195     0.0195
    8.7266    0.2952    -0.0257     0.0257    0.3126    -0.0214     0.0214    0.3547    -0.0311     0.0311    0.2992    -0.0195     0.0195
    8.7418    0.2953    -0.0257     0.0257    0.3126    -0.0214     0.0214    0.3547    -0.0311     0.0311    0.2992    -0.0195     0.0195
    8.7571    0.2953    -0.0257     0.0257    0.3126    -0.0214     0.0214    0.3547    -0.0311     0.0311    0.2993    -0.0195     0.0195
    8.7723    0.2953    -0.0257     0.0257    0.3126    -0.0214     0.0214    0.3547    -0.0311     0.0311    0.2993    -0.0195     0.0195
    8.7876    0.2953    -0.0257     0.0257    0.3126    -0.0214     0.0214    0.3548    -0.0311     0.0311    0.2993    -0.0195     0.0195
    8.8029    0.2953    -0.0257     0.0257    0.3126    -0.0214     0.0214    0.3548    -0.0311     0.0311    0.2993    -0.0195     0.0195
    8.8182    0.2953    -0.0257     0.0257    0.3127    -0.0214     0.0214    0.3548    -0.0311     0.0311    0.2993    -0.0195     0.0195
    8.8336    0.2954    -0.0257     0.0257    0.3127    -0.0214     0.0214    0.3548    -0.0311     0.0311    0.2993    -0.0195     0.0195
    8.8490    0.2954    -0.0257     0.0257    0.3127    -0.0214     0.0214    0.3548    -0.0311     0.0311    0.2994    -0.0195     0.0195
    8.8644    0.2954    -0.0257     0.0257    0.3127    -0.0214     0.0214    0.3549    -0.0311     0.0311    0.2994    -0.0195     0.0195
    8.8798    0.2954    -0.0257     0.0257    0.3127    -0.0214     0.0214    0.3549    -0.0311     0.0311    0.2994    -0.0195     0.0195
    8.8953    0.2954    -0.0257     0.0257    0.3128    -0.0214     0.0214    0.3549    -0.0311     0.0311    0.2994    -0.0195     0.0195
    8.9108    0.2954    -0.0257     0.0257    0.3128    -0.0214     0.0214    0.3549    -0.0311     0.0311    0.2994    -0.0195     0.0195
    8.9263    0.2955    -0.0257     0.0257    0.3128    -0.0214     0.0214    0.3549    -0.0311     0.0311    0.2994    -0.0195     0.0195
    8.9419    0.2955    -0.0257     0.0257    0.3128    -0.0214     0.0214    0.3549    -0.0311     0.0311    0.2995    -0.0195     0.0195
    8.9574    0.2955    -0.0257     0.0257    0.3128    -0.0214     0.0214    0.3550    -0.0311     0.0311    0.2995    -0.0195     0.0195
    8.9730    0.2955    -0.0257     0.0257    0.3128    -0.0214     0.0214    0.3550    -0.0311     0.0311    0.2995    -0.0195     0.0195
    8.9887    0.2955    -0.0257     0.0257    0.3129    -0.0214     0.0214    0.3550    -0.0311     0.0311    0.2995    -0.0195     0.0195
    9.0043    0.2955    -0.0257     0.0257    0.3129    -0.0214     0.0214    0.3550    -0.0311     0.0311    0.2995    -0.0195     0.0195
    9.0200    0.2956    -0.0257     0.0257    0.3129    -0.0214     0.0214    0.3550    -0.0311     0.0311    0.2995    -0.0195     0.0195
    9.0357    0.2956    -0.0257     0.0257    0.3129    -0.0214     0.0214    0.3551    -0.0311     0.0311    0.2995    -0.0195     0.0195
    9.0514    0.2956    -0.0257     0.0257    0.3129    -0.0214     0.0214    0.3551    -0.0311     0.0311    0.2995    -0.0195     0.0195
    9.0672    0.2956    -0.0257     0.0257    0.3129    -0.0214     0.0214    0.3551    -0.0311     0.0311    0.2996    -0.0195     0.0195
    9.0830    0.2956    -0.0257     0.0257    0.3130    -0.0214     0.0214    0.3551    -0.0311     0.0311    0.2996    -0.0195     0.0195
    9.0988    0.2956    -0.0257     0.0257    0.3130    -0.0214     0.0214    0.3551    -0.0311     0.0311    0.2996    -0.0195     0.0195
    9.1147    0.2956    -0.0257     0.0257    0.3130    -0.0214     0.0214    0.3551    -0.0311     0.0311    0.2996    -0.0195     0.0195
    9.1306    0.2957    -0.0257     0.0257    0.3130    -0.0214     0.0214    0.3552    -0.0311     0.0311    0.2996    -0.0195     0.0195
    9.1465    0.2957    -0.0257     0.0257    0.3130    -0.0214     0.0214    0.3552    -0.0311     0.0311    0.2996    -0.0195     0.0195
    9.1624    0.2957    -0.0257     0.0257    0.3130    -0.0214     0.0214    0.3552    -0.0311     0.0311    0.2996    -0.0195     0.0195
    9.1783    0.2957    -0.0257     0.0257    0.3130    -0.0214     0.0214    0.3552    -0.0311     0.0311    0.2997    -0.0195     0.0195
    9.1943    0.2957    -0.0257     0.0257    0.3131    -0.0214     0.0214    0.3552    -0.0311     0.0311    0.2997    -0.0195     0.0195
    9.2103    0.2957    -0.0257     0.0257    0.3131    -0.0214     0.0214    0.3552    -0.0311     0.0311    0.2997    -0.0195     0.0195
    9.2264    0.2957    -0.0257     0.0257    0.3131    -0.0214     0.0214    0.3552    -0.0311     0.0311    0.2997    -0.0195     0.0195
    9.2425    0.2958    -0.0257     0.0257    0.3131    -0.0214     0.0214    0.3553    -0.0311     0.0311    0.2997    -0.0195     0.0195
    9.2586    0.2958    -0.0257     0.0257    0.3131    -0.0214     0.0214    0.3553    -0.0311     0.0311    0.2997    -0.0195     0.0195
    9.2747    0.2958    -0.0257     0.0257    0.3131    -0.0214     0.0214    0.3553    -0.0311     0.0311    0.2997    -0.0195     0.0195
    9.2908    0.2958    -0.0257     0.0257    0.3131    -0.0214     0.0214    0.3553    -0.0311     0.0311    0.2997    -0.0195     0.0195
    9.3070    0.2958    -0.0257     0.0257    0.3132    -0.0214     0.0214    0.3553    -0.0311     0.0311    0.2997    -0.0195     0.0195
    9.3232    0.2958    -0.0257     0.0257    0.3132    -0.0214     0.0214    0.3553    -0.0311     0.0311    0.2998    -0.0195     0.0195
    9.3395    0.2958    -0.0257     0.0257    0.3132    -0.0214     0.0214    0.3553    -0.0312     0.0312    0.2998    -0.0195     0.0195
    9.3557    0.2958    -0.0257     0.0257    0.3132    -0.0214     0.0214    0.3554    -0.0312     0.0312    0.2998    -0.0195     0.0195
    9.3720    0.2959    -0.0257     0.0257    0.3132    -0.0214     0.0214    0.3554    -0.0312     0.0312    0.2998    -0.0195     0.0195
    9.3884    0.2959    -0.0257     0.0257    0.3132    -0.0214     0.0214    0.3554    -0.0312     0.0312    0.2998    -0.0195     0.0195
    9.4047    0.2959    -0.0257     0.0257    0.3132    -0.0214     0.0214    0.3554    -0.0312     0.0312    0.2998    -0.0196     0.0196
    9.4211    0.2959    -0.0257     0.0257    0.3132    -0.0214     0.0214    0.3554    -0.0312     0.0312    0.2998    -0.0196     0.0196
    9.4375    0.2959    -0.0257     0.0257    0.3133    -0.0214     0.0214    0.3554    -0.0312     0.0312    0.2998    -0.0196     0.0196
    9.4539    0.2959    -0.0257     0.0257    0.3133    -0.0214     0.0214    0.3554    -0.0312     0.0312    0.2998    -0.0196     0.0196
    9.4704    0.2959    -0.0258     0.0258    0.3133    -0.0214     0.0214    0.3554    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.4869    0.2959    -0.0258     0.0258    0.3133    -0.0214     0.0214    0.3555    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.5034    0.2959    -0.0258     0.0258    0.3133    -0.0214     0.0214    0.3555    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.5200    0.2960    -0.0258     0.0258    0.3133    -0.0214     0.0214    0.3555    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.5366    0.2960    -0.0258     0.0258    0.3133    -0.0214     0.0214    0.3555    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.5532    0.2960    -0.0258     0.0258    0.3133    -0.0214     0.0214    0.3555    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.5698    0.2960    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3555    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.5865    0.2960    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3555    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.6032    0.2960    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3555    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.6199    0.2960    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3556    -0.0312     0.0312    0.2999    -0.0196     0.0196
    9.6367    0.2960    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3556    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.6534    0.2960    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3556    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.6703    0.2961    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3556    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.6871    0.2961    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3556    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.7040    0.2961    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3556    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.7209    0.2961    -0.0258     0.0258    0.3134    -0.0214     0.0214    0.3556    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.7378    0.2961    -0.0258     0.0258    0.3135    -0.0214     0.0214    0.3556    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.7548    0.2961    -0.0258     0.0258    0.3135    -0.0214     0.0214    0.3556    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.7718    0.2961    -0.0258     0.0258    0.3135    -0.0214     0.0214    0.3557    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.7888    0.2961    -0.0258     0.0258    0.3135    -0.0214     0.0214    0.3557    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.8058    0.2961    -0.0258     0.0258    0.3135    -0.0214     0.0214    0.3557    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.8229    0.2961    -0.0258     0.0258    0.3135    -0.0214     0.0214    0.3557    -0.0312     0.0312    0.3000    -0.0196     0.0196
    9.8400    0.2961    -0.0258     0.0258    0.3135    -0.0214     0.0214    0.3557    -0.0312     0.0312    0.3001    -0.0196     0.0196
    9.8571    0.2962    -0.0258     0.0258    0.3135    -0.0215     0.0215    0.3557    -0.0312     0.0312    0.3001    -0.0196     0.0196
    9.8743    0.2962    -0.0258     0.0258    0.3135    -0.0215     0.0215    0.3557    -0.0312     0.0312    0.3001    -0.0196     0.0196
    9.8915    0.2962    -0.0258     0.0258    0.3135    -0.0215     0.0215    0.3557    -0.0312     0.0312    0.3001    -0.0196     0.0196
    9.9087    0.2962    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3557    -0.0312     0.0312    0.3001    -0.0196     0.0196
    9.9260    0.2962    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3557    -0.0312     0.0312    0.3001    -0.0196     0.0196
    9.9433    0.2962    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3001    -0.0196     0.0196
    9.9606    0.2962    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3001    -0.0196     0.0196
    9.9780    0.2962    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3001    -0.0196     0.0196
    9.9953    0.2962    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3001    -0.0196     0.0196
   10.0128    0.2962    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3001    -0.0196     0.0196
   10.0302    0.2962    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3001    -0.0196     0.0196
   10.0477    0.2962    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3001    -0.0196     0.0196
   10.0652    0.2963    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3001    -0.0196     0.0196
   10.0827    0.2963    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.1003    0.2963    -0.0258     0.0258    0.3136    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.1178    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.1355    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3558    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.1531    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.1708    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.1885    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.2063    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.2240    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.2419    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.2597    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.2776    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.2955    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.3134    0.2963    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.3314    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.3494    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.3674    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.3854    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.4035    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.4216    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.4398    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.4580    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.4762    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.4944    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.5127    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.5310    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.5494    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.5678    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.5862    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.6046    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.6231    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.6416    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.6601    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.6787    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.6973    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.7159    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.7346    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.7533    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.7720    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.7908    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.8096    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.8284    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.8472    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.8661    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.8851    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.9040    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.9230    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.9420    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.9611    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.9802    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   10.9993    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.0185    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.0377    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.0569    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.0761    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.0954    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.1148    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.1341    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.1535    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.1729    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.1924    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.2119    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.2314    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.2510    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.2706    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.2902    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.3099    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.3296    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.3493    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.3691    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.3889    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.4087    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.4286    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.4485    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.4684    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.4884    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.5084    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.5285    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.5485    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.5687    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.5888    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.6090    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.6292    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.6495    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.6698    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.6901    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.7105    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.7309    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.7513    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.7718    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.7923    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.8128    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.8334    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.8540    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.8746    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.8953    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.9160    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.9368    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.9576    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.9784    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   11.9993    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.0202    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.0411    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.0621    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.0831    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.1041    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.1252    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.1463    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.1675    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.1887    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.2099    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.2312    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.2525    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.2738    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.2952    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.3166    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.3381    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.3596    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.3811    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.4027    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.4243    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.4459    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.4676    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.4893    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.5110    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.5328    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.5547    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.5765    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.5984    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.6204    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.6424    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.6644    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.6864    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.7085    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.7307    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.7528    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.7751    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.7973    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.8196    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.8419    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.8643    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.8867    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.9091    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.9316    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.9542    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.9767    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   12.9993    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.0220    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.0446    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.0674    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.0901    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.1129    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.1358    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.1586    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.1816    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.2045    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.2275    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.2506    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.2736    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.2968    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.3199    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.3431    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.3664    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.3896    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.4130    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.4363    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.4597    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.4832    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.5067    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.5302    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.5537    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.5774    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.6010    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.6247    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.6484    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.6722    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.6960    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.7199    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.7438    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.7677    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.7917    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.8157    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.8398    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.8639    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.8880    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.9122    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.9364    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.9607    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   13.9850    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.0094    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.0338    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.0582    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.0827    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.1072    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.1318    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.1564    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.1811    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.2058    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.2305    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.2553    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.2802    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.3050    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.3299    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.3549    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.3799    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.4049    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.4300    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.4552    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.4803    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.5056    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.5308    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.5561    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.5815    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.6069    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.6323    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.6578    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.6834    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.7089    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.7345    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.7602    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.7859    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.8117    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.8375    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.8633    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.8892    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.9151    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.9411    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.9671    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   14.9932    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.0193    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.0455    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.0717    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.0979    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.1242    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.1506    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.1770    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.2034    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.2299    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.2564    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.2830    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.3096    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.3363    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.3630    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.3897    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.4165    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.4434    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.4703    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.4972    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.5242    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.5513    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.5784    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.6055    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.6327    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.6599    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.6872    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.7145    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.7419    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.7693    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.7968    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.8243    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.8518    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.8794    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.9071    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.9348    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.9626    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   15.9904    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.0182    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.0461    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.0741    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.1021    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.1301    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.1582    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.1864    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.2145    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.2428    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.2711    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.2994    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.3278    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.3562    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.3847    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.4133    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.4419    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.4705    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.4992    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.5279    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.5567    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.5856    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.6144    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.6434    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.6724    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.7014    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.7305    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.7596    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.7888    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.8181    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.8474    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.8767    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.9061    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.9356    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.9651    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   16.9946    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.0242    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.0539    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.0836    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.1133    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.1431    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.1730    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.2029    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.2329    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.2629    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.2929    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.3231    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.3532    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.3835    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.4137    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.4441    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.4744    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.5049    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.5354    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.5659    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.5965    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.6272    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.6579    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.6886    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.7194    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.7503    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.7812    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.8122    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.8432    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.8743    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.9054    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.9366    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.9678    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   17.9991    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.0305    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.0619    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.0934    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.1249    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.1564    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.1881    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.2197    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.2515    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.2833    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.3151    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.3470    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.3790    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.4110    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.4430    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.4752    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.5073    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.5396    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.5719    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.6042    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.6366    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.6691    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.7016    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.7342    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.7668    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.7995    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.8322    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.8650    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.8979    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.9308    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.9638    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   18.9968    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.0299    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.0631    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.0963    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.1295    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.1628    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.1962    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.2297    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.2631    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.2967    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.3303    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.3640    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.3977    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.4315    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.4653    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.4992    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.5332    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.5672    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.6013    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.6354    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.6696    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.7039    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.7382    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.7726    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.8070    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.8415    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.8761    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.9107    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.9454    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   19.9801    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.0149    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.0498    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.0847    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.1197    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.1548    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.1899    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.2250    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.2603    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.2955    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.3309    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.3663    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.4018    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.4373    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.4729    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.5086    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.5443    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.5801    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.6159    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.6518    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.6878    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.7238    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.7599    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.7961    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.8323    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.8686    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.9049    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.9414    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   20.9778    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.0144    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.0510    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.0876    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.1244    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.1612    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.1980    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.2349    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.2719    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.3090    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.3461    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.3833    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.4205    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.4578    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.4952    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.5326    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.5701    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.6077    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.6453    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.6830    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.7208    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.7586    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.7965    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.8345    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.8725    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.9106    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.9488    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   21.9870    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.0253    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.0637    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.1021    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.1406    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.1792    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.2178    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.2565    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.2953    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.3341    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.3730    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.4120    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.4510    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.4901    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.5293    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.5685    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.6078    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.6472    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.6867    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.7262    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.7658    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.8054    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.8451    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.8849    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.9248    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   22.9647    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.0047    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.0448    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.0849    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.1251    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.1654    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.2058    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.2462    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.2867    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.3272    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.3679    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.4086    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.4493    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.4902    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.5311    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.5721    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.6131    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.6543    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.6955    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.7367    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.7781    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.8195    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.8610    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.9025    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.9442    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   23.9859    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.0277    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.0695    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.1114    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.1534    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.1955    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.2376    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.2799    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.3221    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.3645    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.4069    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.4495    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.4920    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.5347    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.5774    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.6202    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.6631    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.7061    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.7491    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.7922    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.8354    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.8787    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.9220    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   24.9654    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.0089    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.0524    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.0961    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.1398    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.1836    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.2274    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.2714    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.3154    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.3595    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.4037    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.4479    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.4922    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.5366    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.5811    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.6257    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.6703    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.7150    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.7598    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.8047    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.8496    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.8946    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.9398    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   25.9849    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.0302    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.0755    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.1209    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.1664    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.2120    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.2577    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.3034    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.3492    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.3951    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.4411    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.4871    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.5333    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.5795    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.6258    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.6722    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.7186    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.7652    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.8118    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.8585    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.9053    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.9521    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   26.9991    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.0461    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.0932    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.1404    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.1877    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.2350    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.2825    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.3300    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.3776    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.4253    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.4730    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.5209    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.5688    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.6168    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.6649    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.7131    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.7614    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.8097    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.8582    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.9067    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   27.9553    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.0040    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.0528    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.1016    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.1506    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.1996    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.2487    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.2979    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.3472    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.3966    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.4461    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.4956    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.5452    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.5950    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.6448    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.6947    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.7446    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.7947    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.8449    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.8951    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.9454    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   28.9958    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.0464    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.0969    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.1476    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.1984    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.2492    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.3002    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.3512    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.4024    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.4536    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.5049    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.5563    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.6077    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.6593    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.7110    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.7627    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.8146    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.8665    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.9185    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   29.9706    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.0228    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.0751    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.1275    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.1800    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.2325    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.2852    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.3379    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.3908    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.4437    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.4967    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.5499    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.6031    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.6564    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.7098    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.7633    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.8168    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.8705    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.9243    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   30.9782    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.0321    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.0862    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.1403    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.1945    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.2489    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.3033    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.3578    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.4124    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.4672    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.5220    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.5769    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.6319    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.6870    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.7422    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.7974    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.8528    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.9083    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   31.9639    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.0196    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.0753    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.1312    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.1872    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.2432    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.2994    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.3556    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.4120    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.4685    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.5250    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.5817    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.6384    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.6953    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.7522    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.8092    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.8664    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.9236    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   32.9810    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.0384    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.0960    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.1536    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.2114    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.2692    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.3272    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.3852    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.4434    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.5016    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.5600    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.6184    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.6770    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.7356    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.7944    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.8532    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.9122    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   33.9713    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.0305    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.0897    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.1491    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.2086    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.2682    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.3279    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.3876    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.4475    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.5075    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.5676    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.6278    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.6882    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.7486    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.8091    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.8697    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.9305    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   34.9913    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.0523    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.1133    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.1745    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.2357    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.2971    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.3586    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.4202    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.4819    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.5437    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.6056    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.6676    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.7297    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.7920    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.8543    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.9167    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   35.9793    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.0420    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.1047    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.1676    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.2306    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.2937    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.3569    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.4203    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.4837    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.5473    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.6109    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.6747    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.7386    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.8025    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.8666    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.9309    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   36.9952    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.0596    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.1242    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.1888    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.2536    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.3185    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.3835    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.4486    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.5138    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.5792    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.6446    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.7102    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.7759    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.8417    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.9076    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   37.9736    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.0398    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.1060    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.1724    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.2389    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.3055    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.3722    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.4390    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.5060    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.5730    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.6402    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.7075    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.7750    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.8425    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.9101    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   38.9779    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.0458    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.1138    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.1819    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.2502    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.3186    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.3870    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.4556    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.5244    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.5932    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.6622    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.7313    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.8005    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.8698    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   39.9392    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.0088    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.0785    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.1483    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.2182    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.2883    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.3584    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.4287    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.4991    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.5697    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.6403    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.7111    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.7820    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.8531    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.9242    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   40.9955    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.0669    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.1384    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.2101    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.2819    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.3538    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.4258    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.4980    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.5702    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.6426    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.7152    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.7878    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.8606    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   41.9335    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.0066    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.0797    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.1530    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.2265    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.3000    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.3737    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.4475    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.5214    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.5955    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.6697    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.7440    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.8184    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.8930    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   42.9677    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.0426    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.1175    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.1926    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.2679    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.3432    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.4187    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.4944    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.5701    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.6460    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.7220    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.7982    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.8745    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   43.9509    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.0274    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.1041    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.1809    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.2579    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.3350    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.4122    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.4896    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.5670    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.6447    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.7224    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.8003    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.8784    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   44.9565    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.0348    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.1133    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.1918    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.2706    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.3494    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.4284    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.5075    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.5868    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.6662    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.7457    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.8254    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.9052    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   45.9852    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.0653    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.1455    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.2259    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.3064    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.3871    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.4679    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.5488    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.6299    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.7111    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.7924    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.8739    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   46.9556    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.0374    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.1193    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.2014    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.2836    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.3659    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.4484    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.5311    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.6139    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.6968    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.7799    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.8631    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   47.9465    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.0300    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.1136    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.1974    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.2814    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.3655    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.4497    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.5341    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.6187    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.7033    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.7882    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.8731    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   48.9583    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.0435    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.1290    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.2145    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.3003    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.3861    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.4721    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.5583    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.6446    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.7311    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.8177    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.9045    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   49.9914    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.0785    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.1657    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.2531    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.3406    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.4283    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.5161    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.6041    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.6923    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.7806    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.8690    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   50.9576    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.0464    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.1353    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.2243    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.3136    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.4029    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.4925    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.5822    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.6720    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.7620    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.8522    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   51.9425    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.0329    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.1236    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.2144    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.3053    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.3964    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.4877    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.5791    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.6707    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.7624    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.8543    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   52.9464    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.0386    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.1310    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.2235    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.3162    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.4091    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.5021    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.5953    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.6886    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.7822    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.8758    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   53.9697    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.0637    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.1578    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.2522    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.3467    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.4413    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.5361    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.6311    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.7263    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.8216    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   54.9171    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.0128    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.1086    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.2046    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.3007    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.3970    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.4935    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.5902    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.6870    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.7840    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.8812    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   55.9785    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.0760    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.1737    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.2715    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.3695    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.4677    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.5661    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.6646    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.7633    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.8621    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   56.9612    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.0604    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.1598    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.2593    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.3591    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.4590    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.5591    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.6593    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.7597    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.8603    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   57.9611    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.0621    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.1632    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.2645    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.3660    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.4677    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.5695    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.6715    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.7737    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.8761    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   58.9786    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   59.0814    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   59.1843    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   59.2873    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   59.3906    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   59.4941    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   59.5977    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   59.7015    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   59.8055    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   59.9096    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.0140    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.1185    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.2232    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.3281    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.4332    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.5385    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.6439    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.7495    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.8553    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   60.9613    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   61.0675    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   61.1739    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   61.2804    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   61.3872    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   61.4941    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   61.6012    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   61.7085    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   61.8160    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   61.9236    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   62.0315    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   62.1395    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   62.2478    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   62.3562    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   62.4648    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   62.5736    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   62.6826    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   62.7918    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   62.9011    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   63.0107    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   63.1205    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   63.2304    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   63.3405    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   63.4509    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   63.5614    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   63.6721    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   63.7830    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   63.8941    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   64.0054    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   64.1168    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   64.2285    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   64.3404    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   64.4525    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   64.5647    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   64.6772    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   64.7898    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   64.9027    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   65.0157    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   65.1290    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   65.2424    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   65.3560    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   65.4699    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   65.5839    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   65.6981    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   65.8126    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   65.9272    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   66.0420    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   66.1571    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   66.2723    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   66.3877    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   66.5034    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   66.6192    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   66.7352    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   66.8515    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   66.9679    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   67.0845    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   67.2014    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   67.3184    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   67.4357    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   67.5531    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   67.6708    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   67.7887    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   67.9067    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   68.0250    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   68.1435    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   68.2622    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   68.3811    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   68.5002    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   68.6195    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   68.7390    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   68.8588    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   68.9787    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   69.0988    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   69.2192    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   69.3398    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   69.4605    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   69.5815    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   69.7027    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   69.8241    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   69.9457    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   70.0676    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   70.1896    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   70.3119    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   70.4343    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   70.5570    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   70.6799    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   70.8030    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   70.9263    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   71.0499    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   71.1736    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   71.2976    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   71.4218    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   71.5462    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   71.6708    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   71.7956    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   71.9207    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   72.0459    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   72.1714    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   72.2971    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   72.4231    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   72.5492    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   72.6756    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   72.8021    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   72.9290    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   73.0560    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   73.1832    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   73.3107    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   73.4384    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   73.5663    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   73.6944    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   73.8228    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   73.9514    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   74.0802    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   74.2092    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   74.3385    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   74.4679    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   74.5976    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   74.7276    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   74.8577    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   74.9881    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   75.1187    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   75.2496    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   75.3806    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   75.5119    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   75.6435    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   75.7752    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   75.9072    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   76.0394    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   76.1718    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   76.3045    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   76.4374    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   76.5706    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   76.7039    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   76.8375    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   76.9714    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   77.1054    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   77.2397    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   77.3743    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   77.5090    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   77.6440    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   77.7793    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   77.9147    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   78.0505    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   78.1864    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   78.3226    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   78.4590    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   78.5957    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   78.7326    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   78.8697    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   79.0071    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   79.1447    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   79.2825    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   79.4206    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   79.5589    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   79.6975    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   79.8363    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   79.9754    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   80.1147    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   80.2542    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   80.3940    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   80.5340    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   80.6743    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   80.8148    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   80.9556    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   81.0966    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   81.2378    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   81.3793    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   81.5211    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   81.6631    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   81.8053    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   81.9478    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   82.0905    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   82.2335    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   82.3768    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   82.5202    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   82.6640    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   82.8079    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   82.9522    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   83.0967    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   83.2414    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   83.3864    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   83.5316    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   83.6771    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   83.8229    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   83.9689    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   84.1151    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   84.2616    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   84.4084    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   84.5554    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   84.7027    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   84.8502    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   84.9980    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   85.1461    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   85.2944    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   85.4429    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   85.5917    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   85.7408    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   85.8902    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   86.0398    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   86.1896    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   86.3397    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   86.4901    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   86.6408    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   86.7917    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   86.9429    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   87.0943    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   87.2460    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   87.3979    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   87.5502    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   87.7027    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   87.8554    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   88.0084    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   88.1617    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   88.3153    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   88.4691    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   88.6232    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   88.7776    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   88.9322    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   89.0871    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   89.2423    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   89.3977    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   89.5534    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   89.7094    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   89.8657    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   90.0222    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   90.1790    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   90.3360    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   90.4934    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   90.6510    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   90.8089    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   90.9671    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   91.1255    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   91.2842    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   91.4432    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   91.6025    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   91.7621    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   91.9219    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   92.0820    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   92.2424    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   92.4030    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   92.5640    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   92.7252    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   92.8867    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   93.0485    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   93.2106    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   93.3729    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   93.5356    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   93.6985    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   93.8617    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   94.0252    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   94.1889    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   94.3530    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   94.5173    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   94.6819    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   94.8469    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   95.0121    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   95.1776    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   95.3433    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   95.5094    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   95.6757    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   95.8424    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   96.0093    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   96.1766    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   96.3441    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   96.5119    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   96.6800    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   96.8484    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   97.0171    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   97.1860    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   97.3553    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   97.5249    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   97.6948    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   97.8649    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   98.0354    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   98.2061    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   98.3772    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   98.5485    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   98.7202    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   98.8921    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   99.0644    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   99.2369    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   99.4098    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   99.5829    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   99.7564    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
   99.9301    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  100.1042    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  100.2785    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  100.4532    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  100.6282    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  100.8034    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  100.9790    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  101.1549    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  101.3311    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  101.5076    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  101.6844    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  101.8615    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  102.0389    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  102.2166    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  102.3947    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  102.5730    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  102.7517    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  102.9306    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  103.1099    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  103.2895    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  103.4694    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  103.6496    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  103.8302    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  104.0110    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  104.1922    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  104.3737    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  104.5555    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  104.7376    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  104.9200    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  105.1027    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  105.2858    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  105.4692    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  105.6529    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  105.8369    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  106.0213    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  106.2059    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  106.3909    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  106.5762    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  106.7619    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  106.9478    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  107.1341    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  107.3207    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  107.5076    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  107.6949    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  107.8824    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  108.0704    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  108.2586    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  108.4471    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  108.6360    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  108.8253    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  109.0148    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  109.2047    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  109.3949    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  109.5854    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  109.7763    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  109.9675    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  110.1590    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  110.3509    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  110.5431    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  110.7357    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  110.9285    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  111.1217    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  111.3153    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  111.5092    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  111.7034    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  111.8980    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  112.0929    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  112.2881    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  112.4837    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  112.6796    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  112.8759    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  113.0725    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  113.2694    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  113.4667    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  113.6643    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  113.8623    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  114.0606    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  114.2593    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  114.4583    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  114.6577    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  114.8574    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  115.0574    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  115.2578    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  115.4586    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  115.6597    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  115.8611    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  116.0629    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  116.2651    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  116.4676    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  116.6705    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  116.8737    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  117.0772    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  117.2812    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  117.4854    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  117.6901    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  117.8951    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  118.1004    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  118.3061    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  118.5122    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  118.7186    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  118.9254    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  119.1325    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  119.3400    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  119.5479    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  119.7561    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  119.9647    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  120.1736    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  120.3830    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  120.5926    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  120.8027    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  121.0131    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  121.2239    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  121.4350    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  121.6465    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  121.8584    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  122.0707    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  122.2833    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  122.4963    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  122.7096    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  122.9234    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  123.1375    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  123.3519    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  123.5668    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  123.7820    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  123.9976    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  124.2136    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  124.4299    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  124.6467    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  124.8638    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  125.0812    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  125.2991    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  125.5174    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  125.7360    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  125.9550    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  126.1744    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  126.3941    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  126.6143    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  126.8348    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  127.0557    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  127.2770    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  127.4987    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  127.7208    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  127.9432    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  128.1661    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  128.3893    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  128.6130    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  128.8370    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  129.0614    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  129.2862    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  129.5114    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  129.7369    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  129.9629    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  130.1893    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  130.4160    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  130.6432    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  130.8707    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  131.0987    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  131.3270    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  131.5558    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  131.7849    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  132.0144    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  132.2444    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  132.4747    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  132.7055    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  132.9366    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  133.1681    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  133.4001    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  133.6324    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  133.8652    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  134.0984    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  134.3319    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  134.5659    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  134.8003    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  135.0351    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  135.2703    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  135.5059    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  135.7419    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  135.9783    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  136.2152    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  136.4524    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  136.6901    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  136.9282    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  137.1667    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  137.4056    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  137.6449    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  137.8847    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  138.1248    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  138.3654    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  138.6064    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  138.8478    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  139.0897    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  139.3319    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  139.5746    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  139.8177    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  140.0612    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  140.3052    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  140.5496    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  140.7944    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  141.0396    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  141.2853    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  141.5314    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  141.7779    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  142.0248    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  142.2722    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  142.5200    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  142.7682    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  143.0169    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  143.2660    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  143.5155    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  143.7655    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  144.0159    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  144.2668    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  144.5180    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  144.7698    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  145.0219    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  145.2745    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  145.5275    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  145.7810    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  146.0349    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  146.2893    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  146.5441    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  146.7993    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  147.0550    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  147.3112    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  147.5677    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  147.8248    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  148.0822    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  148.3402    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  148.5985    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  148.8574    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  149.1166    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  149.3764    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  149.6366    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  149.8972    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  150.1583    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  150.4198    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  150.6818    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  150.9443    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  151.2072    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  151.4705    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  151.7344    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  151.9986    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  152.2634    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  152.5286    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  152.7943    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  153.0604    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  153.3270    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  153.5941    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  153.8616    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  154.1296    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  154.3980    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  154.6670    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  154.9363    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  155.2062    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  155.4765    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  155.7473    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  156.0186    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  156.2904    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  156.5626    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  156.8353    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  157.1085    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  157.3821    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  157.6562    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  157.9308    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  158.2059    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  158.4815    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  158.7575    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  159.0340    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  159.3110    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  159.5885    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  159.8665    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  160.1449    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  160.4239    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  160.7033    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  160.9832    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  161.2636    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  161.5445    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  161.8258    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  162.1077    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  162.3900    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  162.6729    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  162.9562    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  163.2401    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  163.5244    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  163.8092    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  164.0945    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  164.3803    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  164.6667    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  164.9535    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  165.2408    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  165.5286    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  165.8169    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  166.1057    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  166.3950    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  166.6849    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  166.9752    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  167.2660    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  167.5573    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  167.8492    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  168.1415    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  168.4344    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  168.7278    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  169.0217    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  169.3161    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  169.6110    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  169.9064    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  170.2023    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  170.4988    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  170.7958    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  171.0932    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  171.3912    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  171.6898    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  171.9888    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  172.2884    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  172.5885    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  172.8891    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  173.1902    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  173.4919    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  173.7940    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  174.0968    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  174.4000    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  174.7038    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  175.0080    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  175.3129    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  175.6182    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  175.9241    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  176.2305    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  176.5375    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  176.8450    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  177.1530    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  177.4615    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  177.7706    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  178.0803    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  178.3905    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  178.7012    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  179.0124    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  179.3242    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  179.6366    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  179.9494    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  180.2629    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  180.5769    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  180.8914    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  181.2064    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  181.5221    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  181.8382    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  182.1550    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  182.4722    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  182.7900    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  183.1084    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  183.4274    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  183.7468    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  184.0669    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  184.3875    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  184.7087    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  185.0304    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  185.3527    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  185.6755    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  185.9989    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  186.3229    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  186.6474    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  186.9725    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  187.2982    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  187.6244    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  187.9512    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  188.2785    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  188.6065    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  188.9350    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  189.2641    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  189.5937    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  189.9240    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  190.2548    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  190.5861    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  190.9181    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  191.2506    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  191.5837    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  191.9174    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  192.2517    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  192.5866    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  192.9220    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  193.2580    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  193.5946    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  193.9318    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  194.2696    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  194.6080    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  194.9470    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  195.2865    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  195.6267    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  195.9674    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  196.3087    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  196.6506    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  196.9932    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  197.3363    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  197.6800    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  198.0243    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  198.3692    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  198.7147    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  199.0608    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  199.4076    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  199.7549    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  200.1028    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  200.4513    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  200.8005    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  201.1502    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  201.5006    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  201.8516    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  202.2031    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  202.5553    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  202.9081    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  203.2615    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  203.6156    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  203.9702    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  204.3255    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  204.6814    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  205.0379    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  205.3950    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  205.7528    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  206.1111    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  206.4701    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  206.8298    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  207.1900    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  207.5509    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  207.9124    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  208.2745    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  208.6373    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  209.0007    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  209.3647    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  209.7294    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  210.0947    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  210.4606    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  210.8272    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  211.1944    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  211.5623    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  211.9307    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  212.2999    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  212.6697    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  213.0401    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  213.4111    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  213.7829    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  214.1552    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  214.5282    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  214.9019    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  215.2762    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  215.6512    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  216.0268    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  216.4030    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  216.7800    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  217.1575    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  217.5358    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  217.9147    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  218.2942    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  218.6744    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  219.0553    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  219.4369    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  219.8191    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  220.2019    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  220.5855    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  220.9697    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  221.3546    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  221.7401    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  222.1263    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  222.5132    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  222.9008    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  223.2890    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  223.6780    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  224.0676    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  224.4578    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  224.8488    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  225.2404    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  225.6327    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  226.0257    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  226.4194    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  226.8138    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  227.2088    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  227.6046    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  228.0010    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  228.3981    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  228.7960    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  229.1945    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  229.5937    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  229.9936    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  230.3942    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  230.7955    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  231.1974    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  231.6001    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  232.0035    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  232.4076    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  232.8124    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  233.2179    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  233.6241    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  234.0311    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  234.4387    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  234.8470    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  235.2561    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  235.6658    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  236.0763    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  236.4875    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  236.8994    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  237.3120    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  237.7254    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  238.1394    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  238.5542    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  238.9697    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  239.3860    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  239.8029    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  240.2206    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  240.6390    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  241.0581    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  241.4780    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  241.8986    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  242.3199    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  242.7420    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  243.1648    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  243.5883    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  244.0126    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  244.4376    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  244.8634    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  245.2899    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  245.7171    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  246.1451    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  246.5738    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  247.0033    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  247.4335    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  247.8645    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  248.2962    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  248.7287    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  249.1619    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  249.5959    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  250.0306    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  250.4661    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  250.9024    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  251.3394    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  251.7772    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  252.2157    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  252.6550    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  253.0951    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  253.5359    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  253.9775    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  254.4199    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  254.8630    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  255.3069    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  255.7516    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  256.1971    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  256.6433    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  257.0903    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  257.5381    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  257.9867    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  258.4360    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  258.8862    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  259.3371    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  259.7888    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  260.2413    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  260.6946    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  261.1486    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  261.6035    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  262.0591    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  262.5156    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  262.9728    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  263.4309    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  263.8897    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  264.3493    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  264.8098    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  265.2710    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  265.7330    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  266.1959    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  266.6595    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  267.1240    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  267.5893    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  268.0553    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  268.5222    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  268.9899    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  269.4584    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  269.9278    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  270.3979    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  270.8689    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  271.3407    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  271.8133    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  272.2867    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  272.7610    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  273.2361    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  273.7120    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  274.1887    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  274.6663    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  275.1447    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  275.6240    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  276.1040    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  276.5849    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  277.0667    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  277.5493    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  278.0327    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  278.5170    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  279.0021    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  279.4880    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  279.9748    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  280.4625    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  280.9510    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  281.4403    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  281.9305    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  282.4216    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  282.9135    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  283.4063    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  283.8999    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  284.3944    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  284.8897    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  285.3860    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  285.8830    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  286.3810    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  286.8798    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  287.3795    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  287.8800    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  288.3814    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  288.8837    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  289.3869    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  289.8909    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  290.3958    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  290.9017    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  291.4083    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  291.9159    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  292.4243    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  292.9337    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  293.4439    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  293.9550    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  294.4670    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  294.9799    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  295.4937    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  296.0084    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  296.5240    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  297.0404    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  297.5578    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  298.0761    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  298.5953    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  299.1153    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  299.6363    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  300.1582    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  300.6810    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  301.2047    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  301.7294    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  302.2549    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  302.7814    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  303.3087    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  303.8370    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  304.3663    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  304.8964    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  305.4274    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  305.9594    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  306.4923    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  307.0262    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  307.5609    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  308.0966    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  308.6333    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  309.1708    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  309.7093    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  310.2488    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  310.7892    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  311.3305    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  311.8728    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  312.4160    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  312.9601    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  313.5052    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  314.0513    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  314.5983    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  315.1462    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  315.6952    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  316.2450    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  316.7958    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  317.3476    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  317.9004    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  318.4541    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  319.0088    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  319.5644    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  320.1210    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  320.6786    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  321.2371    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  321.7966    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  322.3571    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  322.9186    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  323.4811    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  324.0445    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  324.6089    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  325.1743    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  325.7407    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  326.3080    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  326.8764    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  327.4457    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  328.0161    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  328.5874    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  329.1597    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  329.7330    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  330.3073    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  330.8827    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  331.4590    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  332.0363    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  332.6146    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  333.1940    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  333.7743    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  334.3557    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  334.9380    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  335.5214    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  336.1058    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  336.6912    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  337.2777    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  337.8651    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  338.4536    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  339.0431    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  339.6337    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  340.2252    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  340.8178    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  341.4114    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  342.0061    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  342.6018    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  343.1985    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  343.7963    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  344.3951    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  344.9950    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  345.5959    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  346.1978    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  346.8008    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  347.4049    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  348.0100    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  348.6161    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  349.2233    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  349.8316    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  350.4409    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  351.0513    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  351.6627    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  352.2753    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  352.8888    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  353.5035    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  354.1192    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  354.7360    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  355.3539    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  355.9728    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  356.5928    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  357.2139    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  357.8361    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  358.4594    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  359.0837    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  359.7092    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  360.3357    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  360.9633    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  361.5920    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  362.2218    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  362.8528    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  363.4848    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  364.1179    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  364.7521    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  365.3874    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  366.0238    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  366.6613    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  367.3000    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  367.9397    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  368.5806    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  369.2226    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  369.8657    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  370.5099    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  371.1552    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  371.8017    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  372.4493    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  373.0980    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  373.7479    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  374.3988    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  375.0510    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  375.7042    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  376.3586    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  377.0141    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  377.6708    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  378.3286    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  378.9876    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  379.6477    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  380.3089    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  380.9713    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  381.6349    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  382.2996    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  382.9655    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  383.6325    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  384.3007    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  384.9701    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  385.6406    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  386.3123    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  386.9852    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  387.6592    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  388.3344    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  389.0108    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  389.6884    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  390.3671    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  391.0471    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  391.7282    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  392.4105    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  393.0940    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  393.7786    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  394.4645    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  395.1516    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  395.8398    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  396.5293    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  397.2200    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  397.9118    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  398.6049    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  399.2992    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  399.9947    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  400.6913    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  401.3893    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  402.0884    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  402.7887    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  403.4903    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  404.1931    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  404.8971    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  405.6023    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  406.3088    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  407.0165    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  407.7254    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  408.4356    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  409.1470    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  409.8596    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  410.5735    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  411.2886    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  412.0050    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  412.7226    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  413.4415    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  414.1616    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  414.8830    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  415.6056    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  416.3295    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  417.0546    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  417.7810    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  418.5087    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  419.2377    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  419.9679    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  420.6994    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  421.4321    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  422.1661    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  422.9015    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  423.6381    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  424.3759    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  425.1151    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  425.8556    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  426.5973    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  427.3403    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  428.0847    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  428.8303    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  429.5772    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  430.3254    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  431.0749    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  431.8258    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  432.5779    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  433.3314    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  434.0861    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  434.8422    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  435.5996    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  436.3583    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  437.1183    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  437.8797    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  438.6424    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  439.4064    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  440.1717    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  440.9384    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  441.7064    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  442.4758    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  443.2465    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  444.0185    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  444.7919    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  445.5666    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  446.3427    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  447.1201    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  447.8989    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  448.6790    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  449.4605    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  450.2434    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  451.0276    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  451.8132    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  452.6001    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  453.3884    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  454.1781    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  454.9692    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  455.7617    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  456.5555    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  457.3507    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  458.1473    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  458.9453    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  459.7447    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  460.5454    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  461.3476    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  462.1512    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  462.9561    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  463.7625    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  464.5702    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  465.3794    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  466.1900    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  467.0020    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  467.8154    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  468.6302    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  469.4465    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  470.2641    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  471.0832    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  471.9037    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  472.7257    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  473.5491    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  474.3739    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  475.2001    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  476.0278    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  476.8569    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  477.6875    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  478.5195    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  479.3530    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  480.1879    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  481.0243    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  481.8621    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  482.7014    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  483.5422    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  484.3844    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  485.2281    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  486.0732    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  486.9199    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  487.7680    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  488.6175    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  489.4686    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  490.3211    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  491.1752    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  492.0307    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  492.8877    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  493.7462    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  494.6062    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  495.4676    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  496.3306    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  497.1951    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  498.0611    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  498.9286    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  499.7976    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  500.6682    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  501.5402    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  502.4138    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  503.2889    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  504.1655    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  505.0436    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  505.9233    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  506.8045    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  507.6872    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  508.5715    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196
  509.4573    0.2964    -0.0258     0.0258    0.3137    -0.0215     0.0215    0.3559    -0.0312     0.0312    0.3002    -0.0196     0.0196


==> anc/data_files/eventEnergy_CDMSliteR2_Updated_08_2020.txt <==
             0.06038 
             0.06850 
             0.07059 
             0.08278 
             0.08889 
             0.09607 
             0.09825 
             0.10292 
             0.11342 
             0.12037 
             0.12805 
             0.13458 
             0.14071 
             0.14328 
             0.15000 
             0.15058 
             0.15184 
             0.15537 
             0.15633 
             0.15694 
             0.15762 
             0.15773 
             0.15809 
             0.15961 
             0.16087 
             0.16331 
             0.16559 
             0.16662 
             0.16946 
             0.17111 
             0.17385 
             0.17649 
             0.17775 
             0.18259 
             0.18411 
             0.18581 
             0.19085 
             0.19581 
             0.20734 
             0.22561 
             0.23294 
             0.25397 
             0.26083 
             0.27152 
             0.30985 
             0.31990 
             0.32189 
             0.34037 
             0.34745 
             0.35854 
             0.42714 
             0.44571 
             0.49076 
             0.52325 
             0.54750 
             0.61254 
             0.64581 
             0.66057 
             0.70632 
             0.73407 
             0.78151 
             0.84792 
             1.03360 
             1.06450 
             1.10000 
             1.12570 
             1.13070 
             1.13140 
             1.13200 
             1.13950 
             1.14270 
             1.14280 
             1.14720 
             1.16060 
             1.17460 
             1.17530 
             1.22400 
             1.24220 
             1.24380 
             1.24780 
             1.25020 
             1.25150 
             1.25160 
             1.25320 
             1.25740 
             1.25810 
             1.25830 
             1.25930 
             1.26130 
             1.26330 
             1.26440 
             1.26490 
             1.26800 
             1.26880 
             1.27070 
             1.27200 
             1.27240 
             1.27280 
             1.27500 
             1.27540 
             1.27540 
             1.27600 
             1.27620 
             1.27620 
             1.27780 
             1.27810 
             1.27840 
             1.28070 
             1.28130 
             1.28290 
             1.28410 
             1.28410 
             1.28420 
             1.28500 
             1.28510 
             1.28520 
             1.28590 
             1.28640 
             1.28660 
             1.28670 
             1.28830 
             1.28880 
             1.28900 
             1.28970 
             1.29100 
             1.29140 
             1.29220 
             1.29230 
             1.29240 
             1.29270 
             1.29330 
             1.29470 
             1.29620 
             1.29630 
             1.29640 
             1.29650 
             1.29650 
             1.29670 
             1.29730 
             1.29740 
             1.29780 
             1.29800 
             1.29880 
             1.30010 
             1.30010 
             1.30080 
             1.30090 
             1.30120 
             1.30130 
             1.30150 
             1.30260 
             1.30300 
             1.30330 
             1.30330 
             1.30380 
             1.30450 
             1.30530 
             1.30560 
             1.30560 
             1.30580 
             1.30590 
             1.30600 
             1.30600 
             1.30600 
             1.30620 
             1.30620 
             1.30680 
             1.30700 
             1.30850 
             1.30850 
             1.30860 
             1.30870 
             1.30920 
             1.30930 
             1.30930 
             1.30980 
             1.31010 
             1.31030 
             1.31120 
             1.31130 
             1.31140 
             1.31150 
             1.31190 
             1.31260 
             1.31270 
             1.31280 
             1.31280 
             1.31290 
             1.31370 
             1.31420 
             1.31440 
             1.31530 
             1.31550 
             1.31560 
             1.31580 
             1.31620 
             1.31630 
             1.31650 
             1.31650 
             1.31660 
             1.31700 
             1.31720 
             1.31720 
             1.31760 
             1.31760 
             1.31800 
             1.31870 
             1.31890 
             1.31940 
             1.31950 
             1.31960 
             1.32030 
             1.32060 
             1.32090 
             1.32200 
             1.32210 
             1.32250 
             1.32260 
             1.32410 
             1.32440 
             1.32460 
             1.32470 
             1.32500 
             1.32580 
             1.32640 
             1.32720 
             1.32890 
             1.32920 
             1.32950 
             1.32950 
             1.32990 
             1.32990 
             1.33090 
             1.33140 
             1.33180 
             1.33200 
             1.33290 
             1.33300 
             1.33310 
             1.33320 
             1.33430 
             1.33470 
             1.33510 
             1.33610 
             1.33660 
             1.33850 
             1.33870 
             1.33910 
             1.34010 
             1.34050 
             1.34050 
             1.34140 
             1.34140 
             1.34170 
             1.34220 
             1.34250 
             1.34350 
             1.34510 
             1.34540 
             1.34570 
             1.34850 
             1.34880 
             1.35030 
             1.35140 
             1.35180 
             1.35190 
             1.35500 
             1.35580 
             1.35630 
             1.35660 
             1.35670 
             1.35680 
             1.35840 
             1.35910 
             1.35960 
             1.35970 
             1.35990 
             1.36150 
             1.36250 
             1.36290 
             1.36360 
             1.36400 
             1.36550 
             1.36740 
             1.37050 
             1.37140 
             1.37270 
             1.37310 
             1.38630 
             1.38880 
             1.38890 
             1.40390 
             1.41610 
             1.45370 
             1.45780 
             1.50620 
             1.53640 
             1.53820 
             1.54140 
             1.54350 
             1.56110 
             1.56610 
             1.59150 
             1.63500 
             1.64180 
             1.66180 
             1.67190 
             1.68800 
             1.69330 
             1.70000 
             1.78540 
             1.83230 
             1.83770 
             1.84390 
             1.87240 
             1.88750 
             1.90610 
             1.93490 
             2.01430 
             2.04970 
             2.12950 
             2.16150 
             2.18660 
             2.21440 
             2.25250 
             2.26220 
             2.27260 
             2.30880 
             2.37920 
             2.38960 
             2.44780 
             2.46040 
             2.46920 
             2.48500 
             2.51810 
             2.58330 
             2.58900 
             2.60820 
             2.61200 
             2.61550 
             2.70720 
             2.75470 
             2.79370 
             2.87560 
             2.90120 
             2.93470 
             2.98940 
             2.98960 
             2.99290 
             3.02800 
             3.11680 
             3.13830 
             3.15980 
             3.18300 
             3.22830 
             3.24250 
             3.24610 
             3.28570 
             3.28830 
             3.28910 
             3.29100 
             3.30130 
             3.35410 
             3.35530 
             3.36340 
             3.36810 
             3.55520 
             3.56760 
             3.60530 
             3.67760 
             3.68960 
             3.80840 
             3.81900 
             3.87150 
             3.94320 
             3.94510 
             3.99740 
             4.01040 
             4.01760 
             4.06050 
             4.10530 
             4.15810 
             4.17090 
             4.22550 
             4.25770 
             4.26310 
             4.31510 
             4.33130 
             4.36710 
             4.42930 
             4.43110 
             4.44720 
             4.45100 
             4.49370 
             4.50750 
             4.55100 
             4.62750 
             4.74700 
             4.75460 
             4.80250 
             4.95570 
             4.95900 
             4.96950 
             4.98290 
             5.00860 
             5.02970 
             5.02970 
             5.03460 
             5.12460 
             5.12760 
             5.16770 
             5.19560 
             5.21490 
             5.29620 
             5.33320 
             5.34080 
             5.34130 
             5.37440 
             5.40170 
             5.40390 
             5.46800 
             5.48590 
             5.52440 
             5.56700 
             5.63760 
             5.66100 
             5.66150 
             5.72560 
             5.75100 
             5.76620 
             5.78470 
             5.82860 
             5.87660 
             5.92290 
             5.96900 
             5.99870 
             6.02710 
             6.06110 
             6.08170 
             6.11100 
             6.13100 
             6.15020 
             6.18990 
             6.22080 
             6.22450 
             6.23150 
             6.25820 
             6.26650 
             6.28550 
             6.29270 
             6.35210 
             6.36040 
             6.36230 
             6.37830 
             6.38370 
             6.38620 
             6.41590 
             6.44400 
             6.49860 
             6.49970 
             6.50410 
             6.51210 
             6.51220 
             6.52240 
             6.55410 
             6.55700 
             6.58390 
             6.61470 
             6.64370 
             6.65070 
             6.65080 
             6.65850 
             6.67550 
             6.67880 
             6.69200 
             6.85360 
             6.93130 
             6.94600 
             6.96540 
             6.96620 
             7.05450 
             7.10820 
             7.15160 
             7.15680 
             7.15990 
             7.16190 
             7.21060 
             7.22290 
             7.34010 
             7.35820 
             7.38410 
             7.39930 
             7.41950 
             7.42210 
             7.43810 
             7.70250 
             7.71110 
             7.71710 
             7.73180 
             7.75850 
             7.75870 
             7.76710 
             7.77750 
             7.79310 
             7.80270 
             7.83440 
             7.86680 
             7.92640 
             7.93310 
             7.98520 
             8.01520 
             8.02800 
             8.04430 
             8.04800 
             8.09240 
             8.17490 
             8.26040 
             8.35460 
             8.37040 
             8.37590 
             8.38920 
             8.39380 
             8.50990 
             8.55800 
             8.63330 
             8.71970 
             8.72650 
             8.83570 
             8.84040 
             8.85430 
             8.86120 
             8.87280 
             8.88090 
             8.91990 
             8.93570 
             8.96970 
             8.96980 
             8.98820 
             8.99260 
             9.00040 
             9.01000 
             9.01400 
             9.01950 
             9.02230 
             9.03760 
             9.04850 
             9.06460 
             9.06880 
             9.08250 
             9.09660 
             9.11970 
             9.13230 
             9.13890 
             9.17670 
             9.22970 
             9.29560 
             9.33710 
             9.33720 
             9.39620 
             9.39620 
             9.40760 
             9.44780 
             9.46440 
             9.47690 
             9.49890 
             9.53260 
             9.55200 
             9.61100 
             9.63650 
             9.68640 
             9.69500 
             9.71290 
             9.72280 
             9.74210 
             9.77100 
             9.80490 
             9.82940 
             9.83590 
             9.91810 
             9.92440 
             9.94580 
             9.96610 
             9.98260 
            10.01400 
            10.03600 
            10.03900 
            10.04400 
            10.04800 
            10.04900 
            10.06300 
            10.06600 
            10.07800 
            10.08200 
            10.08400 
            10.08800 
            10.09100 
            10.09500 
            10.09600 
            10.09800 
            10.09900 
            10.11500 
            10.11600 
            10.12300 
            10.12400 
            10.12800 
            10.12900 
            10.13200 
            10.13300 
            10.13500 
            10.13700 
            10.13700 
            10.13900 
            10.14100 
            10.14100 
            10.14500 
            10.14700 
            10.15000 
            10.15000 
            10.15100 
            10.15200 
            10.15500 
            10.15600 
            10.15700 
            10.15700 
            10.15700 
            10.15800 
            10.15900 
            10.15900 
            10.16200 
            10.16200 
            10.16400 
            10.16600 
            10.16600 
            10.16600 
            10.16700 
            10.16900 
            10.17000 
            10.17200 
            10.17300 
            10.17400 
            10.17400 
            10.17500 
            10.17500 
            10.17600 
            10.17800 
            10.17900 
            10.17900 
            10.18000 
            10.18100 
            10.18200 
            10.18200 
            10.18200 
            10.18200 
            10.18400 
            10.18500 
            10.18500 
            10.18500 
            10.18600 
            10.18600 
            10.18700 
            10.18800 
            10.18800 
            10.19000 
            10.19000 
            10.19000 
            10.19000 
            10.19000 
            10.19100 
            10.19200 
            10.19200 
            10.19200 
            10.19200 
            10.19300 
            10.19500 
            10.19500 
            10.19500 
            10.19600 
            10.19600 
            10.19700 
            10.19700 
            10.19700 
            10.19800 
            10.19800 
            10.19900 
            10.20000 
            10.20100 
            10.20200 
            10.20200 
            10.20300 
            10.20400 
            10.20400 
            10.20400 
            10.20500 
            10.20600 
            10.20600 
            10.20700 
            10.20800 
            10.20800 
            10.20900 
            10.20900 
            10.21000 
            10.21000 
            10.21100 
            10.21100 
            10.21100 
            10.21100 
            10.21200 
            10.21200 
            10.21300 
            10.21300 
            10.21300 
            10.21400 
            10.21400 
            10.21500 
            10.21500 
            10.21500 
            10.21600 
            10.21600 
            10.21700 
            10.21700 
            10.21800 
            10.21900 
            10.21900 
            10.22000 
            10.22000 
            10.22000 
            10.22100 
            10.22100 
            10.22200 
            10.22300 
            10.22400 
            10.22400 
            10.22500 
            10.22500 
            10.22500 
            10.22600 
            10.22600 
            10.22600 
            10.22600 
            10.22700 
            10.22800 
            10.22900 
            10.23000 
            10.23000 
            10.23000 
            10.23000 
            10.23100 
            10.23100 
            10.23100 
            10.23100 
            10.23100 
            10.23200 
            10.23200 
            10.23200 
            10.23200 
            10.23300 
            10.23300 
            10.23300 
            10.23300 
            10.23400 
            10.23400 
            10.23400 
            10.23400 
            10.23400 
            10.23400 
            10.23400 
            10.23400 
            10.23400 
            10.23500 
            10.23600 
            10.23600 
            10.23700 
            10.23800 
            10.23800 
            10.23900 
            10.23900 
            10.23900 
            10.23900 
            10.24000 
            10.24000 
            10.24000 
            10.24000 
            10.24100 
            10.24200 
            10.24200 
            10.24300 
            10.24400 
            10.24500 
            10.24500 
            10.24500 
            10.24500 
            10.24600 
            10.24600 
            10.24700 
            10.24700 
            10.24700 
            10.24700 
            10.24800 
            10.24800 
            10.24800 
            10.24900 
            10.25000 
            10.25000 
            10.25000 
            10.25000 
            10.25100 
            10.25100 
            10.25100 
            10.25100 
            10.25100 
            10.25200 
            10.25200 
            10.25200 
            10.25300 
            10.25300 
            10.25300 
            10.25400 
            10.25400 
            10.25500 
            10.25500 
            10.25500 
            10.25500 
            10.25500 
            10.25500 
            10.25500 
            10.25600 
            10.25600 
            10.25600 
            10.25600 
            10.25700 
            10.25700 
            10.25700 
            10.25700 
            10.25700 
            10.25700 
            10.25800 
            10.25800 
            10.25800 
            10.25900 
            10.25900 
            10.25900 
            10.26200 
            10.26200 
            10.26200 
            10.26300 
            10.26300 
            10.26300 
            10.26300 
            10.26300 
            10.26400 
            10.26400 
            10.26400 
            10.26400 
            10.26400 
            10.26400 
            10.26500 
            10.26500 
            10.26600 
            10.26600 
            10.26700 
            10.26700 
            10.26700 
            10.26700 
            10.26700 
            10.26800 
            10.26800 
            10.26800 
            10.26900 
            10.26900 
            10.26900 
            10.26900 
            10.26900 
            10.27000 
            10.27000 
            10.27000 
            10.27000 
            10.27000 
            10.27000 
            10.27000 
            10.27100 
            10.27100 
            10.27100 
            10.27100 
            10.27200 
            10.27200 
            10.27200 
            10.27200 
            10.27300 
            10.27300 
            10.27300 
            10.27300 
            10.27400 
            10.27400 
            10.27500 
            10.27500 
            10.27600 
            10.27600 
            10.27600 
            10.27600 
            10.27700 
            10.27700 
            10.27700 
            10.27700 
            10.27800 
            10.27800 
            10.27800 
            10.27800 
            10.27800 
            10.27800 
            10.27800 
            10.27900 
            10.27900 
            10.27900 
            10.28000 
            10.28000 
            10.28000 
            10.28000 
            10.28000 
            10.28000 
            10.28100 
            10.28200 
            10.28200 
            10.28200 
            10.28200 
            10.28200 
            10.28200 
            10.28200 
            10.28200 
            10.28300 
            10.28300 
            10.28300 
            10.28400 
            10.28400 
            10.28400 
            10.28400 
            10.28400 
            10.28500 
            10.28500 
            10.28500 
            10.28500 
            10.28500 
            10.28600 
            10.28600 
            10.28600 
            10.28600 
            10.28600 
            10.28600 
            10.28600 
            10.28700 
            10.28700 
            10.28700 
            10.28800 
            10.28800 
            10.28800 
            10.28800 
            10.28800 
            10.28900 
            10.28900 
            10.28900 
            10.28900 
            10.28900 
            10.28900 
            10.28900 
            10.29000 
            10.29000 
            10.29000 
            10.29100 
            10.29100 
            10.29100 
            10.29100 
            10.29100 
            10.29200 
            10.29200 
            10.29200 
            10.29200 
            10.29200 
            10.29200 
            10.29300 
            10.29300 
            10.29300 
            10.29300 
            10.29300 
            10.29300 
            10.29300 
            10.29300 
            10.29400 
            10.29400 
            10.29400 
            10.29400 
            10.29500 
            10.29500 
            10.29500 
            10.29500 
            10.29600 
            10.29600 
            10.29600 
            10.29700 
            10.29700 
            10.29700 
            10.29700 
            10.29700 
            10.29800 
            10.29800 
            10.29800 
            10.29800 
            10.29800 
            10.29900 
            10.29900 
            10.29900 
            10.29900 
            10.30000 
            10.30000 
            10.30000 
            10.30000 
            10.30000 
            10.30000 
            10.30000 
            10.30100 
            10.30100 
            10.30100 
            10.30100 
            10.30100 
            10.30200 
            10.30200 
            10.30200 
            10.30200 
            10.30300 
            10.30300 
            10.30300 
            10.30300 
            10.30300 
            10.30300 
            10.30300 
            10.30400 
            10.30400 
            10.30400 
            10.30400 
            10.30500 
            10.30500 
            10.30500 
            10.30600 
            10.30600 
            10.30600 
            10.30600 
            10.30700 
            10.30700 
            10.30700 
            10.30700 
            10.30700 
            10.30700 
            10.30700 
            10.30800 
            10.30800 
            10.30800 
            10.30800 
            10.30800 
            10.30800 
            10.30800 
            10.30900 
            10.30900 
            10.30900 
            10.30900 
            10.31000 
            10.31000 
            10.31000 
            10.31000 
            10.31000 
            10.31100 
            10.31100 
            10.31100 
            10.31100 
            10.31100 
            10.31100 
            10.31100 
            10.31100 
            10.31200 
            10.31200 
            10.31200 
            10.31200 
            10.31200 
            10.31300 
            10.31300 
            10.31300 
            10.31300 
            10.31300 
            10.31400 
            10.31400 
            10.31400 
            10.31400 
            10.31400 
            10.31400 
            10.31400 
            10.31500 
            10.31500 
            10.31500 
            10.31500 
            10.31500 
            10.31500 
            10.31500 
            10.31500 
            10.31600 
            10.31600 
            10.31600 
            10.31600 
            10.31600 
            10.31600 
            10.31700 
            10.31700 
            10.31700 
            10.31700 
            10.31700 
            10.31700 
            10.31700 
            10.31800 
            10.31800 
            10.31800 
            10.31800 
            10.31800 
            10.31800 
            10.31800 
            10.31900 
            10.31900 
            10.31900 
            10.31900 
            10.31900 
            10.32000 
            10.32000 
            10.32000 
            10.32000 
            10.32100 
            10.32100 
            10.32200 
            10.32200 
            10.32200 
            10.32200 
            10.32300 
            10.32300 
            10.32300 
            10.32300 
            10.32300 
            10.32400 
            10.32400 
            10.32400 
            10.32400 
            10.32400 
            10.32400 
            10.32400 
            10.32400 
            10.32500 
            10.32500 
            10.32500 
            10.32500 
            10.32500 
            10.32500 
            10.32500 
            10.32600 
            10.32600 
            10.32600 
            10.32600 
            10.32700 
            10.32700 
            10.32800 
            10.32800 
            10.32800 
            10.32800 
            10.32900 
            10.32900 
            10.32900 
            10.32900 
            10.32900 
            10.32900 
            10.32900 
            10.32900 
            10.32900 
            10.33000 
            10.33000 
            10.33000 
            10.33000 
            10.33000 
            10.33000 
            10.33000 
            10.33000 
            10.33000 
            10.33000 
            10.33000 
            10.33100 
            10.33100 
            10.33100 
            10.33100 
            10.33100 
            10.33100 
            10.33100 
            10.33100 
            10.33100 
            10.33200 
            10.33200 
            10.33200 
            10.33200 
            10.33200 
            10.33300 
            10.33300 
            10.33300 
            10.33300 
            10.33300 
            10.33300 
            10.33300 
            10.33400 
            10.33400 
            10.33400 
            10.33400 
            10.33400 
            10.33400 
            10.33500 
            10.33500 
            10.33500 
            10.33500 
            10.33500 
            10.33600 
            10.33600 
            10.33600 
            10.33600 
            10.33600 
            10.33600 
            10.33600 
            10.33600 
            10.33700 
            10.33700 
            10.33700 
            10.33700 
            10.33700 
            10.33700 
            10.33700 
            10.33700 
            10.33800 
            10.33800 
            10.33800 
            10.33800 
            10.33800 
            10.33800 
            10.33800 
            10.33900 
            10.33900 
            10.33900 
            10.33900 
            10.33900 
            10.33900 
            10.33900 
            10.34000 
            10.34000 
            10.34000 
            10.34000 
            10.34100 
            10.34100 
            10.34100 
            10.34100 
            10.34100 
            10.34100 
            10.34100 
            10.34100 
            10.34200 
            10.34200 
            10.34200 
            10.34200 
            10.34200 
            10.34300 
            10.34300 
            10.34300 
            10.34300 
            10.34300 
            10.34300 
            10.34300 
            10.34300 
            10.34300 
            10.34300 
            10.34400 
            10.34400 
            10.34400 
            10.34400 
            10.34400 
            10.34400 
            10.34500 
            10.34500 
            10.34500 
            10.34600 
            10.34600 
            10.34600 
            10.34600 
            10.34600 
            10.34600 
            10.34600 
            10.34700 
            10.34700 
            10.34700 
            10.34700 
            10.34700 
            10.34700 
            10.34800 
            10.34800 
            10.34800 
            10.34800 
            10.34800 
            10.34800 
            10.34800 
            10.34800 
            10.34800 
            10.34900 
            10.34900 
            10.34900 
            10.34900 
            10.34900 
            10.35000 
            10.35000 
            10.35100 
            10.35100 
            10.35100 
            10.35100 
            10.35100 
            10.35100 
            10.35100 
            10.35100 
            10.35200 
            10.35200 
            10.35200 
            10.35200 
            10.35200 
            10.35300 
            10.35300 
            10.35300 
            10.35300 
            10.35300 
            10.35300 
            10.35300 
            10.35300 
            10.35300 
            10.35400 
            10.35400 
            10.35400 
            10.35400 
            10.35400 
            10.35400 
            10.35500 
            10.35500 
            10.35500 
            10.35500 
            10.35500 
            10.35500 
            10.35500 
            10.35600 
            10.35600 
            10.35600 
            10.35600 
            10.35600 
            10.35600 
            10.35600 
            10.35600 
            10.35600 
            10.35600 
            10.35600 
            10.35700 
            10.35700 
            10.35700 
            10.35700 
            10.35700 
            10.35800 
            10.35800 
            10.35800 
            10.35800 
            10.35800 
            10.35800 
            10.35800 
            10.35800 
            10.35800 
            10.35900 
            10.35900 
            10.35900 
            10.35900 
            10.36000 
            10.36000 
            10.36000 
            10.36000 
            10.36100 
            10.36100 
            10.36100 
            10.36100 
            10.36200 
            10.36200 
            10.36200 
            10.36300 
            10.36300 
            10.36300 
            10.36300 
            10.36400 
            10.36400 
            10.36500 
            10.36500 
            10.36500 
            10.36500 
            10.36500 
            10.36500 
            10.36500 
            10.36600 
            10.36600 
            10.36600 
            10.36600 
            10.36700 
            10.36700 
            10.36700 
            10.36700 
            10.36700 
            10.36700 
            10.36800 
            10.36800 
            10.36800 
            10.36800 
            10.36900 
            10.36900 
            10.36900 
            10.36900 
            10.36900 
            10.37000 
            10.37000 
            10.37000 
            10.37000 
            10.37000 
            10.37000 
            10.37000 
            10.37000 
            10.37100 
            10.37100 
            10.37100 
            10.37100 
            10.37100 
            10.37100 
            10.37100 
            10.37100 
            10.37100 
            10.37100 
            10.37200 
            10.37200 
            10.37200 
            10.37200 
            10.37200 
            10.37200 
            10.37300 
            10.37300 
            10.37300 
            10.37300 
            10.37300 
            10.37300 
            10.37400 
            10.37400 
            10.37400 
            10.37400 
            10.37400 
            10.37400 
            10.37400 
            10.37500 
            10.37500 
            10.37500 
            10.37500 
            10.37500 
            10.37600 
            10.37600 
            10.37600 
            10.37600 
            10.37600 
            10.37700 
            10.37700 
            10.37700 
            10.37700 
            10.37700 
            10.37700 
            10.37800 
            10.37800 
            10.37800 
            10.37800 
            10.37800 
            10.37800 
            10.37800 
            10.37800 
            10.37800 
            10.37900 
            10.37900 
            10.37900 
            10.38000 
            10.38000 
            10.38000 
            10.38000 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38100 
            10.38200 
            10.38200 
            10.38200 
            10.38200 
            10.38200 
            10.38200 
            10.38300 
            10.38300 
            10.38300 
            10.38300 
            10.38300 
            10.38300 
            10.38300 
            10.38300 
            10.38300 
            10.38400 
            10.38400 
            10.38400 
            10.38400 
            10.38400 
            10.38400 
            10.38500 
            10.38500 
            10.38500 
            10.38500 
            10.38500 
            10.38500 
            10.38500 
            10.38600 
            10.38600 
            10.38600 
            10.38600 
            10.38700 
            10.38700 
            10.38700 
            10.38700 
            10.38700 
            10.38700 
            10.38800 
            10.38800 
            10.38800 
            10.38900 
            10.38900 
            10.38900 
            10.38900 
            10.38900 
            10.38900 
            10.38900 
            10.38900 
            10.38900 
            10.38900 
            10.38900 
            10.38900 
            10.39000 
            10.39000 
            10.39000 
            10.39000 
            10.39000 
            10.39000 
            10.39100 
            10.39100 
            10.39100 
            10.39100 
            10.39100 
            10.39200 
            10.39200 
            10.39200 
            10.39200 
            10.39200 
            10.39200 
            10.39200 
            10.39300 
            10.39300 
            10.39300 
            10.39300 
            10.39300 
            10.39300 
            10.39300 
            10.39300 
            10.39300 
            10.39300 
            10.39300 
            10.39400 
            10.39400 
            10.39400 
            10.39400 
            10.39400 
            10.39400 
            10.39400 
            10.39500 
            10.39500 
            10.39500 
            10.39500 
            10.39500 
            10.39500 
            10.39600 
            10.39600 
            10.39600 
            10.39600 
            10.39600 
            10.39600 
            10.39700 
            10.39700 
            10.39700 
            10.39700 
            10.39700 
            10.39700 
            10.39700 
            10.39700 
            10.39700 
            10.39700 
            10.39700 
            10.39700 
            10.39800 
            10.39800 
            10.39800 
            10.39800 
            10.39800 
            10.39800 
            10.39800 
            10.39800 
            10.39800 
            10.39800 
            10.39900 
            10.39900 
            10.39900 
            10.40000 
            10.40000 
            10.40000 
            10.40000 
            10.40000 
            10.40000 
            10.40000 
            10.40000 
            10.40000 
            10.40000 
            10.40100 
            10.40100 
            10.40100 
            10.40100 
            10.40100 
            10.40100 
            10.40100 
            10.40200 
            10.40200 
            10.40200 
            10.40200 
            10.40200 
            10.40200 
            10.40200 
            10.40200 
            10.40200 
            10.40200 
            10.40200 
            10.40300 
            10.40300 
            10.40300 
            10.40300 
            10.40300 
            10.40300 
            10.40300 
            10.40300 
            10.40400 
            10.40400 
            10.40400 
            10.40400 
            10.40400 
            10.40400 
            10.40600 
            10.40600 
            10.40600 
            10.40600 
            10.40600 
            10.40600 
            10.40700 
            10.40700 
            10.40700 
            10.40700 
            10.40700 
            10.40800 
            10.40800 
            10.40900 
            10.40900 
            10.40900 
            10.40900 
            10.40900 
            10.41000 
            10.41000 
            10.41000 
            10.41000 
            10.41000 
            10.41000 
            10.41000 
            10.41000 
            10.41000 
            10.41100 
            10.41100 
            10.41100 
            10.41100 
            10.41200 
            10.41200 
            10.41200 
            10.41200 
            10.41200 
            10.41200 
            10.41200 
            10.41200 
            10.41300 
            10.41300 
            10.41300 
            10.41300 
            10.41300 
            10.41300 
            10.41400 
            10.41400 
            10.41400 
            10.41400 
            10.41400 
            10.41500 
            10.41500 
            10.41500 
            10.41500 
            10.41600 
            10.41600 
            10.41600 
            10.41600 
            10.41600 
            10.41600 
            10.41700 
            10.41700 
            10.41700 
            10.41700 
            10.41700 
            10.41700 
            10.41700 
            10.41700 
            10.41800 
            10.41800 
            10.41800 
            10.41800 
            10.41800 
            10.41800 
            10.41800 
            10.41800 
            10.41800 
            10.41900 
            10.41900 
            10.41900 
            10.41900 
            10.41900 
            10.41900 
            10.41900 
            10.41900 
            10.42000 
            10.42000 
            10.42000 
            10.42100 
            10.42100 
            10.42100 
            10.42100 
            10.42100 
            10.42200 
            10.42200 
            10.42300 
            10.42300 
            10.42300 
            10.42300 
            10.42300 
            10.42400 
            10.42400 
            10.42400 
            10.42500 
            10.42500 
            10.42500 
            10.42500 
            10.42500 
            10.42500 
            10.42600 
            10.42600 
            10.42600 
            10.42600 
            10.42600 
            10.42700 
            10.42700 
            10.42700 
            10.42700 
            10.42700 
            10.42700 
            10.42800 
            10.42800 
            10.42800 
            10.42800 
            10.42800 
            10.42800 
            10.42900 
            10.42900 
            10.43000 
            10.43000 
            10.43000 
            10.43000 
            10.43000 
            10.43100 
            10.43100 
            10.43200 
            10.43200 
            10.43200 
            10.43200 
            10.43200 
            10.43300 
            10.43300 
            10.43300 
            10.43300 
            10.43400 
            10.43400 
            10.43400 
            10.43400 
            10.43400 
            10.43400 
            10.43400 
            10.43500 
            10.43500 
            10.43500 
            10.43500 
            10.43500 
            10.43500 
            10.43500 
            10.43500 
            10.43600 
            10.43600 
            10.43600 
            10.43600 
            10.43600 
            10.43600 
            10.43600 
            10.43700 
            10.43700 
            10.43800 
            10.43800 
            10.43800 
            10.43900 
            10.43900 
            10.43900 
            10.43900 
            10.43900 
            10.44000 
            10.44000 
            10.44000 
            10.44000 
            10.44000 
            10.44100 
            10.44100 
            10.44100 
            10.44100 
            10.44100 
            10.44200 
            10.44200 
            10.44200 
            10.44200 
            10.44200 
            10.44300 
            10.44300 
            10.44300 
            10.44300 
            10.44300 
            10.44300 
            10.44300 
            10.44300 
            10.44400 
            10.44400 
            10.44400 
            10.44400 
            10.44400 
            10.44400 
            10.44400 
            10.44500 
            10.44500 
            10.44600 
            10.44600 
            10.44600 
            10.44600 
            10.44600 
            10.44600 
            10.44600 
            10.44700 
            10.44700 
            10.44700 
            10.44700 
            10.44700 
            10.44700 
            10.44700 
            10.44700 
            10.44800 
            10.44800 
            10.44800 
            10.44800 
            10.44800 
            10.44800 
            10.44800 
            10.44900 
            10.44900 
            10.44900 
            10.44900 
            10.44900 
            10.44900 
            10.44900 
            10.44900 
            10.44900 
            10.44900 
            10.44900 
            10.45000 
            10.45000 
            10.45000 
            10.45100 
            10.45100 
            10.45100 
            10.45100 
            10.45100 
            10.45100 
            10.45100 
            10.45200 
            10.45200 
            10.45300 
            10.45300 
            10.45300 
            10.45400 
            10.45400 
            10.45500 
            10.45500 
            10.45500 
            10.45500 
            10.45500 
            10.45500 
            10.45500 
            10.45500 
            10.45600 
            10.45600 
            10.45600 
            10.45600 
            10.45600 
            10.45600 
            10.45600 
            10.45600 
            10.45700 
            10.45700 
            10.45700 
            10.45700 
            10.45700 
            10.45700 
            10.45700 
            10.45700 
            10.45700 
            10.45700 
            10.45800 
            10.45800 
            10.45800 
            10.45900 
            10.45900 
            10.45900 
            10.45900 
            10.45900 
            10.46000 
            10.46000 
            10.46000 
            10.46000 
            10.46000 
            10.46000 
            10.46000 
            10.46100 
            10.46100 
            10.46100 
            10.46100 
            10.46100 
            10.46200 
            10.46200 
            10.46200 
            10.46200 
            10.46200 
            10.46200 
            10.46200 
            10.46300 
            10.46300 
            10.46300 
            10.46300 
            10.46300 
            10.46400 
            10.46400 
            10.46500 
            10.46500 
            10.46500 
            10.46500 
            10.46600 
            10.46600 
            10.46600 
            10.46600 
            10.46600 
            10.46700 
            10.46700 
            10.46800 
            10.46800 
            10.46800 
            10.46800 
            10.46900 
            10.46900 
            10.46900 
            10.46900 
            10.46900 
            10.46900 
            10.47000 
            10.47000 
            10.47000 
            10.47000 
            10.47100 
            10.47100 
            10.47100 
            10.47100 
            10.47100 
            10.47100 
            10.47200 
            10.47200 
            10.47200 
            10.47200 
            10.47300 
            10.47300 
            10.47300 
            10.47400 
            10.47400 
            10.47400 
            10.47400 
            10.47400 
            10.47400 
            10.47400 
            10.47400 
            10.47500 
            10.47500 
            10.47500 
            10.47500 
            10.47600 
            10.47600 
            10.47600 
            10.47700 
            10.47700 
            10.47800 
            10.47800 
            10.47800 
            10.47800 
            10.47900 
            10.47900 
            10.47900 
            10.47900 
            10.48000 
            10.48000 
            10.48000 
            10.48000 
            10.48000 
            10.48100 
            10.48100 
            10.48200 
            10.48200 
            10.48200 
            10.48200 
            10.48300 
            10.48300 
            10.48300 
            10.48300 
            10.48400 
            10.48500 
            10.48500 
            10.48600 
            10.48600 
            10.48600 
            10.48600 
            10.48700 
            10.48700 
            10.48700 
            10.48800 
            10.48800 
            10.48800 
            10.48900 
            10.48900 
            10.49000 
            10.49100 
            10.49100 
            10.49100 
            10.49100 
            10.49100 
            10.49200 
            10.49200 
            10.49200 
            10.49300 
            10.49300 
            10.49300 
            10.49400 
            10.49400 
            10.49400 
            10.49500 
            10.49600 
            10.49600 
            10.49700 
            10.49700 
            10.49700 
            10.49700 
            10.49800 
            10.49800 
            10.49800 
            10.49900 
            10.49900 
            10.49900 
            10.50000 
            10.50000 
            10.50100 
            10.50100 
            10.50100 
            10.50100 
            10.50100 
            10.50200 
            10.50200 
            10.50200 
            10.50200 
            10.50200 
            10.50200 
            10.50200 
            10.50200 
            10.50300 
            10.50300 
            10.50300 
            10.50400 
            10.50400 
            10.50400 
            10.50400 
            10.50400 
            10.50500 
            10.50500 
            10.50500 
            10.50500 
            10.50500 
            10.50500 
            10.50600 
            10.50600 
            10.50600 
            10.50600 
            10.50600 
            10.50600 
            10.50700 
            10.50700 
            10.50700 
            10.50800 
            10.50800 
            10.50800 
            10.50800 
            10.50800 
            10.50800 
            10.50800 
            10.50800 
            10.50800 
            10.50900 
            10.50900 
            10.51000 
            10.51100 
            10.51100 
            10.51100 
            10.51200 
            10.51300 
            10.51300 
            10.51300 
            10.51300 
            10.51300 
            10.51400 
            10.51500 
            10.51500 
            10.51600 
            10.51600 
            10.51600 
            10.51800 
            10.51800 
            10.51900 
            10.51900 
            10.51900 
            10.52000 
            10.52100 
            10.52100 
            10.52200 
            10.52200 
            10.52200 
            10.52300 
            10.52300 
            10.52400 
            10.52400 
            10.52500 
            10.52500 
            10.52500 
            10.52600 
            10.52700 
            10.52700 
            10.52800 
            10.52800 
            10.52900 
            10.52900 
            10.53000 
            10.53100 
            10.53200 
            10.53300 
            10.53400 
            10.53400 
            10.53400 
            10.53600 
            10.53600 
            10.53700 
            10.53700 
            10.53900 
            10.53900 
            10.54000 
            10.54100 
            10.54100 
            10.54200 
            10.54300 
            10.54300 
            10.54300 
            10.54600 
            10.54600 
            10.54700 
            10.54800 
            10.54800 
            10.54900 
            10.55000 
            10.55000 
            10.55000 
            10.55000 
            10.55200 
            10.55200 
            10.55400 
            10.55500 
            10.55600 
            10.55600 
            10.55800 
            10.56000 
            10.56000 
            10.56000 
            10.56100 
            10.56100 
            10.56200 
            10.56300 
            10.56500 
            10.56600 
            10.56700 
            10.56800 
            10.56900 
            10.57000 
            10.57200 
            10.57300 
            10.57600 
            10.57700 
            10.57800 
            10.57800 
            10.57900 
            10.58000 
            10.58400 
            10.58600 
            10.58700 
            10.58800 
            10.58900 
            10.58900 
            10.59200 
            10.59200 
            10.59200 
            10.59600 
            10.59600 
            10.59800 
            10.59900 
            10.60200 
            10.60300 
            10.60500 
            10.60600 
            10.61200 
            10.61300 
            10.61700 
            10.61900 
            10.62300 
            10.62600 
            10.63500 
            10.64200 
            10.64400 
            10.64900 
            10.65400 
            10.65900 
            10.66400 
            10.66500 
            10.70000 
            10.70900 
            10.79200 
            10.80000 
            10.85900 
            10.96300 
            11.08900 
            11.10500 
            11.19700 
            11.26100 
            11.42000 
            11.47100 
            11.48500 
            11.59700 
            11.61400 
            11.75300 
            11.77500 
            11.80800 
            11.95000 
            12.08800 
            12.17400 
            12.19500 
            12.25200 
            12.30200 
            12.46700 
            12.65600 
            12.69600 
            12.78600 
            12.82400 
            12.87700 
            12.88800 
            13.08100 
            13.14200 
            13.33600 
            13.50500 
            13.54000 
            13.70100 
            13.72300 
            13.84600 
            13.92100 
            14.02200 
            14.02400 
            14.15800 
            14.24500 
            14.28600 
            14.33900 
            14.40600 
            14.46200 
            14.52700 
            14.89100 
            14.95200 
            14.97100 
            15.34200 
            15.34300 
            15.35900 
            15.36300 
            15.37100 
            15.39600 
            15.47300 
            15.59600 
            15.66500 
            15.70000 
            15.77500 
            15.83200 
            16.13100 
            16.23900 
            16.58300 
            16.95100 
            17.09500 
            17.14300 
            17.26200 
            17.34400 
            17.35400 
            17.37700 
            17.44700 
            17.71200 
            17.73800 
            17.83600 
            17.99200 
            18.07100 
            18.07500 
            18.25300 
            18.34000 
            19.13500 
            19.16000 
            19.21200 
            19.21400 
            19.44100 
            19.61700 
            19.67900 
            19.82600 
            20.07800 
            20.11100 
            20.40600 
            20.65300 
            21.01600 
            21.15800 
            21.73500 
            21.91000 
            22.27500 
            22.37900 
            22.55600 
            22.69200 
            22.84800 
            22.86400 
            22.88700 
            22.90200 
            22.93200 
            22.93500 
            22.94600 
            23.08300 
            23.27700 
            23.36400 
            23.73000 
            23.87100 
            24.23900 
            24.27800 
            24.61100 
            24.71600 
            24.77200 
            25.29300 


==> anc/data_files/eventEnergy_CDMSliteR3-1_Updated_08_2020.txt <==
             0.13794 
             0.13951 
             0.14311 
             0.14798 
             0.14812 
             0.15184 
             0.15715 
             0.15848 
             0.15897 
             0.15979 
             0.16003 
             0.16436 
             0.16460 
             0.16584 
             0.16993 
             0.17014 
             0.17177 
             0.19387 
             0.19559 
             0.19582 
             0.23153 
             0.27133 
             0.31681 
             0.36581 
             0.50788 
             0.51250 
             0.51624 
             0.59929 
             0.67590 
             0.69394 
             0.71623 
             0.74166 
             0.81246 
             0.87138 
             0.91043 
             0.97472 
             0.99363 
             1.02633 
             1.03917 
             1.11213 
             1.15748 
             1.16629 
             1.16794 
             1.17848 
             1.19290 
             1.20621 
             1.21747 
             1.22661 
             1.22777 
             1.22929 
             1.23459 
             1.23540 
             1.23665 
             1.23711 
             1.23743 
             1.24235 
             1.24239 
             1.24316 
             1.24378 
             1.24674 
             1.24907 
             1.25309 
             1.25408 
             1.25415 
             1.25465 
             1.25513 
             1.25527 
             1.25935 
             1.26117 
             1.26188 
             1.26221 
             1.26366 
             1.26476 
             1.26525 
             1.26531 
             1.26712 
             1.26868 
             1.26988 
             1.27095 
             1.27105 
             1.27174 
             1.27186 
             1.27369 
             1.27373 
             1.27452 
             1.27602 
             1.27660 
             1.27781 
             1.27812 
             1.27952 
             1.27981 
             1.28003 
             1.28009 
             1.28110 
             1.28263 
             1.28283 
             1.28287 
             1.28371 
             1.28423 
             1.28577 
             1.28793 
             1.28802 
             1.28854 
             1.28903 
             1.28931 
             1.29007 
             1.29073 
             1.29083 
             1.29136 
             1.29176 
             1.29232 
             1.29328 
             1.29377 
             1.29390 
             1.29460 
             1.29470 
             1.29502 
             1.29531 
             1.29600 
             1.29736 
             1.29772 
             1.29778 
             1.29855 
             1.29856 
             1.29917 
             1.30047 
             1.30052 
             1.30053 
             1.30223 
             1.30271 
             1.30503 
             1.30641 
             1.30642 
             1.30706 
             1.30741 
             1.30771 
             1.30778 
             1.30792 
             1.30854 
             1.30862 
             1.30884 
             1.30892 
             1.31043 
             1.31072 
             1.31451 
             1.31554 
             1.31565 
             1.31571 
             1.31753 
             1.31781 
             1.31871 
             1.31885 
             1.31925 
             1.32029 
             1.32099 
             1.32119 
             1.32212 
             1.32249 
             1.32382 
             1.32508 
             1.32560 
             1.32655 
             1.32660 
             1.32713 
             1.32817 
             1.32818 
             1.33057 
             1.33279 
             1.33313 
             1.33338 
             1.33554 
             1.33630 
             1.33760 
             1.33809 
             1.34058 
             1.34088 
             1.34285 
             1.34459 
             1.34525 
             1.34535 
             1.34656 
             1.34704 
             1.34722 
             1.34733 
             1.34927 
             1.34944 
             1.35092 
             1.35286 
             1.35357 
             1.36976 
             1.37548 
             1.38053 
             1.38185 
             1.38739 
             1.39464 
             1.43900 
             1.48348 
             1.53518 
             1.59569 
             1.59729 
             1.61121 
             1.68512 
             1.70752 
             1.74732 
             1.87790 
             1.88726 
             1.88871 
             1.91804 
             2.00271 
             2.09818 
             2.11345 
             2.12699 
             2.14042 
             2.15245 
             2.17463 
             2.34429 
             2.35260 
             2.42511 
             2.44512 
             2.47437 
             2.48359 
             2.65330 
             2.82102 
             2.83446 
             2.86315 
             3.03988 
             3.09590 
             3.10836 
             3.12373 
             3.14205 
             3.27371 
             3.55234 
             3.63569 
             3.99333 
             3.99665 
             4.00865 
             4.27850 
             4.36089 
             4.38536 
             4.62311 
             4.68967 
             4.88993 
             5.05284 
             5.08621 
             5.12413 
             5.26383 
             5.30018 
             5.30114 
             5.31212 
             5.37249 
             5.47259 
             5.49304 
             5.53529 
             5.67532 
             5.72435 
             6.04459 
             6.08499 
             6.24469 
             6.25406 
             6.31947 
             6.40812 
             6.45332 
             6.51915 
             6.60648 
             6.62786 
             6.69491 
             6.71830 
             6.76764 
             6.77390 
             6.85022 
             6.87371 
             6.90168 
             7.03009 
             7.08062 
             7.18506 
             7.30244 
             7.41203 
             7.52900 
             7.61143 
             7.80830 
             7.81456 
             7.99585 
             8.11783 
             8.17685 
             8.27151 
             8.31962 
             8.60531 
             8.63959 
             8.82516 
             8.83716 
             8.87402 
             8.89346 
             8.89458 
             8.89591 
             8.95509 
             8.96897 
             8.99570 
             9.10510 
             9.12115 
             9.15701 
             9.50534 
             9.71036 
             9.76530 
             9.91812 
             9.94449 
             9.98032 
             9.98160 
            10.00478 
            10.02619 
            10.03383 
            10.06372 
            10.07054 
            10.07088 
            10.08036 
            10.08053 
            10.08523 
            10.08945 
            10.10665 
            10.10679 
            10.10727 
            10.10741 
            10.11075 
            10.11387 
            10.11826 
            10.11881 
            10.11928 
            10.12306 
            10.13324 
            10.13415 
            10.13488 
            10.13933 
            10.13944 
            10.13990 
            10.13991 
            10.14697 
            10.14723 
            10.14868 
            10.14889 
            10.15456 
            10.16123 
            10.16192 
            10.16203 
            10.16321 
            10.16896 
            10.16910 
            10.17237 
            10.17544 
            10.17684 
            10.17689 
            10.17766 
            10.17883 
            10.18044 
            10.18113 
            10.18168 
            10.18256 
            10.18320 
            10.18401 
            10.18973 
            10.19144 
            10.19267 
            10.19646 
            10.19732 
            10.19769 
            10.19769 
            10.19810 
            10.19863 
            10.19873 
            10.19880 
            10.20003 
            10.20106 
            10.20363 
            10.20413 
            10.20414 
            10.20592 
            10.20647 
            10.20721 
            10.20732 
            10.20741 
            10.20766 
            10.20785 
            10.20794 
            10.20825 
            10.20837 
            10.20924 
            10.21025 
            10.21027 
            10.21102 
            10.21128 
            10.21229 
            10.21244 
            10.21274 
            10.21302 
            10.21395 
            10.21460 
            10.21627 
            10.21641 
            10.21700 
            10.21770 
            10.21953 
            10.21973 
            10.22118 
            10.22171 
            10.22394 
            10.22628 
            10.22628 
            10.22651 
            10.22693 
            10.22711 
            10.22725 
            10.22802 
            10.22851 
            10.22978 
            10.23028 
            10.23158 
            10.23203 
            10.23267 
            10.23306 
            10.23351 
            10.23360 
            10.23412 
            10.23414 
            10.23421 
            10.23548 
            10.23598 
            10.23632 
            10.23706 
            10.23716 
            10.23835 
            10.23865 
            10.23875 
            10.23960 
            10.24087 
            10.24095 
            10.24143 
            10.24195 
            10.24222 
            10.24238 
            10.24267 
            10.24329 
            10.24381 
            10.24401 
            10.24658 
            10.24709 
            10.24744 
            10.24752 
            10.24780 
            10.24831 
            10.24871 
            10.24916 
            10.24969 
            10.25051 
            10.25062 
            10.25136 
            10.25160 
            10.25163 
            10.25265 
            10.25324 
            10.25455 
            10.25589 
            10.25606 
            10.25635 
            10.25646 
            10.25725 
            10.25771 
            10.25822 
            10.25881 
            10.26124 
            10.26286 
            10.26316 
            10.26381 
            10.26406 
            10.26445 
            10.26468 
            10.26494 
            10.26494 
            10.26502 
            10.26519 
            10.26528 
            10.26530 
            10.26573 
            10.26607 
            10.26636 
            10.26663 
            10.26681 
            10.26703 
            10.26790 
            10.26815 
            10.26833 
            10.26848 
            10.26919 
            10.26987 
            10.27046 
            10.27054 
            10.27071 
            10.27090 
            10.27114 
            10.27192 
            10.27232 
            10.27249 
            10.27334 
            10.27363 
            10.27419 
            10.27421 
            10.27475 
            10.27484 
            10.27490 
            10.27635 
            10.27662 
            10.27748 
            10.27774 
            10.27830 
            10.27879 
            10.27899 
            10.27924 
            10.28019 
            10.28138 
            10.28172 
            10.28174 
            10.28206 
            10.28221 
            10.28303 
            10.28316 
            10.28419 
            10.28433 
            10.28563 
            10.28611 
            10.28617 
            10.28638 
            10.28695 
            10.28724 
            10.28741 
            10.28773 
            10.28791 
            10.28848 
            10.28859 
            10.28880 
            10.29024 
            10.29043 
            10.29055 
            10.29062 
            10.29069 
            10.29114 
            10.29134 
            10.29216 
            10.29233 
            10.29235 
            10.29297 
            10.29337 
            10.29410 
            10.29487 
            10.29487 
            10.29562 
            10.29593 
            10.29630 
            10.29653 
            10.29676 
            10.29681 
            10.29687 
            10.29689 
            10.29704 
            10.29724 
            10.29820 
            10.29837 
            10.29860 
            10.29862 
            10.29879 
            10.29915 
            10.29936 
            10.29949 
            10.29975 
            10.30177 
            10.30178 
            10.30229 
            10.30234 
            10.30245 
            10.30287 
            10.30304 
            10.30352 
            10.30373 
            10.30385 
            10.30400 
            10.30420 
            10.30439 
            10.30493 
            10.30494 
            10.30551 
            10.30607 
            10.30609 
            10.30635 
            10.30683 
            10.30719 
            10.30720 
            10.30724 
            10.30739 
            10.30750 
            10.30875 
            10.30899 
            10.30900 
            10.30944 
            10.31071 
            10.31073 
            10.31096 
            10.31145 
            10.31156 
            10.31164 
            10.31176 
            10.31190 
            10.31192 
            10.31232 
            10.31254 
            10.31300 
            10.31330 
            10.31340 
            10.31402 
            10.31415 
            10.31428 
            10.31442 
            10.31491 
            10.31497 
            10.31526 
            10.31550 
            10.31551 
            10.31606 
            10.31624 
            10.31637 
            10.31696 
            10.31798 
            10.31801 
            10.31903 
            10.31904 
            10.31907 
            10.31913 
            10.31926 
            10.31930 
            10.31969 
            10.31973 
            10.31977 
            10.31977 
            10.32017 
            10.32027 
            10.32065 
            10.32073 
            10.32077 
            10.32087 
            10.32107 
            10.32137 
            10.32146 
            10.32151 
            10.32194 
            10.32199 
            10.32200 
            10.32255 
            10.32280 
            10.32304 
            10.32306 
            10.32316 
            10.32319 
            10.32378 
            10.32412 
            10.32416 
            10.32436 
            10.32439 
            10.32454 
            10.32494 
            10.32499 
            10.32503 
            10.32507 
            10.32525 
            10.32574 
            10.32591 
            10.32651 
            10.32653 
            10.32705 
            10.32716 
            10.32823 
            10.32827 
            10.32843 
            10.32864 
            10.32898 
            10.32920 
            10.32956 
            10.32984 
            10.33032 
            10.33057 
            10.33130 
            10.33157 
            10.33188 
            10.33242 
            10.33251 
            10.33263 
            10.33269 
            10.33381 
            10.33420 
            10.33465 
            10.33517 
            10.33535 
            10.33597 
            10.33598 
            10.33608 
            10.33629 
            10.33629 
            10.33641 
            10.33652 
            10.33685 
            10.33703 
            10.33742 
            10.33763 
            10.33773 
            10.33777 
            10.33819 
            10.33825 
            10.33877 
            10.33899 
            10.33900 
            10.33919 
            10.33931 
            10.33980 
            10.33994 
            10.34030 
            10.34031 
            10.34079 
            10.34088 
            10.34089 
            10.34119 
            10.34120 
            10.34148 
            10.34151 
            10.34154 
            10.34204 
            10.34220 
            10.34226 
            10.34316 
            10.34342 
            10.34414 
            10.34416 
            10.34441 
            10.34479 
            10.34563 
            10.34565 
            10.34621 
            10.34625 
            10.34626 
            10.34707 
            10.34718 
            10.34724 
            10.34758 
            10.34767 
            10.34791 
            10.34794 
            10.34801 
            10.34811 
            10.34823 
            10.34824 
            10.34861 
            10.34914 
            10.34918 
            10.34936 
            10.34941 
            10.34948 
            10.34981 
            10.35011 
            10.35031 
            10.35082 
            10.35087 
            10.35094 
            10.35098 
            10.35136 
            10.35139 
            10.35194 
            10.35239 
            10.35253 
            10.35266 
            10.35312 
            10.35355 
            10.35367 
            10.35414 
            10.35440 
            10.35444 
            10.35471 
            10.35499 
            10.35571 
            10.35580 
            10.35622 
            10.35701 
            10.35781 
            10.35781 
            10.35805 
            10.35830 
            10.35892 
            10.35915 
            10.35922 
            10.35929 
            10.35949 
            10.36073 
            10.36097 
            10.36113 
            10.36121 
            10.36140 
            10.36152 
            10.36186 
            10.36203 
            10.36224 
            10.36231 
            10.36247 
            10.36249 
            10.36273 
            10.36289 
            10.36303 
            10.36307 
            10.36340 
            10.36371 
            10.36383 
            10.36409 
            10.36431 
            10.36441 
            10.36454 
            10.36490 
            10.36507 
            10.36580 
            10.36655 
            10.36670 
            10.36680 
            10.36711 
            10.36715 
            10.36721 
            10.36731 
            10.36750 
            10.36752 
            10.36756 
            10.36787 
            10.36788 
            10.36867 
            10.36878 
            10.36880 
            10.36899 
            10.36901 
            10.36906 
            10.36959 
            10.36997 
            10.36998 
            10.37002 
            10.37002 
            10.37077 
            10.37082 
            10.37093 
            10.37117 
            10.37135 
            10.37165 
            10.37219 
            10.37237 
            10.37253 
            10.37268 
            10.37311 
            10.37338 
            10.37352 
            10.37376 
            10.37416 
            10.37420 
            10.37424 
            10.37467 
            10.37471 
            10.37485 
            10.37493 
            10.37503 
            10.37671 
            10.37677 
            10.37686 
            10.37688 
            10.37700 
            10.37718 
            10.37767 
            10.37780 
            10.37791 
            10.37815 
            10.37825 
            10.37937 
            10.37949 
            10.37970 
            10.37990 
            10.38039 
            10.38044 
            10.38058 
            10.38064 
            10.38093 
            10.38096 
            10.38097 
            10.38170 
            10.38182 
            10.38200 
            10.38215 
            10.38225 
            10.38304 
            10.38328 
            10.38360 
            10.38362 
            10.38394 
            10.38402 
            10.38449 
            10.38485 
            10.38501 
            10.38524 
            10.38573 
            10.38607 
            10.38625 
            10.38625 
            10.38664 
            10.38786 
            10.38796 
            10.38807 
            10.38826 
            10.38835 
            10.38936 
            10.38980 
            10.38992 
            10.39022 
            10.39022 
            10.39038 
            10.39059 
            10.39105 
            10.39114 
            10.39126 
            10.39151 
            10.39182 
            10.39218 
            10.39230 
            10.39281 
            10.39292 
            10.39308 
            10.39339 
            10.39346 
            10.39359 
            10.39380 
            10.39387 
            10.39389 
            10.39396 
            10.39410 
            10.39423 
            10.39424 
            10.39428 
            10.39447 
            10.39466 
            10.39476 
            10.39497 
            10.39521 
            10.39525 
            10.39534 
            10.39536 
            10.39537 
            10.39539 
            10.39553 
            10.39571 
            10.39571 
            10.39574 
            10.39595 
            10.39633 
            10.39687 
            10.39711 
            10.39723 
            10.39750 
            10.39763 
            10.39765 
            10.39767 
            10.39769 
            10.39786 
            10.39821 
            10.39830 
            10.39837 
            10.39847 
            10.39875 
            10.39896 
            10.39908 
            10.39910 
            10.39931 
            10.39932 
            10.39941 
            10.39950 
            10.39986 
            10.40008 
            10.40025 
            10.40121 
            10.40128 
            10.40145 
            10.40156 
            10.40377 
            10.40403 
            10.40417 
            10.40430 
            10.40436 
            10.40478 
            10.40495 
            10.40513 
            10.40552 
            10.40691 
            10.40700 
            10.40725 
            10.40731 
            10.40786 
            10.40797 
            10.40827 
            10.40870 
            10.40901 
            10.40903 
            10.40909 
            10.40931 
            10.40972 
            10.41030 
            10.41072 
            10.41092 
            10.41099 
            10.41108 
            10.41133 
            10.41167 
            10.41171 
            10.41214 
            10.41244 
            10.41261 
            10.41269 
            10.41273 
            10.41281 
            10.41299 
            10.41305 
            10.41313 
            10.41316 
            10.41323 
            10.41333 
            10.41406 
            10.41410 
            10.41451 
            10.41453 
            10.41467 
            10.41515 
            10.41522 
            10.41548 
            10.41687 
            10.41699 
            10.41713 
            10.41726 
            10.41738 
            10.41740 
            10.41765 
            10.41803 
            10.41815 
            10.41819 
            10.41831 
            10.41842 
            10.41889 
            10.41904 
            10.41943 
            10.41978 
            10.41986 
            10.41994 
            10.42014 
            10.42021 
            10.42026 
            10.42035 
            10.42053 
            10.42058 
            10.42066 
            10.42073 
            10.42076 
            10.42093 
            10.42166 
            10.42199 
            10.42208 
            10.42239 
            10.42255 
            10.42264 
            10.42309 
            10.42335 
            10.42375 
            10.42396 
            10.42450 
            10.42472 
            10.42480 
            10.42559 
            10.42610 
            10.42680 
            10.42717 
            10.42733 
            10.42772 
            10.42807 
            10.42839 
            10.42883 
            10.42888 
            10.42890 
            10.42940 
            10.42958 
            10.42980 
            10.42997 
            10.43003 
            10.43016 
            10.43025 
            10.43026 
            10.43048 
            10.43056 
            10.43108 
            10.43129 
            10.43173 
            10.43185 
            10.43201 
            10.43215 
            10.43215 
            10.43220 
            10.43224 
            10.43253 
            10.43255 
            10.43319 
            10.43356 
            10.43370 
            10.43370 
            10.43446 
            10.43478 
            10.43488 
            10.43508 
            10.43520 
            10.43525 
            10.43537 
            10.43617 
            10.43627 
            10.43646 
            10.43662 
            10.43663 
            10.43668 
            10.43692 
            10.43741 
            10.43776 
            10.43779 
            10.43789 
            10.43836 
            10.43954 
            10.43958 
            10.43963 
            10.43971 
            10.44003 
            10.44015 
            10.44044 
            10.44052 
            10.44055 
            10.44083 
            10.44089 
            10.44118 
            10.44160 
            10.44176 
            10.44188 
            10.44189 
            10.44206 
            10.44234 
            10.44278 
            10.44278 
            10.44307 
            10.44350 
            10.44358 
            10.44386 
            10.44396 
            10.44397 
            10.44415 
            10.44427 
            10.44525 
            10.44532 
            10.44675 
            10.44712 
            10.44741 
            10.44790 
            10.44834 
            10.44894 
            10.44900 
            10.44930 
            10.44979 
            10.45006 
            10.45065 
            10.45199 
            10.45202 
            10.45235 
            10.45264 
            10.45269 
            10.45285 
            10.45304 
            10.45341 
            10.45412 
            10.45459 
            10.45493 
            10.45517 
            10.45535 
            10.45567 
            10.45603 
            10.45668 
            10.45672 
            10.45691 
            10.45710 
            10.45714 
            10.45721 
            10.45744 
            10.45746 
            10.45778 
            10.45784 
            10.45835 
            10.45852 
            10.45885 
            10.45937 
            10.45939 
            10.46028 
            10.46077 
            10.46139 
            10.46164 
            10.46170 
            10.46280 
            10.46304 
            10.46324 
            10.46329 
            10.46349 
            10.46373 
            10.46431 
            10.46433 
            10.46456 
            10.46472 
            10.46513 
            10.46547 
            10.46559 
            10.46620 
            10.46629 
            10.46638 
            10.46660 
            10.46670 
            10.46761 
            10.46803 
            10.46817 
            10.46828 
            10.46838 
            10.46956 
            10.47003 
            10.47120 
            10.47138 
            10.47153 
            10.47303 
            10.47369 
            10.47403 
            10.47473 
            10.47547 
            10.47584 
            10.47605 
            10.47658 
            10.47664 
            10.47748 
            10.47748 
            10.47764 
            10.47777 
            10.47781 
            10.47810 
            10.47843 
            10.47942 
            10.47945 
            10.47947 
            10.47966 
            10.48052 
            10.48096 
            10.48110 
            10.48120 
            10.48167 
            10.48253 
            10.48311 
            10.48365 
            10.48374 
            10.48403 
            10.48439 
            10.48626 
            10.48647 
            10.48650 
            10.48663 
            10.48689 
            10.48726 
            10.48731 
            10.48743 
            10.48774 
            10.48868 
            10.48909 
            10.49102 
            10.49132 
            10.49168 
            10.49242 
            10.49313 
            10.49328 
            10.49333 
            10.49370 
            10.49448 
            10.49453 
            10.49531 
            10.49583 
            10.49610 
            10.49855 
            10.49855 
            10.50051 
            10.50059 
            10.50068 
            10.50145 
            10.50168 
            10.50238 
            10.50272 
            10.50288 
            10.50291 
            10.50308 
            10.50449 
            10.50462 
            10.50497 
            10.50504 
            10.50681 
            10.50730 
            10.50776 
            10.50794 
            10.50827 
            10.50833 
            10.50860 
            10.50871 
            10.50909 
            10.50914 
            10.50946 
            10.51056 
            10.51108 
            10.51113 
            10.51202 
            10.51262 
            10.51291 
            10.51354 
            10.51477 
            10.51536 
            10.51664 
            10.51765 
            10.51868 
            10.51880 
            10.51957 
            10.52074 
            10.52221 
            10.52339 
            10.52414 
            10.52525 
            10.52565 
            10.52591 
            10.52642 
            10.52793 
            10.52871 
            10.52935 
            10.52938 
            10.52965 
            10.53108 
            10.53149 
            10.53670 
            10.53757 
            10.53892 
            10.53896 
            10.53936 
            10.54268 
            10.54482 
            10.54587 
            10.54590 
            10.54800 
            10.54854 
            10.54954 
            10.55032 
            10.55182 
            10.55195 
            10.55306 
            10.55385 
            10.55445 
            10.55550 
            10.55585 
            10.55799 
            10.55850 
            10.55861 
            10.56072 
            10.56136 
            10.56250 
            10.56278 
            10.56289 
            10.56592 
            10.56634 
            10.56759 
            10.56826 
            10.57083 
            10.57084 
            10.57269 
            10.57311 
            10.57864 
            10.57939 
            10.57992 
            10.58010 
            10.58062 
            10.58071 
            10.59158 
            10.59171 
            10.59648 
            10.60836 
            10.60865 
            10.61065 
            10.61771 
            10.61895 
            10.62706 
            10.62749 
            10.63821 
            10.63869 
            10.64887 
            10.67247 
            10.71671 
            10.87228 
            11.04018 
            11.08807 
            11.11022 
            11.68591 
            11.85012 
            11.88801 
            11.98320 
            11.99062 
            12.07370 
            12.13735 
            12.17825 
            12.23683 
            12.23836 
            12.35259 
            12.49485 
            12.64765 
            12.77166 
            12.81169 
            13.07832 
            13.49618 
            14.24329 
            14.43311 
            14.56799 
            14.76560 
            15.16460 
            15.31971 
            15.62375 
            15.76033 
            15.86428 
            16.04613 
            16.32703 
            16.33013 
            16.34629 
            16.35975 
            16.37792 
            16.44905 
            16.86056 
            17.03094 
            17.09578 
            17.13188 
            17.18809 
            17.20574 
            17.43565 
            17.78116 
            18.01262 
            18.39328 
            18.40270 
            18.79245 
            18.87182 
            19.21543 
            19.96666 
            19.97214 
            20.04054 
            20.07083 
            20.25457 
            20.47475 
            20.62863 
            20.82835 
            20.95147 
            21.29030 
            21.46529 
            21.75246 
            21.77005 
            22.07832 
            22.26765 
            22.33209 
            22.50179 
            22.62198 
            22.75235 
            22.76055 
            22.80434 
            23.27299 
            23.45985 
            23.54258 
            24.37708 
            24.42981 
            24.46561 
            24.99421 
            25.30571 
            25.42160 


==> anc/data_files/eventEnergy_CDMSliteR3-2_Updated_08_2020.txt <==
             0.12743 
             0.12901 
             0.13222 
             0.13439 
             0.13868 
             0.14245 
             0.14688 
             0.15080 
             0.15225 
             0.15494 
             0.15797 
             0.16013 
             0.16494 
             0.16723 
             0.16756 
             0.17029 
             0.17067 
             0.17153 
             0.17459 
             0.18487 
             0.18735 
             0.21004 
             0.21454 
             0.21999 
             0.31897 
             0.41915 
             0.48369 
             0.48707 
             0.57899 
             0.58986 
             0.59867 
             0.70134 
             0.91386 
             0.91652 
             1.11241 
             1.12996 
             1.18606 
             1.21177 
             1.21308 
             1.22631 
             1.23050 
             1.23186 
             1.23382 
             1.23444 
             1.23470 
             1.23587 
             1.23892 
             1.24024 
             1.24124 
             1.24205 
             1.24370 
             1.24374 
             1.24793 
             1.24859 
             1.25453 
             1.25497 
             1.25674 
             1.25680 
             1.25745 
             1.25922 
             1.25937 
             1.25962 
             1.26118 
             1.26191 
             1.26269 
             1.26277 
             1.26302 
             1.26381 
             1.26756 
             1.26785 
             1.26900 
             1.27015 
             1.27492 
             1.27607 
             1.27653 
             1.27658 
             1.27851 
             1.27907 
             1.27938 
             1.28054 
             1.28097 
             1.28189 
             1.28190 
             1.28204 
             1.28421 
             1.28431 
             1.28484 
             1.28515 
             1.28516 
             1.28533 
             1.28553 
             1.28566 
             1.28628 
             1.28648 
             1.28662 
             1.28818 
             1.28954 
             1.28968 
             1.29070 
             1.29239 
             1.29428 
             1.29429 
             1.29481 
             1.29488 
             1.29499 
             1.29679 
             1.29701 
             1.29737 
             1.29872 
             1.29958 
             1.30045 
             1.30065 
             1.30077 
             1.30108 
             1.30125 
             1.30131 
             1.30175 
             1.30183 
             1.30359 
             1.30410 
             1.30539 
             1.30560 
             1.30606 
             1.30622 
             1.30846 
             1.30925 
             1.31064 
             1.31103 
             1.31139 
             1.31308 
             1.31330 
             1.31377 
             1.31462 
             1.31680 
             1.31681 
             1.31778 
             1.31815 
             1.31844 
             1.31991 
             1.32036 
             1.32073 
             1.32132 
             1.32157 
             1.32369 
             1.32399 
             1.32413 
             1.32419 
             1.32428 
             1.32518 
             1.32702 
             1.32729 
             1.32734 
             1.32752 
             1.32790 
             1.32808 
             1.32861 
             1.32997 
             1.33162 
             1.33167 
             1.33257 
             1.33268 
             1.33286 
             1.33400 
             1.33476 
             1.33483 
             1.33827 
             1.33998 
             1.34002 
             1.34055 
             1.34154 
             1.34525 
             1.34694 
             1.34783 
             1.34968 
             1.34990 
             1.35036 
             1.35045 
             1.35226 
             1.35390 
             1.35402 
             1.35863 
             1.36027 
             1.36164 
             1.36180 
             1.36837 
             1.37816 
             1.40558 
             1.45263 
             1.51264 
             1.59167 
             1.64241 
             1.70446 
             1.93660 
             2.22958 
             2.24045 
             2.28043 
             2.29508 
             2.37143 
             2.42696 
             2.63921 
             2.67326 
             2.70578 
             2.78299 
             2.80376 
             2.91781 
             3.06353 
             3.21356 
             3.49920 
             3.57004 
             3.63560 
             3.67781 
             3.84397 
             4.09241 
             4.11250 
             4.12625 
             4.35941 
             4.38262 
             4.46893 
             4.58845 
             4.69510 
             4.71191 
             4.73592 
             5.09050 
             5.28723 
             5.58376 
             5.73157 
             5.93688 
             6.04139 
             6.10980 
             6.57696 
             6.58487 
             6.59324 
             6.59571 
             6.64662 
             6.86102 
             6.86159 
             7.06368 
             7.13936 
             7.24350 
             7.51455 
             7.53990 
             7.56645 
             7.68582 
             7.73152 
             7.80534 
             8.08592 
             8.31518 
             8.32323 
             8.34170 
             8.40981 
             8.45369 
             8.87541 
             8.91489 
             8.95390 
             9.01130 
             9.04424 
             9.35050 
             9.35089 
             9.37200 
             9.38423 
             9.56827 
             9.61689 
             9.72050 
             9.76263 
             9.77108 
             9.78994 
             9.99616 
            10.04512 
            10.08153 
            10.08726 
            10.09911 
            10.09931 
            10.09988 
            10.10623 
            10.11873 
            10.11933 
            10.13197 
            10.13560 
            10.14059 
            10.14076 
            10.14365 
            10.14934 
            10.15266 
            10.15487 
            10.15615 
            10.15737 
            10.15845 
            10.16240 
            10.16608 
            10.16622 
            10.16927 
            10.17187 
            10.17203 
            10.17282 
            10.17330 
            10.17574 
            10.17983 
            10.18503 
            10.18627 
            10.18894 
            10.18984 
            10.19020 
            10.19108 
            10.19139 
            10.19252 
            10.19338 
            10.19366 
            10.19461 
            10.19464 
            10.19516 
            10.19638 
            10.19730 
            10.20237 
            10.20570 
            10.20582 
            10.20771 
            10.20850 
            10.20980 
            10.21558 
            10.21684 
            10.21693 
            10.21762 
            10.21878 
            10.21895 
            10.22024 
            10.22105 
            10.22179 
            10.22213 
            10.22285 
            10.22523 
            10.22534 
            10.22557 
            10.22576 
            10.22778 
            10.22847 
            10.22854 
            10.22919 
            10.22935 
            10.23010 
            10.23044 
            10.23186 
            10.23252 
            10.23376 
            10.23630 
            10.23728 
            10.23869 
            10.23965 
            10.24022 
            10.24049 
            10.24140 
            10.24505 
            10.24561 
            10.24726 
            10.24748 
            10.24782 
            10.24788 
            10.24963 
            10.25015 
            10.25085 
            10.25148 
            10.25216 
            10.25275 
            10.25313 
            10.25322 
            10.25329 
            10.25408 
            10.25492 
            10.25534 
            10.25575 
            10.25629 
            10.25633 
            10.25741 
            10.25781 
            10.25808 
            10.25820 
            10.25860 
            10.25947 
            10.26028 
            10.26031 
            10.26109 
            10.26177 
            10.26249 
            10.26325 
            10.26336 
            10.26398 
            10.26491 
            10.26526 
            10.26601 
            10.26633 
            10.26659 
            10.26677 
            10.26724 
            10.26744 
            10.26768 
            10.26788 
            10.26923 
            10.26947 
            10.26970 
            10.27078 
            10.27103 
            10.27110 
            10.27112 
            10.27183 
            10.27191 
            10.27236 
            10.27245 
            10.27278 
            10.27339 
            10.27361 
            10.27383 
            10.27429 
            10.27513 
            10.27545 
            10.27561 
            10.27633 
            10.27639 
            10.27650 
            10.27696 
            10.27699 
            10.27783 
            10.27787 
            10.27813 
            10.27878 
            10.27884 
            10.27897 
            10.27923 
            10.27926 
            10.27945 
            10.27994 
            10.28033 
            10.28116 
            10.28133 
            10.28186 
            10.28354 
            10.28367 
            10.28367 
            10.28437 
            10.28630 
            10.28709 
            10.28738 
            10.28739 
            10.28745 
            10.28761 
            10.28831 
            10.28843 
            10.28880 
            10.28911 
            10.28931 
            10.28961 
            10.28969 
            10.29004 
            10.29111 
            10.29127 
            10.29135 
            10.29215 
            10.29252 
            10.29292 
            10.29317 
            10.29319 
            10.29368 
            10.29371 
            10.29373 
            10.29374 
            10.29381 
            10.29383 
            10.29385 
            10.29441 
            10.29456 
            10.29465 
            10.29528 
            10.29530 
            10.29717 
            10.29800 
            10.29888 
            10.29892 
            10.29907 
            10.29967 
            10.29977 
            10.29986 
            10.30044 
            10.30114 
            10.30117 
            10.30190 
            10.30238 
            10.30260 
            10.30264 
            10.30283 
            10.30305 
            10.30394 
            10.30398 
            10.30473 
            10.30581 
            10.30610 
            10.30698 
            10.30757 
            10.30758 
            10.30831 
            10.30856 
            10.30869 
            10.30869 
            10.30885 
            10.30909 
            10.30949 
            10.30986 
            10.31004 
            10.31046 
            10.31070 
            10.31113 
            10.31205 
            10.31246 
            10.31259 
            10.31282 
            10.31342 
            10.31350 
            10.31382 
            10.31385 
            10.31390 
            10.31409 
            10.31455 
            10.31457 
            10.31512 
            10.31559 
            10.31559 
            10.31563 
            10.31649 
            10.31655 
            10.31658 
            10.31660 
            10.31676 
            10.31758 
            10.31778 
            10.31821 
            10.31830 
            10.31912 
            10.31924 
            10.31936 
            10.32013 
            10.32030 
            10.32071 
            10.32191 
            10.32206 
            10.32230 
            10.32234 
            10.32261 
            10.32295 
            10.32316 
            10.32337 
            10.32342 
            10.32382 
            10.32416 
            10.32471 
            10.32529 
            10.32656 
            10.32674 
            10.32711 
            10.32833 
            10.32877 
            10.32918 
            10.32928 
            10.32948 
            10.32952 
            10.32998 
            10.33010 
            10.33012 
            10.33038 
            10.33049 
            10.33084 
            10.33091 
            10.33198 
            10.33219 
            10.33227 
            10.33309 
            10.33323 
            10.33335 
            10.33340 
            10.33357 
            10.33362 
            10.33389 
            10.33431 
            10.33472 
            10.33501 
            10.33510 
            10.33512 
            10.33520 
            10.33582 
            10.33594 
            10.33641 
            10.33676 
            10.33679 
            10.33680 
            10.33752 
            10.33757 
            10.33774 
            10.33776 
            10.33780 
            10.33794 
            10.33814 
            10.33815 
            10.33859 
            10.33880 
            10.33943 
            10.33957 
            10.33995 
            10.34138 
            10.34140 
            10.34170 
            10.34175 
            10.34178 
            10.34230 
            10.34232 
            10.34265 
            10.34303 
            10.34345 
            10.34350 
            10.34374 
            10.34387 
            10.34441 
            10.34482 
            10.34489 
            10.34493 
            10.34505 
            10.34517 
            10.34538 
            10.34600 
            10.34625 
            10.34636 
            10.34641 
            10.34685 
            10.34694 
            10.34709 
            10.34740 
            10.34745 
            10.34813 
            10.34813 
            10.34835 
            10.34837 
            10.34852 
            10.34863 
            10.34922 
            10.34923 
            10.35014 
            10.35027 
            10.35051 
            10.35110 
            10.35134 
            10.35182 
            10.35202 
            10.35281 
            10.35303 
            10.35323 
            10.35341 
            10.35345 
            10.35366 
            10.35393 
            10.35403 
            10.35431 
            10.35459 
            10.35463 
            10.35480 
            10.35490 
            10.35610 
            10.35634 
            10.35647 
            10.35658 
            10.35659 
            10.35660 
            10.35702 
            10.35716 
            10.35733 
            10.35763 
            10.35849 
            10.35886 
            10.35907 
            10.35938 
            10.35952 
            10.35999 
            10.36023 
            10.36034 
            10.36054 
            10.36158 
            10.36202 
            10.36239 
            10.36283 
            10.36297 
            10.36341 
            10.36401 
            10.36415 
            10.36426 
            10.36440 
            10.36441 
            10.36446 
            10.36455 
            10.36464 
            10.36474 
            10.36544 
            10.36548 
            10.36563 
            10.36631 
            10.36635 
            10.36729 
            10.36730 
            10.36772 
            10.36830 
            10.36839 
            10.36869 
            10.36872 
            10.36873 
            10.36913 
            10.36915 
            10.36929 
            10.36984 
            10.36998 
            10.37056 
            10.37112 
            10.37142 
            10.37148 
            10.37206 
            10.37211 
            10.37213 
            10.37219 
            10.37294 
            10.37320 
            10.37342 
            10.37348 
            10.37410 
            10.37419 
            10.37436 
            10.37438 
            10.37530 
            10.37546 
            10.37567 
            10.37594 
            10.37607 
            10.37629 
            10.37634 
            10.37684 
            10.37694 
            10.37697 
            10.37698 
            10.37742 
            10.37812 
            10.37828 
            10.37867 
            10.37873 
            10.37876 
            10.37899 
            10.37913 
            10.37913 
            10.37917 
            10.37958 
            10.38022 
            10.38037 
            10.38128 
            10.38145 
            10.38153 
            10.38160 
            10.38165 
            10.38224 
            10.38227 
            10.38245 
            10.38322 
            10.38331 
            10.38387 
            10.38416 
            10.38432 
            10.38514 
            10.38524 
            10.38537 
            10.38552 
            10.38575 
            10.38576 
            10.38694 
            10.38769 
            10.38799 
            10.38812 
            10.38949 
            10.38986 
            10.39027 
            10.39111 
            10.39122 
            10.39165 
            10.39167 
            10.39205 
            10.39277 
            10.39364 
            10.39367 
            10.39399 
            10.39407 
            10.39407 
            10.39473 
            10.39488 
            10.39511 
            10.39590 
            10.39614 
            10.39622 
            10.39669 
            10.39742 
            10.39744 
            10.39761 
            10.39798 
            10.39852 
            10.39858 
            10.39871 
            10.39927 
            10.39934 
            10.39942 
            10.39966 
            10.39967 
            10.40046 
            10.40054 
            10.40064 
            10.40093 
            10.40132 
            10.40158 
            10.40170 
            10.40199 
            10.40212 
            10.40271 
            10.40304 
            10.40313 
            10.40330 
            10.40369 
            10.40441 
            10.40474 
            10.40575 
            10.40608 
            10.40620 
            10.40630 
            10.40632 
            10.40644 
            10.40665 
            10.40696 
            10.40705 
            10.40726 
            10.40748 
            10.40788 
            10.40795 
            10.40809 
            10.40825 
            10.40850 
            10.40898 
            10.40911 
            10.40918 
            10.40943 
            10.40969 
            10.41018 
            10.41034 
            10.41056 
            10.41138 
            10.41171 
            10.41227 
            10.41255 
            10.41258 
            10.41375 
            10.41375 
            10.41402 
            10.41411 
            10.41417 
            10.41465 
            10.41470 
            10.41505 
            10.41609 
            10.41643 
            10.41712 
            10.41722 
            10.41730 
            10.41738 
            10.41775 
            10.41783 
            10.41852 
            10.41878 
            10.41898 
            10.41902 
            10.41902 
            10.41919 
            10.41933 
            10.41935 
            10.41991 
            10.42053 
            10.42074 
            10.42084 
            10.42101 
            10.42109 
            10.42156 
            10.42200 
            10.42308 
            10.42308 
            10.42362 
            10.42430 
            10.42432 
            10.42486 
            10.42509 
            10.42518 
            10.42522 
            10.42525 
            10.42540 
            10.42544 
            10.42577 
            10.42628 
            10.42666 
            10.42703 
            10.42748 
            10.42783 
            10.42813 
            10.42849 
            10.42916 
            10.42941 
            10.42991 
            10.43052 
            10.43059 
            10.43088 
            10.43103 
            10.43121 
            10.43134 
            10.43137 
            10.43152 
            10.43189 
            10.43281 
            10.43321 
            10.43352 
            10.43373 
            10.43458 
            10.43459 
            10.43472 
            10.43478 
            10.43504 
            10.43515 
            10.43523 
            10.43559 
            10.43594 
            10.43605 
            10.43623 
            10.43638 
            10.43651 
            10.43656 
            10.43685 
            10.43753 
            10.43814 
            10.43818 
            10.43881 
            10.43979 
            10.43980 
            10.43985 
            10.43996 
            10.44006 
            10.44016 
            10.44018 
            10.44036 
            10.44047 
            10.44052 
            10.44054 
            10.44055 
            10.44106 
            10.44131 
            10.44255 
            10.44276 
            10.44292 
            10.44314 
            10.44315 
            10.44342 
            10.44351 
            10.44391 
            10.44415 
            10.44461 
            10.44573 
            10.44575 
            10.44592 
            10.44609 
            10.44622 
            10.44660 
            10.44684 
            10.44700 
            10.44709 
            10.44736 
            10.44751 
            10.44787 
            10.44871 
            10.44879 
            10.44897 
            10.44915 
            10.45036 
            10.45042 
            10.45067 
            10.45113 
            10.45119 
            10.45174 
            10.45180 
            10.45204 
            10.45255 
            10.45280 
            10.45306 
            10.45310 
            10.45327 
            10.45344 
            10.45366 
            10.45462 
            10.45505 
            10.45549 
            10.45555 
            10.45592 
            10.45715 
            10.45734 
            10.45741 
            10.45758 
            10.45768 
            10.45769 
            10.45771 
            10.45804 
            10.45805 
            10.45853 
            10.45866 
            10.45951 
            10.46162 
            10.46187 
            10.46214 
            10.46223 
            10.46251 
            10.46293 
            10.46320 
            10.46352 
            10.46400 
            10.46424 
            10.46443 
            10.46474 
            10.46476 
            10.46504 
            10.46518 
            10.46532 
            10.46549 
            10.46565 
            10.46625 
            10.46718 
            10.46748 
            10.46752 
            10.46792 
            10.46860 
            10.46884 
            10.46888 
            10.46992 
            10.47039 
            10.47161 
            10.47164 
            10.47220 
            10.47354 
            10.47520 
            10.47563 
            10.47575 
            10.47644 
            10.47677 
            10.47697 
            10.47725 
            10.47863 
            10.47904 
            10.47925 
            10.47942 
            10.47982 
            10.48007 
            10.48013 
            10.48271 
            10.48330 
            10.48399 
            10.48421 
            10.48485 
            10.48488 
            10.48500 
            10.48619 
            10.48624 
            10.48674 
            10.48689 
            10.48689 
            10.48690 
            10.48748 
            10.48818 
            10.48915 
            10.48986 
            10.49133 
            10.49176 
            10.49241 
            10.49245 
            10.49254 
            10.49284 
            10.49327 
            10.49360 
            10.49412 
            10.49471 
            10.49508 
            10.49605 
            10.49656 
            10.49888 
            10.49952 
            10.49971 
            10.50112 
            10.50200 
            10.50291 
            10.50318 
            10.50378 
            10.50438 
            10.50492 
            10.50621 
            10.50664 
            10.50761 
            10.50791 
            10.50796 
            10.50825 
            10.51008 
            10.51040 
            10.51167 
            10.51174 
            10.51310 
            10.51331 
            10.51376 
            10.51389 
            10.51411 
            10.51413 
            10.51639 
            10.51672 
            10.51739 
            10.51777 
            10.51869 
            10.52027 
            10.52045 
            10.52059 
            10.52102 
            10.52128 
            10.52162 
            10.52163 
            10.52387 
            10.52395 
            10.52405 
            10.52425 
            10.52473 
            10.52583 
            10.52705 
            10.52890 
            10.52910 
            10.52951 
            10.52952 
            10.52955 
            10.53007 
            10.53156 
            10.53219 
            10.53272 
            10.53275 
            10.53340 
            10.53501 
            10.53522 
            10.53856 
            10.53896 
            10.54052 
            10.54153 
            10.54333 
            10.54357 
            10.54602 
            10.54655 
            10.54786 
            10.55166 
            10.55491 
            10.55526 
            10.55616 
            10.56421 
            10.56798 
            10.56822 
            10.56962 
            10.57022 
            10.57412 
            10.57798 
            10.58030 
            10.58127 
            10.58340 
            10.58570 
            10.60089 
            10.60353 
            10.60525 
            10.60855 
            10.62036 
            10.62592 
            10.62840 
            10.63700 
            10.66597 
            10.66924 
            10.69409 
            10.98741 
            11.08563 
            11.31727 
            11.39903 
            11.73202 
            11.78251 
            11.91927 
            11.96525 
            12.38002 
            12.46810 
            12.51453 
            12.74563 
            12.83952 
            13.03682 
            13.18243 
            13.22389 
            13.55326 
            13.56472 
            13.62755 
            13.84376 
            13.97265 
            14.08393 
            14.22513 
            14.31255 
            14.66769 
            14.72308 
            14.73754 
            14.81178 
            14.82930 
            15.42689 
            15.45397 
            15.66333 
            15.77562 
            15.80343 
            15.99372 
            16.09511 
            16.23778 
            16.28459 
            16.36817 
            16.58169 
            16.62844 
            17.84341 
            18.73067 
            18.84627 
            19.16629 
            19.39648 
            19.49029 
            19.75540 
            20.31403 
            20.82504 
            20.92665 
            21.07516 
            21.39556 
            21.52824 
            21.63970 
            21.80069 
            22.10563 
            22.28406 
            22.39300 
            22.55666 
            22.62430 
            22.72492 
            22.98454 
            23.04075 
            23.06008 
            23.53678 
            23.84484 
            23.90486 
            23.93774 
            24.30176 
            24.48846 
            24.94133 
            25.36141 
            25.37438 


==> anc/data_files/eventEnergy_T1Z1_Updated_08_2020.txt <==
             2.07444 
             2.15919 
             2.17891 
             2.22420 
             2.38095 
             2.41514 
             2.44162 
             2.45039 
             2.45953 
             2.47395 
             2.49397 
             2.50837 
             2.70707 
             2.71868 
             2.76576 
             2.83966 
             2.89364 
             2.93768 
             2.94075 
             3.00332 
             3.01998 
             3.03947 
             3.09095 
             3.11115 
             3.12380 
             3.20468 
             3.20810 
             3.21254 
             3.22005 
             3.28279 
             3.31775 
             3.35088 
             3.35942 
             3.35953 
             3.41327 
             3.51293 
             3.51736 
             3.52352 
             3.54527 
             3.64810 
             3.65969 
             3.68716 
             3.69361 
             3.79166 
             3.80689 
             3.97564 
             3.97699 
             3.99014 
             4.02168 
             4.02650 
             4.05338 
             4.07638 
             4.08130 
             4.08782 
             4.10247 
             4.16555 
             4.27552 
             4.28038 
             4.35915 
             4.37390 
             4.37429 
             4.37962 
             4.40211 
             4.44335 
             4.44913 
             4.55681 
             4.58171 
             4.58588 
             4.58679 
             4.61426 
             4.64153 
             4.71178 
             4.72955 
             4.75587 
             4.82524 
             4.84347 
             4.87221 
             4.91472 
             4.92397 
             4.93394 
             4.93447 
             4.98135 
             4.98409 
             4.99717 
             5.00194 
             5.02152 
             5.03141 
             5.04928 
             5.08768 
             5.13332 
             5.13586 
             5.16203 
             5.16982 
             5.19695 
             5.23437 
             5.30382 
             5.33802 
             5.35481 
             5.39127 
             5.40732 
             5.43072 
             5.45686 
             5.46972 
             5.49971 
             5.57798 
             5.62576 
             5.63044 
             5.63852 
             5.65288 
             5.71046 
             5.80494 
             5.81474 
             5.83376 
             5.85051 
             5.85862 
             5.90180 
             5.90283 
             5.90549 
             5.91187 
             5.93371 
             5.95352 
             5.95834 
             5.99317 
             6.08950 
             6.15118 
             6.15457 
             6.28284 
             6.29329 
             6.33352 
             6.33532 
             6.41798 
             6.47132 
             6.47492 
             6.54456 
             6.54557 
             6.54686 
             6.55679 
             6.56933 
             6.57427 
             6.58173 
             6.59026 
             6.59044 
             6.65845 
             6.67940 
             6.73867 
             6.75022 
             6.75599 
             6.76257 
             6.76492 
             6.78062 
             6.79446 
             6.83155 
             6.90839 
             6.94481 
             7.01982 
             7.02112 
             7.02134 
             7.06952 
             7.07758 
             7.09725 
             7.09947 
             7.16062 
             7.18064 
             7.20394 
             7.23347 
             7.24722 
             7.27214 
             7.28228 
             7.31201 
             7.38189 
             7.42518 
             7.44155 
             7.45661 
             7.55665 
             7.62158 
             7.64723 
             7.67326 
             7.68536 
             7.70949 
             7.72155 
             7.74381 
             7.89991 
             7.90414 
             7.92947 
             7.97512 
             8.00282 
             8.00326 
             8.02872 
             8.09660 
             8.27845 
             8.29591 
             8.29756 
             8.36611 
             8.37039 
             8.41148 
             8.43138 
             8.45043 
             8.45045 
             8.47321 
             8.48202 
             8.51432 
             8.51971 
             8.54083 
             8.54825 
             8.59875 
             8.62241 
             8.64073 
             8.65542 
             8.67048 
             8.67338 
             8.68081 
             8.69083 
             8.73008 
             8.74286 
             8.74421 
             8.74526 
             8.74566 
             8.75528 
             8.75927 
             8.76225 
             8.76592 
             8.76855 
             8.78190 
             8.79121 
             8.80484 
             8.80519 
             8.81590 
             8.83523 
             8.83539 
             8.84434 
             8.85246 
             8.85646 
             8.86445 
             8.86581 
             8.87366 
             8.87559 
             8.89201 
             8.89918 
             8.91098 
             8.91256 
             8.91531 
             8.91639 
             8.92493 
             8.92686 
             8.92783 
             8.93196 
             8.93212 
             8.93271 
             8.93873 
             8.94524 
             8.95003 
             8.95113 
             8.95907 
             8.96093 
             8.96105 
             8.96312 
             8.96698 
             8.97624 
             8.98324 
             8.98404 
             8.98479 
             8.98884 
             8.99004 
             9.00063 
             9.00292 
             9.00466 
             9.00796 
             9.01278 
             9.02018 
             9.02060 
             9.02630 
             9.02919 
             9.03554 
             9.04446 
             9.04458 
             9.04855 
             9.05298 
             9.05648 
             9.06223 
             9.06642 
             9.07009 
             9.07069 
             9.08148 
             9.08908 
             9.08977 
             9.09298 
             9.09309 
             9.09437 
             9.09509 
             9.09878 
             9.10031 
             9.10131 
             9.10186 
             9.11474 
             9.11710 
             9.11939 
             9.12158 
             9.12944 
             9.13016 
             9.13154 
             9.13264 
             9.13602 
             9.13798 
             9.14251 
             9.15465 
             9.17204 
             9.17219 
             9.17862 
             9.18060 
             9.19118 
             9.19716 
             9.19959 
             9.21521 
             9.21566 
             9.21767 
             9.23882 
             9.27462 
             9.27495 
             9.28724 
             9.28734 
             9.30327 
             9.31221 
             9.32017 
             9.32714 
             9.33288 
             9.33356 
             9.33934 
             9.34800 
             9.35709 
             9.36345 
             9.36387 
             9.36590 
             9.37382 
             9.38680 
             9.38961 
             9.39616 
             9.40997 
             9.43495 
             9.43597 
             9.43828 
             9.43893 
             9.45027 
             9.45704 
             9.45874 
             9.46884 
             9.47210 
             9.47668 
             9.47832 
             9.47879 
             9.48543 
             9.48876 
             9.48989 
             9.50619 
             9.51140 
             9.53922 
             9.54963 
             9.55246 
             9.55920 
             9.57582 
             9.57642 
             9.58628 
             9.58955 
             9.59723 
             9.60687 
             9.61172 
             9.61826 
             9.63920 
             9.65465 
             9.66296 
             9.66681 
             9.67327 
             9.68018 
             9.68087 
             9.68116 
             9.68211 
             9.69234 
             9.69378 
             9.69405 
             9.69407 
             9.69445 
             9.69584 
             9.71088 
             9.71996 
             9.72395 
             9.73163 
             9.73494 
             9.74561 
             9.75376 
             9.75432 
             9.75463 
             9.75645 
             9.75803 
             9.76215 
             9.76290 
             9.76407 
             9.76578 
             9.76957 
             9.77051 
             9.77059 
             9.77143 
             9.77666 
             9.77751 
             9.77958 
             9.78644 
             9.78905 
             9.79152 
             9.79644 
             9.79792 
             9.80306 
             9.80651 
             9.81751 
             9.82051 
             9.82254 
             9.82298 
             9.82338 
             9.82377 
             9.82581 
             9.83075 
             9.83115 
             9.83599 
             9.83627 
             9.84294 
             9.84737 
             9.84825 
             9.85623 
             9.86143 
             9.87228 
             9.87289 
             9.87293 
             9.87939 
             9.88588 
             9.88685 
             9.88749 
             9.88788 
             9.90259 
             9.91314 
             9.91349 
             9.91385 
             9.91444 
             9.91693 
             9.91707 
             9.91828 
             9.91851 
             9.92101 
             9.92251 
             9.92474 
             9.92609 
             9.92825 
             9.93369 
             9.93374 
             9.93808 
             9.94159 
             9.94359 
             9.95324 
             9.95550 
             9.95854 
             9.96318 
             9.96360 
             9.96434 
             9.97267 
             9.97544 
             9.97739 
             9.97827 
             9.97890 
             9.98134 
             9.98371 
             9.98824 
             9.99356 
             9.99396 
             9.99814 
             9.99908 
            10.00460 
            10.00566 
            10.00759 
            10.00776 
            10.00921 
            10.00951 
            10.01125 
            10.01232 
            10.01434 
            10.01979 
            10.02441 
            10.02458 
            10.02872 
            10.02907 
            10.03093 
            10.03252 
            10.03329 
            10.03349 
            10.03399 
            10.03682 
            10.04484 
            10.04693 
            10.04787 
            10.04816 
            10.05184 
            10.05451 
            10.05897 
            10.06585 
            10.06597 
            10.06637 
            10.06694 
            10.06889 
            10.07065 
            10.07477 
            10.07663 
            10.07743 
            10.07799 
            10.08020 
            10.08094 
            10.08105 
            10.08169 
            10.08222 
            10.08260 
            10.08728 
            10.08754 
            10.09026 
            10.09095 
            10.09569 
            10.09700 
            10.09719 
            10.09877 
            10.10357 
            10.10993 
            10.11655 
            10.11739 
            10.12216 
            10.12345 
            10.12641 
            10.12908 
            10.13082 
            10.13214 
            10.13259 
            10.13471 
            10.13719 
            10.13839 
            10.14186 
            10.14330 
            10.14642 
            10.14644 
            10.14798 
            10.14848 
            10.14864 
            10.14881 
            10.15031 
            10.15119 
            10.15157 
            10.15173 
            10.15234 
            10.15269 
            10.15819 
            10.15890 
            10.16276 
            10.16322 
            10.16556 
            10.16572 
            10.16995 
            10.17128 
            10.17162 
            10.17664 
            10.17999 
            10.18043 
            10.18146 
            10.18215 
            10.18372 
            10.18382 
            10.18669 
            10.18678 
            10.18726 
            10.19484 
            10.19648 
            10.19662 
            10.19682 
            10.19995 
            10.20065 
            10.20673 
            10.21108 
            10.21175 
            10.21476 
            10.21591 
            10.21653 
            10.22475 
            10.22736 
            10.22986 
            10.23053 
            10.23179 
            10.23267 
            10.23355 
            10.23506 
            10.23541 
            10.23669 
            10.23800 
            10.24018 
            10.24041 
            10.24304 
            10.24645 
            10.24714 
            10.24812 
            10.25171 
            10.25223 
            10.25400 
            10.25521 
            10.25522 
            10.25545 
            10.25799 
            10.25818 
            10.25827 
            10.25867 
            10.26168 
            10.26210 
            10.26327 
            10.26505 
            10.26520 
            10.26784 
            10.26919 
            10.27077 
            10.27194 
            10.27354 
            10.27362 
            10.27404 
            10.27617 
            10.27657 
            10.27903 
            10.28365 
            10.28366 
            10.28558 
            10.28671 
            10.28713 
            10.28797 
            10.28820 
            10.29106 
            10.29126 
            10.29260 
            10.29268 
            10.29309 
            10.29558 
            10.29574 
            10.29661 
            10.29699 
            10.30304 
            10.30456 
            10.30636 
            10.30902 
            10.30961 
            10.31072 
            10.31345 
            10.31622 
            10.31700 
            10.31741 
            10.31784 
            10.31870 
            10.32086 
            10.32299 
            10.32306 
            10.32417 
            10.32576 
            10.32905 
            10.32954 
            10.33043 
            10.33116 
            10.33123 
            10.33227 
            10.33329 
            10.33374 
            10.33785 
            10.34212 
            10.34214 
            10.34236 
            10.34286 
            10.34384 
            10.34414 
            10.34497 
            10.34560 
            10.34562 
            10.34635 
            10.34898 
            10.34990 
            10.35218 
            10.35272 
            10.35365 
            10.35501 
            10.35537 
            10.35640 
            10.36125 
            10.36205 
            10.36340 
            10.36776 
            10.37188 
            10.37244 
            10.37393 
            10.37407 
            10.37426 
            10.37466 
            10.37473 
            10.37653 
            10.37737 
            10.37769 
            10.38038 
            10.38072 
            10.38408 
            10.38497 
            10.38657 
            10.38807 
            10.38906 
            10.38929 
            10.38947 
            10.38973 
            10.38977 
            10.39030 
            10.39048 
            10.39075 
            10.39100 
            10.39114 
            10.39245 
            10.39277 
            10.39352 
            10.39494 
            10.39624 
            10.39764 
            10.39854 
            10.39937 
            10.39947 
            10.39990 
            10.40063 
            10.40164 
            10.40189 
            10.40303 
            10.40331 
            10.40368 
            10.40569 
            10.40570 
            10.40652 
            10.40727 
            10.40812 
            10.40944 
            10.40997 
            10.41431 
            10.41510 
            10.41520 
            10.41729 
            10.41820 
            10.41861 
            10.41918 
            10.42015 
            10.42215 
            10.42373 
            10.42376 
            10.42395 
            10.42414 
            10.42644 
            10.42671 
            10.42708 
            10.42815 
            10.42937 
            10.43015 
            10.43102 
            10.43189 
            10.43370 
            10.43581 
            10.43610 
            10.43760 
            10.43963 
            10.44154 
            10.44158 
            10.44493 
            10.44612 
            10.44683 
            10.44725 
            10.44754 
            10.44826 
            10.44843 
            10.45039 
            10.45214 
            10.45231 
            10.45282 
            10.45422 
            10.45434 
            10.45439 
            10.45490 
            10.45588 
            10.45682 
            10.45705 
            10.45838 
            10.45877 
            10.45944 
            10.45995 
            10.46028 
            10.46205 
            10.46214 
            10.46455 
            10.46513 
            10.46552 
            10.46760 
            10.46817 
            10.46891 
            10.46920 
            10.47379 
            10.47478 
            10.47483 
            10.47633 
            10.47742 
            10.47773 
            10.47780 
            10.47801 
            10.47918 
            10.47983 
            10.48009 
            10.48195 
            10.48269 
            10.48405 
            10.48533 
            10.48596 
            10.48669 
            10.48722 
            10.48761 
            10.48801 
            10.48812 
            10.48950 
            10.49041 
            10.49100 
            10.49189 
            10.49283 
            10.49323 
            10.49374 
            10.49536 
            10.49583 
            10.49592 
            10.49708 
            10.49735 
            10.49902 
            10.50064 
            10.50082 
            10.50389 
            10.50914 
            10.50935 
            10.50985 
            10.51121 
            10.51146 
            10.51156 
            10.51282 
            10.51352 
            10.51490 
            10.51505 
            10.51577 
            10.51682 
            10.51748 
            10.51940 
            10.51975 
            10.52009 
            10.52063 
            10.52125 
            10.52522 
            10.52560 
            10.52588 
            10.52711 
            10.52719 
            10.52747 
            10.52816 
            10.52946 
            10.52992 
            10.52998 
            10.53001 
            10.53187 
            10.53365 
            10.53389 
            10.53531 
            10.53545 
            10.53647 
            10.53707 
            10.53841 
            10.53925 
            10.53949 
            10.54008 
            10.54121 
            10.54633 
            10.54695 
            10.54737 
            10.54764 
            10.54896 
            10.54952 
            10.55189 
            10.55259 
            10.55368 
            10.55405 
            10.55460 
            10.55552 
            10.55755 
            10.55831 
            10.56058 
            10.56434 
            10.56435 
            10.56485 
            10.56663 
            10.56692 
            10.56767 
            10.56856 
            10.56885 
            10.57104 
            10.57318 
            10.57361 
            10.58175 
            10.58248 
            10.58338 
            10.58453 
            10.58522 
            10.58948 
            10.58953 
            10.59102 
            10.59145 
            10.59226 
            10.59285 
            10.59319 
            10.59462 
            10.59747 
            10.59902 
            10.60062 
            10.60177 
            10.60201 
            10.60507 
            10.60919 
            10.61391 
            10.61394 
            10.61652 
            10.61668 
            10.61772 
            10.61853 
            10.61895 
            10.61912 
            10.61958 
            10.61993 
            10.62138 
            10.62333 
            10.62533 
            10.62963 
            10.63224 
            10.63828 
            10.64078 
            10.64152 
            10.64239 
            10.64306 
            10.64654 
            10.64740 
            10.65044 
            10.65065 
            10.65097 
            10.65682 
            10.65792 
            10.66043 
            10.66054 
            10.66151 
            10.66645 
            10.67009 
            10.67042 
            10.67086 
            10.67399 
            10.67477 
            10.67525 
            10.67538 
            10.67653 
            10.67714 
            10.67792 
            10.67869 
            10.67914 
            10.68136 
            10.68144 
            10.68171 
            10.68500 
            10.68558 
            10.68594 
            10.68636 
            10.68661 
            10.68698 
            10.68792 
            10.68835 
            10.68860 
            10.69144 
            10.69272 
            10.69304 
            10.69564 
            10.69626 
            10.69800 
            10.69882 
            10.69896 
            10.70243 
            10.70258 
            10.70575 
            10.70782 
            10.70841 
            10.70888 
            10.71131 
            10.71971 
            10.72018 
            10.72159 
            10.72539 
            10.72602 
            10.72694 
            10.73130 
            10.74245 
            10.74947 
            10.75120 
            10.75201 
            10.75984 
            10.76170 
            10.76470 
            10.76669 
            10.77050 
            10.77354 
            10.78105 
            10.78168 
            10.78228 
            10.78817 
            10.79036 
            10.79457 
            10.79949 
            10.79984 
            10.80158 
            10.80480 
            10.80499 
            10.80737 
            10.80807 
            10.80895 
            10.80897 
            10.81066 
            10.81600 
            10.81644 
            10.81674 
            10.81934 
            10.82338 
            10.82814 
            10.82815 
            10.83688 
            10.84671 
            10.84824 
            10.85217 
            10.85379 
            10.86013 
            10.86192 
            10.86211 
            10.86713 
            10.86881 
            10.87113 
            10.87467 
            10.87797 
            10.88487 
            10.89134 
            10.90146 
            10.91112 
            10.92016 
            10.93326 
            10.94049 
            10.95816 
            10.95901 
            10.97507 
            10.98323 
            10.99443 
            11.00789 
            11.01131 
            11.02257 
            11.02262 
            11.03214 
            11.03618 
            11.06631 
            11.10456 
            11.14188 
            11.14524 
            11.15999 
            11.20408 
            11.21427 
            11.26884 
            11.29325 
            11.30252 
            11.33463 
            11.33737 
            11.34318 
            11.46376 
            11.56193 
            11.60100 
            11.60588 
            11.60892 
            11.61253 
            11.63853 
            11.66954 
            11.67865 
            11.69934 
            11.78942 
            11.79074 
            12.04886 
            12.06816 
            12.09931 
            12.13313 
            12.25071 
            12.25738 
            12.29691 
            12.34930 
            12.38012 
            12.40016 
            12.49863 
            12.56083 
            12.57368 
            12.61791 
            12.65814 
            12.76119 
            12.83349 
            13.06713 
            13.08335 
            13.22183 
            13.33646 
            13.40754 
            13.48940 
            13.49190 
            13.51172 
            13.51180 
            13.51718 
            13.51764 
            13.66462 
            13.76081 
            13.87072 
            13.87117 
            13.92438 
            13.93097 
            13.94039 
            14.05490 
            14.08482 
            14.16486 
            14.24658 
            14.27352 
            14.29067 
            14.29528 
            14.29908 
            14.35344 
            14.37134 
            14.39249 
            14.55354 
            14.60551 
            14.64372 
            14.66198 
            15.03438 
            15.04895 
            15.08178 
            15.08577 
            15.10218 
            15.11005 
            15.23918 
            15.24733 
            15.31899 
            15.31936 
            15.32323 
            15.52499 
            15.66039 
            15.70231 
            15.98105 
            16.17954 
            16.25821 
            16.25838 
            16.27956 
            16.43634 
            16.68611 
            16.79660 
            16.83993 
            16.99117 
            17.18073 
            17.21277 
            17.27001 
            17.27805 
            17.42554 
            17.47408 
            17.47825 
            17.52933 
            17.66708 
            17.76904 
            17.77981 
            17.84884 
            17.95427 
            17.96597 
            18.04001 
            18.07307 
            18.12274 
            18.19974 
            18.21478 
            18.37718 
            18.41083 
            18.45494 
            18.56408 
            18.59117 
            18.60943 
            18.65180 
            18.70202 
            18.90697 
            18.99945 
            19.03604 
            19.08811 
            19.11899 
            19.14446 
            19.27886 
            19.34304 
            19.35912 
            19.40912 
            19.42486 
            19.42902 
            19.43111 
            19.52203 
            19.62739 
            19.70742 
            19.84652 
            19.86152 
            19.87719 
            19.92083 
            20.12181 
            20.13752 
            20.13918 
            20.16607 
            20.17523 
            20.36995 
            20.53828 
            20.54153 
            20.58467 
            20.59977 
            20.60734 
            20.72332 
            20.73009 
            20.74791 
            20.87085 
            20.88572 
            20.92303 
            20.97620 
            21.03794 
            21.03890 
            21.12954 
            21.17463 
            21.25634 
            21.30767 
            21.62991 
            21.71026 
            21.75151 
            21.84365 
            21.92563 
            21.99913 
            22.05292 
            22.15015 
            22.34518 
            22.50242 
            22.54227 
            22.66710 
            22.77666 
            22.80107 
            22.82713 
            22.92346 
            22.96767 
            23.10372 
            23.14148 
            23.29380 
            23.40618 
            23.59638 
            23.74093 
            23.76828 
            23.79956 
            24.23599 
            24.28661 
            24.31642 
            24.32507 
            24.43005 
            24.49604 
            24.52946 
            24.67341 
            24.67922 
            24.75337 
            24.82701 
            24.90537 
            24.96836 
            25.03764 
            25.27112 
            25.44614 
            25.45697 
            25.51213 
            25.90645 
            25.92381 
            26.07176 
            26.07344 
            26.10599 
            26.14626 
            26.28283 
            26.28448 
            26.31004 
            26.32001 
            26.36118 
            26.40385 
            26.42697 
            26.50574 
            26.53033 
            26.64880 
            26.79001 
            26.94104 
            26.94192 
            27.01908 
            27.14394 
            27.16350 
            27.43151 
            27.69052 
            27.71753 
            27.89245 
            28.07744 
            28.11762 
            28.15739 
            28.34704 
            28.36743 
            28.43105 
            28.44589 
            28.46105 
            28.51274 
            28.55732 
            28.62356 
            28.70280 
            28.80978 
            28.89022 
            28.92578 
            28.95698 
            28.97832 
            29.03248 
            29.12453 
            29.16363 
            29.16972 
            29.30808 
            29.34249 
            29.66747 
            29.75339 
            29.78819 
            29.80775 
            29.88963 
            30.01916 
            30.15764 
            30.24576 
            30.30885 
            30.37343 
            30.38741 
            30.77201 
            30.83063 
            30.96014 
            30.96372 
            31.02015 
            31.04381 
            31.07818 
            31.10437 
            31.21006 
            31.37120 
            31.38398 
            31.50527 
            31.59433 
            31.59582 
            31.64142 
            31.74686 
            31.77432 
            31.84359 
            31.84502 
            31.87979 
            31.95107 
            32.02142 
            32.06197 
            32.08888 
            32.25935 
            32.26417 
            32.26697 
            32.33630 
            32.34348 
            32.40441 
            32.43943 
            32.53273 
            32.61692 
            33.12654 
            33.16623 
            33.23605 
            33.36746 
            33.38701 
            33.54120 
            33.56215 
            33.56923 
            33.72160 
            33.73490 
            33.74407 
            33.82644 
            33.87256 
            33.94855 
            33.95156 
            34.03715 
            34.08291 
            34.13262 
            34.19580 
            34.21073 
            34.28051 
            34.34220 
            34.37472 
            34.45945 
            34.60580 
            34.89550 
            34.93025 
            34.95868 
            34.98872 
            34.99298 
            35.04275 
            35.12578 
            35.29629 
            35.30115 
            35.31829 
            35.36668 
            35.72995 
            35.75293 
            35.81707 
            35.84439 
            36.01447 
            36.05610 
            36.07093 
            36.10083 
            36.31526 
            36.31595 
            36.51017 
            36.52019 
            36.55331 
            36.56134 
            36.59348 
            36.67299 
            36.69017 
            36.86450 
            36.86546 
            36.94040 
            36.95538 
            36.96436 
            36.99652 
            37.05890 
            37.16552 
            37.25624 
            37.29565 
            37.32542 
            37.37766 
            37.39074 
            37.43120 
            37.46388 
            37.53999 
            37.61179 
            37.64313 
            37.71093 
            37.71503 
            37.72741 
            38.04225 
            38.04621 
            38.12584 
            38.12993 
            38.13037 
            38.32349 
            38.40613 
            38.53763 
            38.54950 
            38.76559 
            38.86346 
            39.29033 
            39.29453 
            39.44227 
            39.53121 
            39.56159 
            39.65944 
            39.66161 
            39.75765 
            39.96080 
            40.05183 
            40.08026 
            40.09237 
            40.09260 
            40.10779 
            40.16384 
            40.23519 
            40.29827 
            40.57280 
            40.59141 
            40.77954 
            40.85708 
            40.87730 
            40.89447 
            41.03048 
            41.07332 
            41.28787 
            41.28900 
            41.39412 
            41.50839 
            41.53056 
            41.57144 
            41.61510 
            41.64176 
            41.75266 
            41.77370 
            41.83560 
            41.91298 
            41.93197 
            42.00505 
            42.01015 
            42.07263 
            42.09668 
            42.14008 
            42.14390 
            42.14818 
            42.20300 
            42.33172 
            42.49574 
            42.50149 
            42.51548 
            42.57565 
            42.59652 
            42.67677 
            42.73784 
            42.83740 
            42.85177 
            42.89512 
            43.02041 
            43.08010 
            43.21936 
            43.30132 
            43.44561 
            43.47172 
            43.78381 
            43.84225 
            43.85298 
            43.86111 
            43.86662 
            43.90435 
            43.99794 
            44.03252 
            44.09313 
            44.14217 
            44.32743 
            44.37618 
            44.43212 
            44.46998 
            44.47970 
            44.48548 
            44.52181 
            44.66294 
            44.76377 
            44.86530 
            45.01052 
            45.20100 
            45.30007 
            45.35450 
            45.44907 
            45.54800 
            45.55008 
            45.55815 
            45.67745 
            45.72241 
            45.74507 
            45.76834 
            45.78567 
            45.81981 
            45.82339 
            45.83608 
            45.99656 
            46.26280 
            46.26597 
            46.35556 
            46.45741 
            46.64033 
            46.76863 
            46.78967 
            46.80393 
            47.17168 
            47.33960 
            47.37337 
            47.38353 
            47.40194 
            47.44087 
            47.52756 
            47.62082 
            47.62424 
            47.64190 
            47.95829 
            47.96766 
            48.20533 
            48.32792 
            48.32865 
            48.35980 
            48.62207 
            48.65226 
            48.75217 
            48.78692 
            48.78872 
            48.81486 
            48.98054 
            49.04190 
            49.08747 
            49.55896 
            49.66645 
            49.66970 
            49.78447 
            49.80477 
            49.91847 
            50.11714 
            50.16468 
            50.22218 
            50.27909 
            50.28443 
            50.29086 
            50.40731 
            50.41391 
            50.42011 
            50.53014 
            50.67067 
            50.71252 
            50.72699 
            50.75549 
            50.82919 
            50.84488 
            50.97574 
            51.00179 
            51.02839 
            51.14549 
            51.19484 
            51.29190 
            51.40345 
            51.42689 
            51.45563 
            51.46584 
            51.61095 
            51.63663 
            51.70161 
            51.74319 
            51.85938 
            52.28988 
            52.31978 
            52.41721 
            52.53601 
            52.58621 
            52.59393 
            52.63293 
            52.77304 
            52.94382 
            52.95201 
            52.98287 
            53.01191 
            53.04672 
            53.09040 
            53.31415 
            53.40131 
            53.44123 
            53.47404 
            53.60235 
            53.69081 
            53.77412 
            53.91054 
            53.97927 
            53.98203 
            54.02668 
            54.06284 
            54.25413 
            54.44622 
            54.46575 
            54.53553 
            54.55730 
            54.57562 
            54.59382 
            54.97043 
            55.03337 
            55.10845 
            55.13360 
            55.14036 
            55.34205 
            55.41254 
            55.90532 
            55.91522 
            55.91952 
            55.94795 
            55.94807 
            55.94841 
            56.11410 
            56.17321 
            56.28854 
            56.31138 
            56.36548 
            56.43550 
            56.49895 
            56.55474 
            56.56494 
            56.60153 
            56.66796 
            56.67028 
            56.69464 
            56.73619 
            56.75319 
            56.97209 
            57.03523 
            57.13980 
            57.19200 
            57.25825 
            57.29773 
            57.34536 
            57.47316 
            57.58458 
            57.59384 
            57.65177 
            57.73024 
            57.88579 
            58.13179 
            58.13529 
            58.20975 
            58.37321 
            58.39631 
            58.40079 
            58.40345 
            58.41898 
            58.55449 
            58.61000 
            58.79366 
            58.80259 
            58.84284 
            59.10280 
            59.11341 
            59.32200 
            59.49209 
            59.56601 
            59.59570 
            59.62076 
            59.84539 
            59.87479 
            59.95809 
            60.35403 
            60.40440 
            60.57757 
            60.59568 
            60.63876 
            60.65462 
            60.68062 
            60.69274 
            60.72836 
            60.77403 
            60.78831 
            60.88208 
            60.92790 
            60.95286 
            61.04560 
            61.06583 
            61.21185 
            61.23745 
            61.38034 
            61.45587 
            61.55345 
            61.57046 
            61.63402 
            61.71581 
            61.74507 
            61.79095 
            61.85255 
            62.02435 
            62.06647 
            62.16937 
            62.24643 
            62.35137 
            62.53481 
            62.55799 
            62.58969 
            62.76014 
            62.90592 
            62.91242 
            63.01780 
            63.12669 
            63.23076 
            63.33229 
            63.33478 
            63.38854 
            63.57501 
            63.62051 
            63.62713 
            63.70087 
            63.78969 
            63.87731 
            64.00865 
            64.16616 
            64.16958 
            64.26777 
            64.33220 
            64.35015 
            64.38216 
            64.41303 
            64.42955 
            64.50392 
            64.60584 
            64.61572 
            64.66385 
            64.70856 
            64.74793 
            64.75325 
            64.81350 
            64.83046 
            64.83611 
            64.85887 
            64.90622 
            64.99458 
            65.07661 
            65.10755 
            65.23569 
            65.28105 
            65.30890 
            65.32522 
            65.44425 
            65.52057 
            65.55855 
            65.75735 
            65.82850 
            65.86378 
            65.89387 
            65.91215 
            65.95615 
            66.07510 
            66.10901 
            66.11508 
            66.24597 
            66.30304 
            66.33794 
            66.39121 
            66.43145 
            66.53656 
            66.55657 
            66.63272 
            66.65876 
            67.00520 
            67.07646 
            67.15903 
            67.31962 
            67.37987 
            67.50450 
            67.63709 
            67.65429 
            67.66742 
            67.78814 
            67.84907 
            67.96771 
            68.02242 
            68.12273 
            68.12614 
            68.16660 
            68.31649 
            68.38212 
            68.51731 
            68.56369 
            68.57463 
            68.72405 
            68.73474 
            68.80321 
            69.04145 
            69.04732 
            69.09724 
            69.10441 
            69.24139 
            69.50122 
            69.52233 
            69.62852 
            69.97511 
            69.97816 
            70.07894 
            70.08394 
            70.09792 
            70.15854 
            70.26978 
            70.28950 
            70.32129 
            70.32964 
            70.38845 
            70.38873 
            70.41643 
            70.51602 
            70.58055 
            70.59145 
            70.59988 
            70.65035 
            70.66234 
            70.70581 
            70.87952 
            71.00689 
            71.03841 
            71.11362 
            71.15053 
            71.21763 
            71.25796 
            71.27912 
            71.38819 
            71.48555 
            71.50195 
            71.68879 
            71.69336 
            71.69554 
            71.71587 
            71.73762 
            71.74434 
            71.74447 
            71.79558 
            71.88058 
            71.89673 
            71.93743 
            71.99430 
            72.00798 
            72.13286 
            72.14077 
            72.24226 
            72.24388 
            72.26030 
            72.32219 
            72.38652 
            72.48400 
            72.52310 
            72.73729 
            72.73910 
            72.83298 
            72.83704 
            72.86828 
            72.88157 
            73.10301 
            73.27783 
            73.28616 
            73.49622 
            73.59103 
            73.59739 
            73.66212 
            73.80098 
            73.97284 
            74.18847 
            74.21455 
            74.22352 
            74.26721 
            74.34367 
            74.45042 
            74.51503 
            74.56319 
            74.58553 
            74.72331 
            74.79767 
            74.81531 
            74.83104 
            74.86686 
            74.87386 
            74.87836 
            74.90609 
            74.94347 
            74.99172 
            75.03164 
            75.14877 
            75.25590 
            75.29998 
            75.50608 
            75.55057 
            75.73180 
            75.73238 
            75.78523 
            75.83556 
            75.89365 
            76.00330 
            76.03737 
            76.11299 
            76.17140 
            76.20106 
            76.23126 
            76.28981 
            76.34088 
            76.37221 
            76.53522 
            76.60643 
            76.65278 
            76.78796 
            76.80433 
            76.82514 
            76.89635 
            76.90318 
            77.04392 
            77.07964 
            77.39503 
            77.42015 
            77.42100 
            77.42291 
            77.45626 
            77.46003 
            77.48413 
            77.50639 
            77.56092 
            77.63027 
            77.98410 
            78.05416 
            78.06398 
            78.18960 
            78.19513 
            78.21134 
            78.23600 
            78.28730 
            78.43211 
            78.44938 
            78.65241 
            78.69175 
            78.70190 
            78.76160 
            78.76759 
            78.78680 
            78.79427 
            78.81892 
            78.91500 
            78.95869 
            78.97481 
            79.00543 
            79.01206 
            79.02495 
            79.03791 
            79.06433 
            79.16509 
            79.20153 
            79.26390 
            79.27610 
            79.51286 
            79.55225 
            79.58516 
            79.75884 
            79.82411 
            79.84536 
            80.00004 
            80.07601 
            80.07990 
            80.14471 
            80.18794 
            80.21607 
            80.25141 
            80.34805 
            80.46737 
            80.48506 
            80.48582 
            80.52880 
            80.54182 
            80.79004 
            80.92504 
            80.97669 
            81.01181 
            81.03011 
            81.04649 
            81.05488 
            81.10677 
            81.11221 
            81.21988 
            81.31888 
            81.37928 
            81.38013 
            81.44436 
            81.45807 
            81.57923 
            81.62003 
            81.64550 
            81.67269 
            81.74390 
            82.05521 
            82.13802 
            82.19393 
            82.26911 
            82.41730 
            82.46884 
            82.52542 
            82.66762 
            82.70088 
            82.71003 
            82.73105 
            82.73223 
            82.76695 
            82.85958 
            82.87076 
            82.89426 
            82.91733 
            83.09496 
            83.09664 
            83.19851 
            83.20073 
            83.31419 
            83.74095 
            83.80422 
            83.86142 
            83.95802 
            84.04963 
            84.10559 
            84.14369 
            84.21136 
            84.48316 
            84.51921 
            84.53366 
            84.61273 
            84.66930 
            84.68730 
            84.80679 
            84.80696 
            84.83271 
            84.88748 
            84.94341 
            84.98772 
            85.22549 
            85.25557 
            85.41205 
            85.42838 
            85.58609 
            85.97667 
            85.98475 
            86.05708 
            86.24323 
            86.37276 
            86.42583 
            86.55616 
            86.58216 
            86.72627 
            86.87089 
            86.94492 
            86.97014 
            86.99796 
            87.05136 
            87.07292 
            87.16382 
            87.18736 
            87.22339 
            87.22387 
            87.28021 
            87.28530 
            87.29955 
            87.30185 
            87.31802 
            87.37369 
            87.47021 
            87.51927 
            87.55235 
            87.62594 
            87.70879 
            87.71248 
            87.81231 
            87.91734 
            87.92530 
            87.96780 
            88.00225 
            88.06820 
            88.07262 
            88.12512 
            88.20661 
            88.22959 
            88.24140 
            88.43178 
            88.44592 
            88.45490 
            88.52020 
            88.58619 
            88.60789 
            88.80673 
            88.96245 
            89.06094 
            89.08947 
            89.09379 
            89.17111 
            89.22237 
            89.26225 
            89.31793 
            89.40742 
            89.47842 
            89.55573 
            89.56712 
            89.67805 
            89.70128 
            89.72720 
            89.73243 
            89.76758 
            89.79456 
            89.79456 
            89.91692 
            90.00687 
            90.02192 
            90.12107 
            90.19804 
            90.31934 
            90.40991 
            90.41348 
            90.41708 
            90.49378 
            90.51560 
            90.52203 
            90.57245 
            90.69186 
            90.75043 
            90.77221 
            90.80869 
            90.91590 
            90.97915 
            91.12096 
            91.15975 
            91.17323 
            91.28275 
            91.30271 
            91.35712 
            91.36039 
            91.45489 
            91.51786 
            91.61359 
            91.71143 
            91.79180 
            91.80585 
            91.98463 
            92.03187 
            92.06846 
            92.14175 
            92.25277 
            92.37196 
            92.42655 
            92.47366 
            92.55836 
            92.64316 
            92.64788 
            92.64882 
            92.68275 
            92.88730 
            92.97107 
            92.98543 
            93.04482 
            93.04770 
            93.05881 
            93.12695 
            93.13249 
            93.27042 
            93.30800 
            93.34495 
            93.47136 
            93.52117 
            93.53154 
            93.58383 
            93.68578 
            93.72329 
            93.76087 
            93.77100 
            93.87291 
            93.93508 
            93.97900 
            94.08425 
            94.13776 
            94.17746 
            94.20284 
            94.28226 
            94.41827 
            94.47960 
            94.61323 
            94.82875 
            94.87048 
            94.97735 
            95.03028 
            95.18690 
            95.19506 
            95.37588 
            95.39135 
            95.44272 
            95.50068 
            95.55876 
            95.62630 
            95.87736 
            95.90007 
            95.90152 
            95.90555 
            95.92815 
            96.01493 
            96.03283 
            96.10374 
            96.18383 
            96.23974 
            96.24474 
            96.32100 
            96.47287 
            96.77963 
            96.93343 
            96.97121 
            97.06437 
            97.09523 
            97.14625 
            97.29669 
            97.49519 
            97.62089 
            97.66994 
            97.74318 
            97.78390 
            97.95572 
            97.98315 
            98.12987 
            98.29834 
            98.33673 
            98.38035 
            98.50741 
            98.51352 
            98.56192 
            98.59192 
            98.61877 
            98.65149 
            98.72926 
            98.76498 
            98.82815 
            99.03364 
            99.10678 
            99.37930 
            99.38864 
            99.51214 
            99.64795 
            99.74931 
            99.78481 
            99.84105 
            99.94590 
            99.94660 
            99.95105 
           100.10541 
           100.16121 
           100.18428 
           100.32864 
           100.32991 
           100.36597 
           100.37052 
           100.41523 
           100.43140 
           100.46739 
           100.53101 
           100.54427 
           100.54467 
           100.59266 
           100.65982 
           100.71221 
           100.73726 
           100.75441 
           100.81139 
           100.84956 
           100.86174 
           100.86706 
           100.88119 
           101.16493 
           101.18347 
           101.26879 
           101.29408 
           101.30940 
           101.33891 
           101.36292 
           101.40727 
           101.41515 
           101.42114 
           101.44669 
           101.44995 
           101.50952 
           101.55700 
           101.59173 
           101.60095 
           101.60581 
           101.67887 
           101.75797 
           102.02230 
           102.02401 
           102.03695 
           102.09049 
           102.17188 
           102.32367 
           102.43815 
           102.55458 
           102.59854 
           102.65012 
           102.65059 
           102.72848 
           102.72990 
           102.73142 
           102.82125 
           102.85045 
           102.87434 
           102.96286 
           103.00867 
           103.00880 
           103.04547 
           103.12914 
           103.16634 
           103.17376 
           103.18875 
           103.22916 
           103.25518 
           103.39431 
           103.43365 
           103.48493 
           103.62527 
           103.64174 
           103.72806 
           103.73317 
           103.81139 
           103.81862 
           103.83562 
           103.95674 
           104.02308 
           104.17373 
           104.22759 
           104.23087 
           104.23768 
           104.27729 
           104.30153 
           104.30296 
           104.30747 
           104.32413 
           104.35719 
           104.35900 
           104.38109 
           104.42332 
           104.43369 
           104.47924 
           104.48123 
           104.55158 
           104.55203 
           104.62567 
           104.63111 
           104.65266 
           104.67082 
           104.90012 
           104.91987 
           104.92612 
           104.92903 
           105.05907 
           105.10308 
           105.12813 
           105.20007 
           105.30604 
           105.31028 
           105.37139 
           105.39852 
           105.41276 
           105.42405 
           105.43054 
           105.47327 
           105.47392 
           105.48960 
           105.54594 
           105.57689 
           105.58009 
           105.62015 
           105.67680 
           105.84234 
           105.84441 
           105.85772 
           105.99429 
           106.01426 
           106.06245 
           106.06971 
           106.10105 
           106.12329 
           106.15270 
           106.15844 
           106.16020 
           106.22273 
           106.37207 
           106.40284 
           106.50139 
           106.64539 
           106.66389 
           106.75568 
           106.76662 
           106.80339 
           106.81246 
           106.82530 
           106.89994 
           106.92362 
           106.95957 
           106.99552 
           107.04428 
           107.05411 
           107.07102 
           107.08679 
           107.10534 
           107.12571 
           107.28717 
           107.29538 
           107.33219 
           107.34508 
           107.46192 
           107.48435 
           107.48858 
           107.52632 
           107.62047 
           107.67601 
           107.69168 
           107.69607 
           107.78112 
           107.89463 
           107.92800 
           107.96834 
           108.05501 
           108.05743 
           108.05833 
           108.14988 
           108.15833 
           108.27786 
           108.33802 
           108.35967 
           108.40725 
           108.48577 
           108.51585 
           108.69967 
           108.71929 
           108.79717 
           108.82287 
           108.82956 
           108.84833 
           108.94027 
           108.96809 
           108.97782 
           109.00193 
           109.00655 
           109.05985 
           109.08846 
           109.11794 
           109.23861 
           109.31140 
           109.35241 
           109.46562 
           109.49634 
           109.63159 
           109.68851 
           109.78345 
           109.80520 
           109.81879 
           109.85538 
           109.92769 
           109.93233 
           109.94150 
           109.97352 
           109.98131 
           109.98204 
           110.05449 
           110.09505 
           110.12631 
           110.18965 
           110.23593 
           110.29041 
           110.31531 
           110.43662 
           110.46661 
           110.49331 
           110.50741 
           110.53196 
           110.72708 
           110.74370 
           110.82885 
           111.05514 
           111.13107 
           111.14147 
           111.15686 
           111.16834 
           111.21427 
           111.34639 
           111.39596 
           111.41173 
           111.46400 
           111.47110 
           111.53040 
           111.55091 
           111.58638 
           111.60142 
           111.70236 
           111.72852 
           111.76700 
           111.85065 
           111.86713 
           111.94941 
           111.95883 
           111.97118 
           112.00698 
           112.01510 
           112.02903 
           112.03732 
           112.14652 
           112.19897 
           112.22503 
           112.39473 
           112.40551 
           112.44477 
           112.46682 
           112.48466 
           112.49898 
           112.62347 
           112.69790 
           112.73292 
           112.74775 
           112.79066 
           112.80120 
           112.86066 
           112.89594 
           112.91725 
           112.97254 
           112.97765 
           112.99317 
           113.13744 
           113.17019 
           113.19238 
           113.20456 
           113.29808 
           113.30298 
           113.33650 
           113.44137 
           113.45085 
           113.46130 
           113.52274 
           113.56226 
           113.60141 
           113.62952 
           113.66980 
           113.71271 
           113.78882 
           113.78911 
           113.87535 
           113.90540 
           113.91024 
           113.93822 
           113.98891 
           114.05459 
           114.09259 
           114.15795 
           114.20228 
           114.24617 
           114.26061 
           114.27624 
           114.29800 
           114.32769 
           114.34998 
           114.37468 
           114.37779 
           114.39943 
           114.54803 
           114.58655 
           114.64077 
           114.76992 
           114.80359 
           114.84763 
           114.85906 
           114.93014 
           114.95882 
           114.99393 
           115.07645 
           115.14113 
           115.14180 
           115.19905 
           115.20430 
           115.25742 
           115.27313 
           115.28549 
           115.30838 
           115.37610 
           115.49915 
           115.59421 
           115.64125 
           115.65956 
           115.73614 
           115.88140 
           115.89825 
           115.90706 
           115.90800 
           115.98841 
           115.99960 
           116.02489 
           116.03472 
           116.04564 
           116.08681 
           116.08758 
           116.11989 
           116.13644 
           116.13993 
           116.15005 
           116.20450 
           116.27094 
           116.28953 
           116.34275 
           116.38994 
           116.40914 
           116.46861 
           116.47459 
           116.52701 
           116.59637 
           116.61309 
           116.64780 
           116.66291 
           116.67624 
           116.70751 
           116.71027 
           116.82240 
           116.87082 
           116.89167 
           116.89755 
           116.90151 
           116.99828 
           117.03198 
           117.03803 
           117.04374 
           117.05317 
           117.10118 
           117.11605 
           117.13230 
           117.13476 
           117.20022 
           117.21869 
           117.27156 
           117.29531 
           117.34696 
           117.39423 
           117.41704 
           117.46085 
           117.53499 
           117.54285 
           117.54518 
           117.65851 
           117.68590 
           117.71071 
           117.78815 
           117.80841 
           117.85890 
           117.89125 
           117.94974 
           118.02199 
           118.13440 
           118.36819 
           118.37659 
           118.41438 
           118.43321 
           118.55299 
           118.64940 
           118.68164 
           118.69476 
           118.71440 
           118.72770 
           118.82634 
           118.84118 
           118.90014 
           118.90513 
           118.92651 
           118.94895 
           118.95432 
           118.98368 
           119.06850 
           119.10227 
           119.13069 
           119.18454 
           119.23764 
           119.34806 
           119.34850 
           119.35246 
           119.35887 
           119.38738 
           119.45329 
           119.52982 
           119.52989 
           119.65669 
           119.70150 
           119.71233 
           119.74708 
           119.87273 
           119.90253 
           119.97208 
           120.02084 
           120.03210 
           120.07125 
           120.07934 
           120.13919 
           120.28744 
           120.31951 
           120.32629 
           120.34249 
           120.40132 
           120.43400 
           120.44456 
           120.48818 
           120.49835 
           120.61122 
           120.63714 
           120.76073 
           120.81890 
           120.85144 
           120.94306 
           120.99203 
           120.99253 
           120.99388 
           121.02585 
           121.03028 
           121.05066 
           121.13112 
           121.14377 
           121.18540 
           121.19219 
           121.23871 
           121.33219 
           121.33722 
           121.40279 
           121.41762 
           121.42521 
           121.45742 
           121.47779 
           121.48397 
           121.53705 
           121.57085 
           121.60885 
           121.61206 
           121.67274 
           121.71428 
           121.72992 
           121.74377 
           121.76866 
           121.79190 
           121.80120 
           121.83599 
           121.83680 
           121.83762 
           121.87902 
           121.89621 
           121.92812 
           121.99507 
           122.01138 
           122.04638 
           122.05556 
           122.09671 
           122.12550 
           122.15488 
           122.15603 
           122.19146 
           122.21393 
           122.28105 
           122.44851 
           122.56042 
           122.58060 
           122.62792 
           122.69418 
           122.74097 
           122.80397 
           122.81116 
           122.82782 
           122.86166 
           122.86788 
           122.88719 
           122.90909 
           122.92806 
           122.93304 
           122.96098 
           123.01526 
           123.10297 
           123.14008 
           123.16573 
           123.34125 
           123.38061 
           123.39740 
           123.47466 
           123.52212 
           123.54259 
           123.54715 
           123.59494 
           123.62655 
           123.64463 
           123.66584 
           123.67709 
           123.69359 
           123.71633 
           123.73140 
           123.76683 
           123.79657 
           123.80435 
           123.80900 
           123.81237 
           123.88519 
           123.89601 
           123.90151 
           123.97781 
           124.00131 
           124.01334 
           124.02765 
           124.03466 
           124.04278 
           124.08094 
           124.15153 
           124.24984 
           124.26177 
           124.33739 
           124.35417 
           124.38620 
           124.39409 
           124.42640 
           124.42827 
           124.47714 
           124.51718 
           124.52943 
           124.54832 
           124.57525 
           124.58152 
           124.61715 
           124.69519 
           124.76109 
           124.79392 
           124.83149 
           124.91624 
           124.97457 
           124.99617 
           125.04595 
           125.05409 
           125.12131 
           125.12185 
           125.21632 
           125.25634 
           125.28954 
           125.30933 
           125.32266 
           125.33668 
           125.39246 
           125.39608 
           125.40400 
           125.45797 
           125.46262 
           125.47431 
           125.59500 
           125.60925 
           125.61373 
           125.63068 
           125.70652 
           125.71969 
           125.72348 
           125.75292 
           125.76813 
           125.77625 
           125.91582 
           125.91936 
           125.92774 
           125.93124 
           125.94935 
           125.96734 
           126.01498 
           126.05092 
           126.09735 
           126.10987 
           126.22165 
           126.23548 
           126.26606 
           126.26935 
           126.31635 
           126.34118 
           126.41699 
           126.42774 
           126.46818 
           126.47684 
           126.53402 
           126.55685 
           126.56390 
           126.62330 
           126.78039 
           126.85289 
           126.86363 
           126.87329 
           126.92079 
           126.92282 
           126.98778 
           127.02458 
           127.03407 
           127.06509 
           127.09020 
           127.10225 
           127.12931 
           127.13155 
           127.17620 
           127.25292 
           127.27484 
           127.29966 
           127.38606 
           127.41035 
           127.43400 
           127.46089 
           127.53011 
           127.57108 
           127.58182 
           127.60351 
           127.66407 
           127.69387 
           127.72685 
           127.72841 
           127.73226 
           127.73757 
           127.79403 
           127.79812 
           127.83329 
           127.83526 
           127.83957 
           127.84071 
           127.95141 
           128.00227 
           128.04766 
           128.10242 
           128.11920 
           128.20645 
           128.24395 
           128.26355 
           128.27890 
           128.34330 
           128.39472 
           128.40308 
           128.40767 
           128.42201 
           128.44504 
           128.46604 
           128.55143 
           128.56214 
           128.56682 
           128.58447 
           128.59390 
           128.60011 
           128.61501 
           128.65158 
           128.65931 
           128.66755 
           128.68550 
           128.68667 
           128.76329 
           128.85411 
           128.87269 
           128.92335 
           128.93591 
           128.97945 
           129.02120 
           129.06182 
           129.09840 
           129.11777 
           129.25331 
           129.27380 
           129.27772 
           129.29670 
           129.30743 
           129.31300 
           129.32736 
           129.33032 
           129.34194 
           129.36619 
           129.36687 
           129.41992 
           129.46208 
           129.46273 
           129.46912 
           129.49439 
           129.49465 
           129.56356 
           129.56359 
           129.59615 
           129.64648 
           129.67797 
           129.72067 
           129.73475 
           129.73540 
           129.73656 
           129.76004 
           129.76293 
           129.77231 
           129.78415 
           129.82206 
           129.83695 
           129.85227 
           129.85492 
           129.88472 
           129.88884 
           129.89357 
           129.96855 
           130.02411 
           130.02789 
           130.02872 
           130.03641 
           130.07309 
           130.13567 
           130.25635 
           130.26005 
           130.35964 
           130.37125 
           130.41576 
           130.46070 
           130.50502 
           130.51007 
           130.52605 
           130.56081 
           130.57947 
           130.59283 
           130.60353 
           130.63713 
           130.65009 
           130.70632 
           130.71113 
           130.78358 
           130.78899 
           130.79362 
           130.80745 
           130.81870 
           130.85702 
           130.94538 
           130.96059 
           130.96810 
           130.98628 
           131.05344 
           131.11168 
           131.23536 
           131.23824 
           131.27818 
           131.29553 
           131.34237 
           131.34362 
           131.35847 
           131.45327 
           131.50338 
           131.51393 
           131.56214 
           131.57457 
           131.58111 
           131.59773 
           131.61070 
           131.61940 
           131.64605 
           131.68729 
           131.75183 
           131.81273 
           131.85920 
           131.88349 
           131.92458 
           131.95716 
           131.96345 
           131.99284 
           131.99490 
           132.00332 
           132.03462 
           132.03648 
           132.04222 
           132.09848 
           132.11246 
           132.13327 
           132.18226 
           132.27027 
           132.31226 
           132.32687 
           132.38008 
           132.45859 
           132.48906 
           132.51834 
           132.55788 
           132.57416 
           132.62197 
           132.63219 
           132.65478 
           132.68951 
           132.69894 
           132.71141 
           132.77417 
           132.77877 
           132.79560 
           132.84663 
           132.85028 
           132.88028 
           132.92088 
           132.94586 
           132.94599 
           133.05373 
           133.07476 
           133.07842 
           133.09055 
           133.09858 
           133.17644 
           133.18567 
           133.22926 
           133.23423 
           133.31609 
           133.34775 
           133.37396 
           133.39214 
           133.45006 
           133.50137 
           133.50264 
           133.53555 
           133.54161 
           133.58547 
           133.60968 
           133.63000 
           133.63692 
           133.67532 
           133.68792 
           133.75255 
           133.75816 
           133.84016 
           133.84462 
           133.86067 
           133.87186 
           133.87478 
           133.87718 
           133.91036 
           133.93406 
           133.94044 
           133.99185 
           134.00732 
           134.07117 
           134.11759 
           134.12579 
           134.15458 
           134.25875 
           134.32872 
           134.40009 
           134.47307 
           134.52191 
           134.57460 
           134.59477 
           134.59561 
           134.64053 
           134.66787 
           134.67225 
           134.75860 
           134.77411 
           134.77524 
           134.82417 
           134.82451 
           134.82864 
           134.90627 
           134.91816 
           134.96026 
           134.97691 
           135.04790 
           135.07585 
           135.10902 
           135.15451 
           135.17916 
           135.22795 
           135.29831 
           135.29971 
           135.29976 
           135.37798 
           135.37925 
           135.45355 
           135.55397 
           135.59234 
           135.59756 
           135.59868 
           135.63180 
           135.64383 
           135.71108 
           135.77494 
           135.82155 
           135.86573 
           135.90085 
           135.91134 
           135.91202 
           135.97084 
           135.98535 
           135.99181 
           135.99491 
           135.99774 
           136.05654 
           136.08985 
           136.13237 
           136.21902 
           136.22575 
           136.26916 
           136.29706 
           136.32292 
           136.35694 
           136.38739 
           136.39247 
           136.40502 
           136.40567 
           136.44932 
           136.49331 
           136.51503 
           136.52671 
           136.55853 
           136.60696 
           136.66320 
           136.67253 
           136.67860 
           136.69614 
           136.70235 
           136.71062 
           136.80279 
           136.87738 
           136.90615 
           136.91934 
           136.93362 
           136.94409 
           137.03026 
           137.04816 
           137.05794 
           137.07179 
           137.11231 
           137.12443 
           137.13549 
           137.14342 
           137.16147 
           137.19452 
           137.33613 
           137.34311 
           137.39085 
           137.41113 
           137.42650 
           137.50988 
           137.52691 
           137.52773 
           137.55794 
           137.56633 
           137.59115 
           137.62870 
           137.67519 
           137.68870 
           137.71585 
           137.77261 
           137.79712 
           137.80124 
           137.82829 
           137.83756 
           137.83758 
           137.85670 
           137.92430 
           138.04929 
           138.07359 
           138.09990 
           138.11707 
           138.13505 
           138.26661 
           138.32828 
           138.37940 
           138.38346 
           138.43481 
           138.43680 
           138.44132 
           138.46487 
           138.47435 
           138.48273 
           138.49678 
           138.52428 
           138.55716 
           138.59122 
           138.60263 
           138.63524 
           138.64082 
           138.65727 
           138.72506 
           138.76116 
           138.78847 
           138.79963 
           138.82037 
           138.83703 
           138.84402 
           138.85829 
           138.95890 
           138.97030 
           138.97228 
           139.00238 
           139.02263 
           139.05320 
           139.09534 
           139.10771 
           139.12575 
           139.13250 
           139.16824 
           139.28242 
           139.28284 
           139.34041 
           139.35853 
           139.39793 
           139.40178 
           139.40863 
           139.43742 
           139.45321 
           139.46032 
           139.52395 
           139.54794 
           139.55495 
           139.61680 
           139.68630 
           139.75536 
           139.76853 
           139.83831 
           139.85696 
           139.89905 
           139.91560 
           139.92583 
           139.95492 
           140.00170 
           140.01418 
           140.02491 
           140.09133 
           140.12933 
           140.13364 
           140.15935 
           140.23607 
           140.24272 
           140.25648 
           140.25741 
           140.28142 
           140.30376 
           140.33702 
           140.34877 
           140.35851 
           140.36463 
           140.38086 
           140.43282 
           140.43472 
           140.44211 
           140.46037 
           140.49953 
           140.52926 
           140.56275 
           140.58569 
           140.59191 
           140.61540 
           140.62187 
           140.62311 
           140.62921 
           140.69003 
           140.71661 
           140.72179 
           140.77258 
           140.79834 
           140.88731 
           140.88948 
           140.89435 
           140.90598 
           140.93342 
           141.02878 
           141.03453 
           141.12310 
           141.12814 
           141.14973 
           141.15574 
           141.16188 
           141.18168 
           141.19728 
           141.27914 
           141.28478 
           141.31514 
           141.38401 
           141.43625 
           141.47031 
           141.48397 
           141.50906 
           141.53915 
           141.54870 
           141.56131 
           141.68490 
           141.69690 
           141.70152 
           141.72449 
           141.73437 
           141.73749 
           141.74225 
           141.74942 
           141.76857 
           141.78797 
           141.79059 
           141.80379 
           141.80742 
           141.81512 
           141.89697 
           141.90275 
           141.92375 
           141.93127 
           142.03782 
           142.07694 
           142.10499 
           142.15317 
           142.16852 
           142.17336 
           142.27628 
           142.34539 
           142.36160 
           142.37665 
           142.41935 
           142.43246 
           142.43928 
           142.49017 
           142.51573 
           142.55759 
           142.58757 
           142.59717 
           142.62774 
           142.63499 
           142.65117 
           142.66539 
           142.68341 
           142.71265 
           142.74686 
           142.82831 
           142.85047 
           142.86693 
           142.86832 
           142.87419 
           142.87999 
           142.99758 
           143.04782 
           143.10736 
           143.12038 
           143.12096 
           143.13523 
           143.14925 
           143.21877 
           143.22828 
           143.24062 
           143.26311 
           143.27235 
           143.32268 
           143.32285 
           143.33653 
           143.37692 
           143.37838 
           143.37860 
           143.38388 
           143.42847 
           143.45291 
           143.48491 
           143.48902 
           143.69028 
           143.69648 
           143.71729 
           143.72845 
           143.73987 
           143.74986 
           143.75296 
           143.78725 
           143.79240 
           143.80747 
           143.82190 
           143.86212 
           143.94125 
           144.01986 
           144.10697 
           144.13259 
           144.17631 
           144.18369 
           144.18893 
           144.19932 
           144.22754 
           144.32096 
           144.32874 
           144.33465 
           144.35194 
           144.38166 
           144.40231 
           144.41840 
           144.44991 
           144.45686 
           144.49057 
           144.52102 
           144.55713 
           144.56590 
           144.63051 
           144.64497 
           144.65413 
           144.66507 
           144.66905 
           144.68798 
           144.73591 
           144.74140 
           144.77667 
           144.78168 
           144.83244 
           144.84045 
           144.84643 
           144.89034 
           144.94895 
           144.99337 
           145.01853 
           145.02679 
           145.05025 
           145.11369 
           145.14842 
           145.20220 
           145.23894 
           145.25947 
           145.33853 
           145.37465 
           145.45030 
           145.45213 
           145.50598 
           145.50901 
           145.51169 
           145.55102 
           145.55287 
           145.59120 
           145.59959 
           145.60366 
           145.61106 
           145.68453 
           145.78034 
           145.78436 
           145.79649 
           145.80011 
           145.80773 
           145.83373 
           145.83791 
           145.89263 
           145.90920 
           145.91067 
           145.97443 
           146.00060 
           146.00807 
           146.00964 
           146.01036 
           146.01573 
           146.01783 
           146.03307 
           146.04573 
           146.07441 
           146.09750 
           146.12855 
           146.15346 
           146.15984 
           146.17775 
           146.28515 
           146.31131 
           146.34476 
           146.39375 
           146.40417 
           146.41423 
           146.41646 
           146.44795 
           146.46008 
           146.48662 
           146.53844 
           146.62156 
           146.63472 
           146.65350 
           146.66288 
           146.68078 
           146.68637 
           146.68782 
           146.75877 
           146.75900 
           147.08380 
           147.08383 
           147.09573 
           147.10108 
           147.10267 
           147.15103 
           147.15464 
           147.16655 
           147.17838 
           147.17980 
           147.20351 
           147.20474 
           147.21231 
           147.23094 
           147.23572 
           147.23704 
           147.29210 
           147.29667 
           147.30868 
           147.42605 
           147.46175 
           147.50854 
           147.56604 
           147.58955 
           147.59172 
           147.63406 
           147.65502 
           147.65861 
           147.73080 
           147.80255 
           147.80562 
           147.86953 
           147.87162 
           147.89146 
           147.92787 
           147.93197 
           147.93617 
           147.94133 
           147.97627 
           148.00870 
           148.01575 
           148.03110 
           148.03146 
           148.04128 
           148.08701 
           148.13369 
           148.13932 
           148.19736 
           148.25827 
           148.25975 
           148.28375 
           148.28855 
           148.29955 
           148.40086 
           148.40180 
           148.42899 
           148.44472 
           148.47570 
           148.50545 
           148.51233 
           148.54930 
           148.56285 
           148.58949 
           148.60564 
           148.60711 
           148.61376 
           148.64696 
           148.65448 
           148.67787 
           148.69380 
           148.75477 
           148.77976 
           148.78608 
           148.78839 
           148.79006 
           148.79410 
           148.80154 
           148.82510 
           148.82799 
           148.83441 
           148.85900 
           148.86008 
           148.87384 
           148.90037 
           148.91716 
           148.92573 
           148.94280 
           148.94908 
           148.95089 
           148.95473 
           148.98593 
           148.98765 
           149.00904 
           149.01454 
           149.07547 
           149.09104 
           149.11406 
           149.13119 
           149.13672 
           149.14363 
           149.16178 
           149.17184 
           149.21881 
           149.23315 
           149.27608 
           149.30956 
           149.37352 
           149.39952 
           149.40169 
           149.43264 
           149.45633 
           149.48280 
           149.52241 
           149.56474 
           149.58481 
           149.58999 
           149.60954 
           149.61580 
           149.69125 
           149.72411 
           149.75427 
           149.75733 
           149.81248 
           149.88689 
           149.89296 
           149.89765 
           149.95017 
           149.95199 
           149.95522 
           149.97423 
           149.97520 
           149.97777 
           149.99874 
           150.00125 
           150.01448 
           150.09439 
           150.12508 
           150.15973 
           150.16237 
           150.17613 
           150.23860 
           150.25652 
           150.32226 
           150.32783 
           150.33319 
           150.42041 
           150.43696 
           150.48929 
           150.52289 
           150.52881 
           150.53874 
           150.55803 
           150.55881 
           150.59096 
           150.62782 
           150.70844 
           150.71194 
           150.71195 
           150.84859 
           150.86236 
           150.88416 
           150.89130 
           150.92321 
           150.93671 
           151.00981 
           151.06508 
           151.07860 
           151.07910 
           151.07978 
           151.13691 
           151.18737 
           151.23772 
           151.24289 
           151.25931 
           151.26027 
           151.27567 
           151.28814 
           151.38072 
           151.42991 
           151.44442 
           151.47953 
           151.51533 
           151.51866 
           151.52539 
           151.52558 
           151.55414 
           151.59715 
           151.61553 
           151.64848 
           151.65057 
           151.65286 
           151.69184 
           151.70396 
           151.73041 
           151.74389 
           151.75503 
           151.78672 
           151.78710 
           151.78958 
           151.80536 
           151.90059 
           151.92304 
           151.95898 
           151.96129 
           151.96475 
           151.97908 
           151.98933 
           152.00627 
           152.02078 
           152.02302 
           152.02695 
           152.08128 
           152.09971 
           152.13384 
           152.13914 
           152.15428 
           152.17161 
           152.17910 
           152.19011 
           152.20769 
           152.26365 
           152.28567 
           152.36533 
           152.39813 
           152.44548 
           152.46043 
           152.49861 
           152.50026 
           152.51711 
           152.56377 
           152.57681 
           152.58333 
           152.63407 
           152.63557 
           152.65393 
           152.67650 
           152.68880 
           152.69225 
           152.70223 
           152.72916 
           152.77198 
           152.77619 
           152.79372 
           152.79901 
           152.80730 
           152.84916 
           152.84945 
           152.91048 
           152.91909 
           153.00369 
           153.08579 
           153.11275 
           153.12075 
           153.12820 
           153.14397 
           153.15933 
           153.15952 
           153.18762 
           153.25712 
           153.28143 
           153.29146 
           153.34345 
           153.41517 
           153.41718 
           153.42413 
           153.44240 
           153.44460 
           153.49726 
           153.50926 
           153.52270 
           153.54266 
           153.62390 
           153.64731 
           153.64873 
           153.66731 
           153.69528 
           153.70246 
           153.71057 
           153.71771 
           153.74805 
           153.75135 
           153.82660 
           153.83503 
           153.89318 
           153.89489 
           153.89663 
           153.93531 
           153.95935 
           153.97734 
           153.98107 
           153.98487 
           153.99105 
           154.00522 
           154.01545 
           154.04391 
           154.04542 
           154.08840 
           154.15767 
           154.21629 
           154.22040 
           154.24491 
           154.26245 
           154.33778 
           154.39686 
           154.44527 
           154.48279 
           154.50707 
           154.59816 
           154.61017 
           154.64411 
           154.64566 
           154.70460 
           154.72683 
           154.73700 
           154.73810 
           154.77027 
           154.84018 
           154.86687 
           154.87598 
           154.88161 
           154.89621 
           154.90502 
           154.90516 
           154.91173 
           154.93296 
           154.96069 
           154.97709 
           154.99043 
           155.03835 
           155.07527 
           155.15250 
           155.18655 
           155.23359 
           155.25048 
           155.25362 
           155.27148 
           155.29298 
           155.30404 
           155.33389 
           155.38462 
           155.38982 
           155.39593 
           155.40830 
           155.40845 
           155.42989 
           155.44800 
           155.46706 
           155.47325 
           155.49246 
           155.51742 
           155.54537 
           155.55049 
           155.58376 
           155.58678 
           155.62490 
           155.68548 
           155.77962 
           155.79180 
           155.80842 
           155.81577 
           155.82869 
           155.84112 
           155.84585 
           155.85514 
           155.85682 
           155.95468 
           156.01727 
           156.04044 
           156.05167 
           156.05256 
           156.05277 
           156.06852 
           156.07627 
           156.12522 
           156.15038 
           156.16826 
           156.19616 
           156.21137 
           156.21263 
           156.23473 
           156.23948 
           156.24497 
           156.26760 
           156.41217 
           156.41483 
           156.47592 
           156.48524 
           156.49080 
           156.55619 
           156.58793 
           156.60697 
           156.65477 
           156.76548 
           156.77324 
           156.79940 
           156.84588 
           156.91213 
           156.93979 
           156.97091 
           156.99516 
           157.01099 
           157.02801 
           157.04263 
           157.04281 
           157.07088 
           157.10196 
           157.10567 
           157.14002 
           157.14660 
           157.16333 
           157.19740 
           157.25222 
           157.27511 
           157.30220 
           157.30682 
           157.48173 
           157.49350 
           157.51309 
           157.53498 
           157.58615 
           157.60499 
           157.62699 
           157.66853 
           157.67530 
           157.70196 
           157.70474 
           157.71633 
           157.72464 
           157.72756 
           157.74305 
           157.76573 
           157.78159 
           157.78610 
           157.82522 
           157.95536 
           157.97332 
           157.98368 
           158.06086 
           158.11304 
           158.12682 
           158.17372 
           158.18482 
           158.18543 
           158.21003 
           158.28346 
           158.29751 
           158.32329 
           158.32829 
           158.33127 
           158.38294 
           158.41829 
           158.42731 
           158.51281 
           158.58859 
           158.61808 
           158.63721 
           158.66350 
           158.70620 
           158.70964 
           158.74419 
           158.74880 
           158.76086 
           158.76872 
           158.79113 
           158.85023 
           158.88007 
           158.90168 
           158.91841 
           158.95241 
           158.99759 
           159.01585 
           159.02667 
           159.03537 
           159.04146 
           159.05306 
           159.05973 
           159.07846 
           159.09024 
           159.17207 
           159.18102 
           159.18980 
           159.22339 
           159.23439 
           159.27040 
           159.31709 
           159.37881 
           159.38258 
           159.39863 
           159.47153 
           159.48214 
           159.48460 
           159.48844 
           159.51818 
           159.53863 
           159.54984 
           159.58616 
           159.63349 
           159.63521 
           159.63541 
           159.65679 
           159.69654 
           159.73001 
           159.73526 
           159.78811 
           159.80518 
           159.81357 
           159.84966 
           159.86295 
           159.88480 
           159.89786 
           159.93789 
           159.96694 
           160.03997 
           160.04159 
           160.06559 
           160.08346 
           160.08423 
           160.08741 
           160.10178 
           160.11824 
           160.14439 
           160.14444 
           160.14885 
           160.22232 
           160.30477 
           160.38203 
           160.40063 
           160.43646 
           160.48755 
           160.59276 
           160.60406 
           160.61354 
           160.63271 
           160.64887 
           160.67939 
           160.68723 
           160.70249 
           160.71584 
           160.76238 
           160.79274 
           160.82433 
           160.82692 
           160.84746 
           160.87935 
           160.88673 
           160.91225 
           160.92609 
           160.94450 
           160.97169 
           160.98842 
           161.00981 
           161.01070 
           161.02421 
           161.05220 
           161.05279 
           161.06275 
           161.06493 
           161.10951 
           161.11678 
           161.11988 
           161.20420 
           161.20503 
           161.22301 
           161.22918 
           161.27293 
           161.28150 
           161.29260 
           161.37446 
           161.38403 
           161.44719 
           161.49490 
           161.50187 
           161.56298 
           161.58763 
           161.64290 
           161.65124 
           161.66673 
           161.68468 
           161.70488 
           161.86497 
           161.89084 
           161.94104 
           161.94783 
           162.01754 
           162.03862 
           162.04888 
           162.10300 
           162.10708 
           162.16605 
           162.25195 
           162.25903 
           162.26171 
           162.29205 
           162.32909 
           162.33952 
           162.44130 
           162.44617 
           162.46177 
           162.47187 
           162.47774 
           162.49779 
           162.62061 
           162.64243 
           162.69619 
           162.77360 
           162.79937 
           162.80958 
           162.81114 
           162.84513 
           162.91010 
           163.02600 
           163.07321 
           163.07463 
           163.08238 
           163.10428 
           163.14049 
           163.14121 
           163.16755 
           163.17890 
           163.18984 
           163.19469 
           163.20301 
           163.32191 
           163.34017 
           163.36935 
           163.38566 
           163.41531 
           163.43366 
           163.45624 
           163.48850 
           163.50534 
           163.50992 
           163.54976 
           163.58856 
           163.61895 
           163.65464 
           163.76665 
           163.80739 
           163.81177 
           163.83282 
           163.84173 
           163.89691 
           163.95099 
           163.98083 
           163.98810 
           163.99655 
           164.02371 
           164.03727 
           164.07211 
           164.14530 
           164.15353 
           164.15652 
           164.17736 
           164.18749 
           164.20293 
           164.21115 
           164.24635 
           164.27242 
           164.30858 
           164.31990 
           164.34597 
           164.37052 
           164.38006 
           164.46767 
           164.48597 
           164.50382 
           164.51566 
           164.60016 
           164.68648 
           164.75301 
           164.77718 
           164.84218 
           164.84238 
           164.85048 
           164.87726 
           164.88635 
           164.99028 
           165.01785 
           165.02149 
           165.02278 
           165.05831 
           165.06385 
           165.11735 
           165.13012 
           165.14728 
           165.19102 
           165.19540 
           165.23356 
           165.27539 
           165.29202 
           165.34538 
           165.36223 
           165.44308 
           165.46807 
           165.49383 
           165.50011 
           165.50140 
           165.53571 
           165.59039 
           165.59744 
           165.61759 
           165.65531 
           165.70275 
           165.71359 
           165.72995 
           165.76966 
           165.78482 
           165.79623 
           165.79685 
           165.90809 
           165.92071 
           165.92171 
           165.92770 
           165.93468 
           165.97962 
           166.01039 
           166.19893 
           166.22040 
           166.23699 
           166.24439 
           166.27351 
           166.30571 
           166.34204 
           166.34455 
           166.34500 
           166.37849 
           166.45345 
           166.47618 
           166.49682 
           166.53628 
           166.60218 
           166.63087 
           166.67070 
           166.69372 
           166.74857 
           166.76414 
           166.80147 
           166.81065 
           166.81343 
           166.83481 
           166.84969 
           166.85046 
           166.99790 
           167.00143 
           167.06398 
           167.06956 
           167.08232 
           167.09854 
           167.10812 
           167.13064 
           167.17547 
           167.18678 
           167.20846 
           167.22764 
           167.25090 
           167.27016 
           167.29562 
           167.30330 
           167.36890 
           167.38251 
           167.38962 
           167.39803 
           167.48366 
           167.49161 
           167.49574 
           167.50236 
           167.58232 
           167.60244 
           167.62777 
           167.63146 
           167.69698 
           167.71665 
           167.71998 
           167.73415 
           167.76648 
           167.80096 
           167.80723 
           167.82183 
           167.82433 
           167.85532 
           167.88465 
           167.92444 
           167.93656 
           167.97112 
           167.97910 
           167.99512 
           168.00317 
           168.03790 
           168.08282 
           168.08929 
           168.13845 
           168.14283 
           168.14417 
           168.18102 
           168.18566 
           168.20920 
           168.23805 
           168.25223 
           168.29723 
           168.31317 
           168.34345 
           168.37391 
           168.40300 
           168.42678 
           168.43618 
           168.49399 
           168.59121 
           168.68402 
           168.69690 
           168.78706 
           168.79176 
           168.79252 
           168.80355 
           168.80615 
           168.81275 
           168.81555 
           168.81936 
           168.82265 
           168.86905 
           168.88236 
           168.89692 
           168.92011 
           168.92935 
           168.98875 
           169.04269 
           169.05923 
           169.08472 
           169.08721 
           169.09168 
           169.10339 
           169.14989 
           169.15269 
           169.18523 
           169.19483 
           169.20806 
           169.22328 
           169.24959 
           169.25432 
           169.26299 
           169.30005 
           169.31794 
           169.37085 
           169.38927 
           169.39591 
           169.40520 
           169.45736 
           169.46676 
           169.49436 
           169.61143 
           169.63790 
           169.64495 
           169.65066 
           169.65586 
           169.67920 
           169.72801 
           169.73130 
           169.74203 
           169.80913 
           169.83630 
           169.83826 
           169.87475 
           169.89308 
           169.89760 
           169.95091 
           169.97652 
           169.97755 
           169.98682 
           169.98990 
           170.05759 
           170.14784 
           170.15145 
           170.21731 
           170.21902 
           170.23950 
           170.30450 
           170.33851 
           170.37545 
           170.47072 
           170.55286 
           170.58288 
           170.58311 
           170.58958 
           170.59025 
           170.61497 
           170.64509 
           170.66201 
           170.66756 
           170.70080 
           170.70110 
           170.70529 
           170.70911 
           170.72739 
           170.74412 
           170.79241 
           170.84393 
           170.87754 
           170.89280 
           170.89632 
           170.93758 
           170.94500 
           170.98783 
           171.05750 
           171.06546 
           171.08063 
           171.09503 
           171.11837 
           171.16537 
           171.16950 
           171.17174 
           171.20097 
           171.20461 
           171.21298 
           171.28978 
           171.33128 
           171.35648 
           171.42531 
           171.45930 
           171.46595 
           171.47289 
           171.51761 
           171.52077 
           171.58373 
           171.59590 
           171.60370 
           171.61158 
           171.62572 
           171.64609 
           171.67935 
           171.68515 
           171.69320 
           171.70398 
           171.73960 
           171.74832 
           171.76002 
           171.85857 
           171.89570 
           171.91026 
           171.98879 
           172.03615 
           172.10998 
           172.14479 
           172.14597 
           172.20023 
           172.26483 
           172.26555 
           172.27060 
           172.27639 
           172.32360 
           172.33524 
           172.37417 
           172.38678 
           172.39328 
           172.42984 
           172.43513 
           172.44046 
           172.50422 
           172.61124 
           172.64732 
           172.71589 
           172.71623 
           172.74124 
           172.74336 
           172.74839 
           172.80053 
           172.80332 
           172.81302 
           172.82250 
           172.84893 
           172.90537 
           172.91793 
           172.98505 
           173.06311 
           173.08075 
           173.08280 
           173.09698 
           173.10749 
           173.16196 
           173.16645 
           173.16703 
           173.23609 
           173.24888 
           173.26412 
           173.29842 
           173.31584 
           173.35124 
           173.48191 
           173.52195 
           173.61596 
           173.66925 
           173.69974 
           173.73163 
           173.76002 
           173.76074 
           173.79309 
           173.81456 
           173.81646 
           173.83910 
           173.87014 
           173.89095 
           173.93061 
           173.96259 
           173.96412 
           174.04200 
           174.05780 
           174.07530 
           174.11368 
           174.26014 
           174.26054 
           174.26357 
           174.26634 
           174.27270 
           174.30621 
           174.37569 
           174.39072 
           174.44458 
           174.46783 
           174.47017 
           174.52378 
           174.52459 
           174.53595 
           174.55408 
           174.55925 
           174.57054 
           174.58054 
           174.68974 
           174.69798 
           174.70504 
           174.74052 
           174.74271 
           174.77560 
           174.80312 
           174.83752 
           174.86314 
           174.90547 
           174.91564 
           174.92158 
           174.92239 
           174.99193 
           175.01601 
           175.05324 
           175.05456 
           175.05701 
           175.09274 
           175.09981 
           175.11395 
           175.13370 
           175.13791 
           175.14991 
           175.17300 
           175.17938 
           175.23168 
           175.24743 
           175.26699 
           175.27015 
           175.28495 
           175.32014 
           175.33327 
           175.39007 
           175.43197 
           175.45241 
           175.47572 
           175.50658 
           175.50804 
           175.54298 
           175.55951 
           175.60350 
           175.64415 
           175.65289 
           175.72764 
           175.78320 
           175.80300 
           175.81416 
           176.01641 
           176.06844 
           176.14222 
           176.17624 
           176.17708 
           176.18553 
           176.21447 
           176.21861 
           176.24014 
           176.29534 
           176.31115 
           176.33822 
           176.39906 
           176.42152 
           176.49541 
           176.52919 
           176.56288 
           176.64161 
           176.68455 
           176.74116 
           176.74125 
           176.76439 
           176.77790 
           176.79301 
           176.85708 
           176.86212 
           176.90032 
           176.92437 
           176.94223 
           176.94623 
           177.01875 
           177.03008 
           177.04717 
           177.05074 
           177.05233 
           177.05717 
           177.12313 
           177.12754 
           177.15223 
           177.24247 
           177.26135 
           177.28052 
           177.29210 
           177.29661 
           177.33151 
           177.33241 
           177.35385 
           177.36118 
           177.38205 
           177.43567 
           177.45543 
           177.52546 
           177.61151 
           177.62981 
           177.64204 
           177.65326 
           177.65665 
           177.68192 
           177.69223 
           177.72028 
           177.73867 
           177.75596 
           177.77111 
           177.80907 
           177.81417 
           177.82331 
           177.90830 
           177.91412 
           177.95953 
           178.07618 
           178.09385 
           178.11728 
           178.21085 
           178.24320 
           178.24906 
           178.31646 
           178.40978 
           178.41556 
           178.43321 
           178.43846 
           178.43948 
           178.44502 
           178.47302 
           178.50800 
           178.54467 
           178.54878 
           178.57085 
           178.60209 
           178.61060 
           178.62988 
           178.64221 
           178.64267 
           178.70855 
           178.73769 
           178.77948 
           178.79292 
           178.79802 
           178.81743 
           178.83012 
           178.85628 
           178.85891 
           178.86630 
           178.89584 
           178.94624 
           178.97727 
           179.03508 
           179.11016 
           179.14127 
           179.19991 
           179.20670 
           179.21669 
           179.21709 
           179.24319 
           179.26897 
           179.30024 
           179.31721 
           179.40435 
           179.48894 
           179.49938 
           179.53673 
           179.55779 
           179.56436 
           179.60392 
           179.61285 
           179.61510 
           179.65575 
           179.68843 
           179.71075 
           179.71122 
           179.73026 
           179.77053 
           179.77808 
           179.79287 
           179.80913 
           179.82375 
           179.85347 
           179.85409 
           179.86837 
           180.02418 
           180.06560 
           180.13747 
           180.14993 
           180.16762 
           180.16947 
           180.19285 
           180.21281 
           180.21502 
           180.22585 
           180.23698 
           180.24870 
           180.28325 
           180.32714 
           180.36114 
           180.38056 
           180.39870 
           180.41834 
           180.45414 
           180.47718 
           180.51300 
           180.58517 
           180.72634 
           180.75442 
           180.76557 
           180.78749 
           180.79896 
           180.91918 
           180.92384 
           180.95248 
           181.00826 
           181.03745 
           181.04201 
           181.04739 
           181.06976 
           181.08201 
           181.11005 
           181.13905 
           181.20832 
           181.20934 
           181.24363 
           181.31811 
           181.33005 
           181.34697 
           181.36553 
           181.37073 
           181.38886 
           181.39771 
           181.40733 
           181.41004 
           181.50409 
           181.50756 
           181.54924 
           181.58241 
           181.60365 
           181.60492 
           181.67952 
           181.68927 
           181.70646 
           181.70790 
           181.71450 
           181.76773 
           181.78276 
           181.78442 
           181.80211 
           181.81699 
           181.84381 
           181.89376 
           181.91597 
           181.92175 
           181.92596 
           181.93753 
           181.96700 
           181.99119 
           182.02955 
           182.09138 
           182.12865 
           182.13580 
           182.15466 
           182.20588 
           182.20792 
           182.22947 
           182.25112 
           182.25369 
           182.25410 
           182.25613 
           182.34651 
           182.35949 
           182.39232 
           182.40222 
           182.43030 
           182.44990 
           182.49349 
           182.53206 
           182.57070 
           182.65998 
           182.67439 
           182.67638 
           182.72385 
           182.72762 
           182.73879 
           182.75529 
           182.77872 
           182.78212 
           182.78290 
           182.78936 
           182.79736 
           182.81475 
           182.81964 
           182.82561 
           182.82709 
           182.83720 
           182.87164 
           182.88830 
           182.93780 
           182.97753 
           182.98427 
           182.98667 
           182.99968 
           183.02064 
           183.05459 
           183.05794 
           183.08061 
           183.08824 
           183.09033 
           183.10167 
           183.10986 
           183.16102 
           183.17101 
           183.17453 
           183.17719 
           183.20794 
           183.26715 
           183.27797 
           183.29343 
           183.30415 
           183.30773 
           183.33437 
           183.35551 
           183.41719 
           183.41809 
           183.50714 
           183.54824 
           183.62946 
           183.64062 
           183.65527 
           183.66765 
           183.72548 
           183.77053 
           183.78150 
           183.78272 
           183.80276 
           183.80962 
           183.83638 
           183.92360 
           183.93905 
           183.97060 
           183.97777 
           183.98060 
           183.98172 
           184.04503 
           184.07027 
           184.07530 
           184.08788 
           184.14367 
           184.16779 
           184.18598 
           184.19316 
           184.24333 
           184.25544 
           184.27601 
           184.33865 
           184.36628 
           184.39480 
           184.45325 
           184.50285 
           184.54543 
           184.63612 
           184.66462 
           184.68848 
           184.70799 
           184.70855 
           184.77927 
           184.78733 
           184.78769 
           184.78894 
           184.79635 
           184.79738 
           184.83466 
           184.84257 
           184.88531 
           184.90478 
           184.93966 
           184.94364 
           184.95241 
           184.99297 
           185.04483 
           185.07851 
           185.10535 
           185.11032 
           185.24895 
           185.28361 
           185.28976 
           185.29203 
           185.30044 
           185.34084 
           185.34347 
           185.42643 
           185.44082 
           185.45544 
           185.47034 
           185.61742 
           185.63086 
           185.66289 
           185.66852 
           185.67930 
           185.75195 
           185.77241 
           185.78760 
           185.81245 
           185.84466 
           185.85480 
           185.91926 
           185.94022 
           186.00546 
           186.02934 
           186.03099 
           186.03368 
           186.03661 
           186.04642 
           186.06451 
           186.07935 
           186.19383 
           186.21275 
           186.21737 
           186.29404 
           186.32919 
           186.33291 
           186.36379 
           186.39510 
           186.42269 
           186.50045 
           186.50142 
           186.50198 
           186.52275 
           186.53827 
           186.58780 
           186.59436 
           186.62008 
           186.67752 
           186.69306 
           186.74119 
           186.75921 
           186.78163 
           186.79157 
           186.80576 
           186.87433 
           186.92075 
           186.92571 
           186.94610 
           186.94974 
           186.98171 
           186.98315 
           186.99174 
           187.02230 
           187.08584 
           187.10414 
           187.12235 
           187.13969 
           187.18741 
           187.23751 
           187.24896 
           187.29300 
           187.33237 
           187.38671 
           187.38989 
           187.39852 
           187.41780 
           187.42119 
           187.43462 
           187.44531 
           187.45471 
           187.46339 
           187.46444 
           187.49275 
           187.51222 
           187.54123 
           187.57183 
           187.60562 
           187.60864 
           187.61360 
           187.63611 
           187.65533 
           187.67723 
           187.70484 
           187.72562 
           187.74315 
           187.76734 
           187.78808 
           187.80655 
           187.85533 
           187.85694 
           187.85826 
           187.90858 
           187.93339 
           187.95789 
           187.99350 
           187.99960 
           188.00340 
           188.03826 
           188.07940 
           188.08456 
           188.08734 
           188.20092 
           188.25773 
           188.27437 
           188.30867 
           188.34760 
           188.36513 
           188.37846 
           188.38145 
           188.40422 
           188.41173 
           188.42333 
           188.45773 
           188.49679 
           188.52062 
           188.52094 
           188.55313 
           188.59221 
           188.62013 
           188.63379 
           188.68668 
           188.70608 
           188.78317 
           188.78351 
           188.79649 
           188.80623 
           188.81132 
           188.86207 
           188.87401 
           188.91323 
           188.98788 
           188.99867 
           188.99932 
           189.03123 
           189.03853 
           189.04518 
           189.05057 
           189.05820 
           189.06743 
           189.11505 
           189.12123 
           189.18132 
           189.19355 
           189.27003 
           189.31882 
           189.31929 
           189.35891 
           189.37011 
           189.37793 
           189.40677 
           189.49995 
           189.55089 
           189.57578 
           189.59567 
           189.63511 
           189.67484 
           189.69579 
           189.83602 
           189.86577 
           189.87299 
           189.96519 
           189.96725 
           189.96953 
           189.97335 
           190.03721 
           190.06079 
           190.07752 
           190.10962 
           190.14062 
           190.17188 
           190.22250 
           190.23324 
           190.24727 
           190.24734 
           190.28710 
           190.33166 
           190.46042 
           190.46052 
           190.53155 
           190.55295 
           190.57709 
           190.61195 
           190.61661 
           190.64432 
           190.64702 
           190.67994 
           190.69334 
           190.69958 
           190.70606 
           190.70887 
           190.74259 
           190.74578 
           190.76008 
           190.78940 
           190.88698 
           191.00836 
           191.03569 
           191.10053 
           191.11062 
           191.13720 
           191.14741 
           191.19526 
           191.20758 
           191.24265 
           191.29573 
           191.41453 
           191.42103 
           191.43538 
           191.43750 
           191.45597 
           191.46387 
           191.50337 
           191.58240 
           191.64894 
           191.71323 
           191.72500 
           191.80914 
           191.88317 
           191.94291 
           192.00566 
           192.04805 
           192.05579 
           192.08016 
           192.09620 
           192.15168 
           192.19166 
           192.23213 
           192.26492 
           192.32641 
           192.40560 
           192.47500 
           192.51945 
           192.54188 
           192.60531 
           192.63000 
           192.66544 
           192.69606 
           192.73043 
           192.75742 
           192.78076 
           192.81680 
           192.83054 
           192.85483 
           192.85739 
           192.91517 
           192.93572 
           192.99070 
           193.00963 
           193.01048 
           193.01591 
           193.02918 
           193.05453 
           193.06608 
           193.13523 
           193.14337 
           193.14778 
           193.16905 
           193.22928 
           193.24616 
           193.25021 
           193.25722 
           193.25925 
           193.29754 
           193.34265 
           193.35210 
           193.35323 
           193.41358 
           193.43469 
           193.52320 
           193.56299 
           193.58601 
           193.62909 
           193.64144 
           193.68710 
           193.71052 
           193.76845 
           193.80525 
           193.80778 
           193.81293 
           193.83325 
           193.88856 
           193.89220 
           193.91087 
           193.91299 
           193.93816 
           193.95298 
           194.05515 
           194.08049 
           194.17006 
           194.18613 
           194.19124 
           194.20419 
           194.20908 
           194.21212 
           194.27092 
           194.27164 
           194.27748 
           194.34774 
           194.35048 
           194.35535 
           194.39906 
           194.40090 
           194.43200 
           194.47045 
           194.47934 
           194.51865 
           194.52396 
           194.53261 
           194.58199 
           194.59287 
           194.59304 
           194.66554 
           194.67606 
           194.72432 
           194.72488 
           194.73301 
           194.75711 
           194.77732 
           194.78611 
           194.86332 
           195.05777 
           195.06235 
           195.08314 
           195.12228 
           195.20408 
           195.21199 
           195.24945 
           195.26594 
           195.27405 
           195.37240 
           195.40908 
           195.42967 
           195.43595 
           195.45719 
           195.49835 
           195.50883 
           195.51769 
           195.54134 
           195.56972 
           195.60536 
           195.60756 
           195.62536 
           195.63471 
           195.69195 
           195.70397 
           195.76438 
           195.77871 
           195.83957 
           195.86348 
           195.87771 
           195.89694 
           196.00794 
           196.04181 
           196.04983 
           196.05518 
           196.05899 
           196.07544 
           196.10984 
           196.20392 
           196.23311 
           196.24100 
           196.25099 
           196.25177 
           196.26303 
           196.30024 
           196.34297 
           196.37662 
           196.43176 
           196.49161 
           196.49474 
           196.54049 
           196.54244 
           196.54447 
           196.55537 
           196.55841 
           196.57228 
           196.64366 
           196.72474 
           196.72625 
           196.73163 
           196.73662 
           196.74303 
           196.76698 
           196.79513 
           196.82205 
           196.82855 
           196.86185 
           196.89101 
           196.90701 
           196.91705 
           196.91776 
           196.92604 
           196.93154 
           196.93186 
           196.99445 
           196.99820 
           197.13443 
           197.23743 
           197.25320 
           197.27825 
           197.28521 
           197.29867 
           197.30022 
           197.30235 
           197.32406 
           197.37669 
           197.39007 
           197.48188 
           197.48555 
           197.48819 
           197.52576 
           197.54164 
           197.55610 
           197.57678 
           197.61020 
           197.63416 
           197.63937 
           197.66340 
           197.69753 
           197.70667 
           197.72080 
           197.75127 
           197.78134 
           197.84376 
           197.86863 
           197.86927 
           197.88144 
           197.88685 
           197.90380 
           197.94994 
           197.99396 
           198.00610 
           198.04050 
           198.04695 
           198.09052 
           198.09507 
           198.09951 
           198.11381 
           198.15251 
           198.18317 
           198.20808 
           198.21245 
           198.21397 
           198.26004 
           198.26866 
           198.28470 
           198.31179 
           198.42455 
           198.42647 
           198.43078 
           198.51827 
           198.52060 
           198.53472 
           198.57146 
           198.59580 
           198.65261 
           198.75370 
           198.81253 
           198.81681 
           198.84051 
           198.84855 
           198.89039 
           198.95673 
           198.95726 
           198.96569 
           199.08139 
           199.08595 
           199.13767 
           199.13777 
           199.20664 
           199.24583 
           199.28734 
           199.32526 
           199.33579 
           199.37044 
           199.39490 
           199.41248 
           199.49467 
           199.50314 
           199.51121 
           199.51267 
           199.58249 
           199.61155 
           199.69245 
           199.71229 
           199.71573 
           199.77031 
           199.79976 
           199.82315 
           199.82800 
           199.83247 
           199.87563 
           199.89017 
           199.92577 
           199.97275 
           199.97538 
           200.06936 
           200.07319 
           200.12573 
           200.12773 
           200.12790 
           200.14485 
           200.17783 
           200.19966 
           200.20771 
           200.23987 
           200.32397 
           200.33651 
           200.34241 
           200.34622 
           200.36203 
           200.36350 
           200.37470 
           200.39964 
           200.41615 
           200.42085 
           200.42445 
           200.49308 
           200.55927 
           200.64460 
           200.64569 
           200.67516 
           200.68179 
           200.69477 
           200.75882 
           200.77944 
           200.84736 
           200.85977 
           201.00250 
           201.00346 
           201.00855 
           201.02387 
           201.02971 
           201.04373 
           201.04419 
           201.08093 
           201.08293 
           201.08376 
           201.13036 
           201.14620 
           201.17915 
           201.19905 
           201.28928 
           201.30548 
           201.39562 
           201.43921 
           201.46885 
           201.47825 
           201.48026 
           201.48930 
           201.52530 
           201.53054 
           201.53587 
           201.54611 
           201.61862 
           201.64198 
           201.65605 
           201.66023 
           201.67451 
           201.67894 
           201.68005 
           201.72035 
           201.74198 
           201.76804 
           201.80489 
           201.80722 
           201.84091 
           201.85854 
           201.87747 
           201.91129 
           201.96350 
           202.00890 
           202.11660 
           202.12933 
           202.13835 
           202.13956 
           202.23571 
           202.27205 
           202.30093 
           202.36093 
           202.40393 
           202.40976 
           202.43399 
           202.45732 
           202.45927 
           202.49688 
           202.51428 
           202.53650 
           202.54179 
           202.54387 
           202.63457 
           202.64461 
           202.64936 
           202.67109 
           202.67518 
           202.67964 
           202.77270 
           202.78033 
           202.80295 
           202.84280 
           202.84841 
           202.85709 
           202.85760 
           202.86375 
           202.86520 
           202.89669 
           202.90848 
           202.92795 
           203.04372 
           203.04414 
           203.04762 
           203.05494 
           203.10772 
           203.11637 
           203.13824 
           203.13902 
           203.14921 
           203.22624 
           203.25294 
           203.36080 
           203.37562 
           203.44652 
           203.57769 
           203.58867 
           203.64247 
           203.66188 
           203.66661 
           203.66783 
           203.67149 
           203.67718 
           203.69025 
           203.69648 
           203.74004 
           203.74216 
           203.75582 
           203.81364 
           203.82030 
           203.82467 
           203.83305 
           203.83804 
           203.86512 
           203.87795 
           203.87948 
           203.88235 
           203.94483 
           203.94730 
           203.97868 
           203.99375 
           204.13107 
           204.22037 
           204.22068 
           204.25022 
           204.28687 
           204.31771 
           204.32002 
           204.38089 
           204.40938 
           204.43739 
           204.44795 
           204.48015 
           204.49803 
           204.53620 
           204.56206 
           204.64665 
           204.65214 
           204.67124 
           204.71429 
           204.73513 
           204.74003 
           204.75682 
           204.77408 
           204.78547 
           204.79921 
           204.83707 
           204.84299 
           204.96313 
           204.98616 
           205.01881 
           205.05781 
           205.07658 
           205.09535 
           205.11583 
           205.16452 
           205.18878 
           205.19189 
           205.29816 
           205.35531 
           205.35899 
           205.35936 
           205.37823 
           205.48260 
           205.52772 
           205.52905 
           205.53602 
           205.55537 
           205.55893 
           205.59334 
           205.59982 
           205.60029 
           205.62251 
           205.63503 
           205.63758 
           205.64054 
           205.70836 
           205.74606 
           205.74805 
           205.76635 
           205.78227 
           205.80193 
           205.82767 
           205.83563 
           205.86605 
           205.86696 
           205.87947 
           205.88967 
           205.92134 
           205.94400 
           205.94918 
           206.00089 
           206.00262 
           206.00371 
           206.04043 
           206.04333 
           206.04396 
           206.16090 
           206.17031 
           206.18607 
           206.20417 
           206.25001 
           206.25611 
           206.27045 
           206.28643 
           206.29192 
           206.30969 
           206.31905 
           206.33117 
           206.36780 
           206.42937 
           206.48189 
           206.49219 
           206.58195 
           206.62819 
           206.63345 
           206.65783 
           206.70774 
           206.74190 
           206.74829 
           206.75151 
           206.75863 
           206.76770 
           206.77070 
           206.79940 
           206.80889 
           206.81150 
           206.86439 
           206.92302 
           206.98448 
           206.99916 
           207.00070 
           207.06975 
           207.07709 
           207.10007 
           207.10212 
           207.11496 
           207.15080 
           207.16671 
           207.20375 
           207.25524 
           207.27447 
           207.28086 
           207.32548 
           207.38885 
           207.38990 
           207.48957 
           207.49079 
           207.49605 
           207.55559 
           207.58185 
           207.63887 
           207.69728 
           207.71779 
           207.72012 
           207.76717 
           207.84864 
           207.86958 
           207.88638 
           207.97891 
           208.00736 
           208.01074 
           208.04625 
           208.06469 
           208.08076 
           208.11487 
           208.13286 
           208.14431 
           208.19096 
           208.25680 
           208.26367 
           208.36625 
           208.42610 
           208.52414 
           208.56123 
           208.57225 
           208.60943 
           208.63899 
           208.64071 
           208.64186 
           208.65143 
           208.71485 
           208.74138 
           208.76518 
           208.81286 
           208.81885 
           208.83352 
           208.90372 
           208.91410 
           208.91470 
           208.91943 
           208.97826 
           208.98284 
           209.04441 
           209.04826 
           209.07854 
           209.12542 
           209.14290 
           209.14817 
           209.16342 
           209.17435 
           209.18119 
           209.19731 
           209.19972 
           209.28840 
           209.33315 
           209.35413 
           209.39673 
           209.45660 
           209.50189 
           209.51897 
           209.52902 
           209.53673 
           209.60962 
           209.62111 
           209.63629 
           209.68717 
           209.69317 
           209.69566 
           209.73218 
           209.75228 
           209.77071 
           209.79742 
           209.80437 
           209.81264 
           209.83544 
           209.83643 
           209.83925 
           209.84089 
           209.88028 
           209.90290 
           209.90551 
           209.92580 
           209.94963 
           209.97379 
           209.98781 
           210.03340 
           210.03674 
           210.03984 
           210.04033 
           210.04963 
           210.05907 
           210.09728 
           210.24520 
           210.27708 
           210.28567 
           210.34468 
           210.36044 
           210.37164 
           210.43728 
           210.48349 
           210.49851 
           210.50068 
           210.51276 
           210.61688 
           210.61735 
           210.63616 
           210.64270 
           210.65669 
           210.80193 
           210.80347 
           210.80831 
           210.81394 
           210.84214 
           210.84753 
           210.85152 
           210.85171 
           210.88267 
           210.90572 
           210.94303 
           210.96146 
           210.97221 
           211.00199 
           211.04539 
           211.05919 
           211.07201 
           211.10736 
           211.14403 
           211.14737 
           211.15884 
           211.17968 
           211.21433 
           211.22988 
           211.28204 
           211.36176 
           211.39564 
           211.42264 
           211.45216 
           211.45588 
           211.48808 
           211.52266 
           211.54033 
           211.54869 
           211.62459 
           211.64480 
           211.68861 
           211.69924 
           211.73907 
           211.76713 
           211.81916 
           211.83526 
           211.89307 
           211.89409 
           211.92962 
           211.93600 
           211.94894 
           211.96413 
           211.97406 
           211.99989 
           212.03958 
           212.04848 
           212.05046 
           212.08161 
           212.09120 
           212.13857 
           212.14556 
           212.19776 
           212.24871 
           212.27743 
           212.30979 
           212.35295 
           212.35721 
           212.49772 
           212.50611 
           212.54085 
           212.55368 
           212.55621 
           212.57394 
           212.59126 
           212.59140 
           212.61412 
           212.67069 
           212.70820 
           212.71526 
           212.72508 
           212.80873 
           212.85319 
           212.85379 
           212.91653 
           212.92269 
           212.93276 
           212.96520 
           212.99114 
           213.09554 
           213.10284 
           213.17566 
           213.26887 
           213.30437 
           213.30981 
           213.31470 
           213.31605 
           213.33649 
           213.35288 
           213.37169 
           213.42027 
           213.43600 
           213.44431 
           213.44956 
           213.49281 
           213.53007 
           213.56215 
           213.57346 
           213.58604 
           213.62894 
           213.66745 
           213.78651 
           213.81766 
           213.82899 
           213.89617 
           213.92770 
           213.95966 
           214.01448 
           214.03789 
           214.06379 
           214.07621 
           214.09586 
           214.10095 
           214.10586 
           214.12565 
           214.15279 
           214.15476 
           214.24145 
           214.28805 
           214.35633 
           214.35635 
           214.36641 
           214.39844 
           214.40737 
           214.47561 
           214.47630 
           214.57081 
           214.63590 
           214.65469 
           214.66315 
           214.75118 
           214.75457 
           214.76839 
           214.78367 
           214.83568 
           214.85093 
           214.89368 
           214.91788 
           215.03121 
           215.04855 
           215.07971 
           215.09866 
           215.17808 
           215.23987 
           215.24494 
           215.30483 
           215.32147 
           215.34698 
           215.46249 
           215.46839 
           215.48942 
           215.52326 
           215.55792 
           215.56304 
           215.60431 
           215.63553 
           215.63787 
           215.66701 
           215.67135 
           215.69684 
           215.70001 
           215.70188 
           215.71582 
           215.73662 
           215.81972 
           215.85407 
           215.97069 
           215.97874 
           216.05224 
           216.10817 
           216.24190 
           216.27093 
           216.28043 
           216.36489 
           216.37597 
           216.41543 
           216.42118 
           216.42826 
           216.42849 
           216.55865 
           216.57405 
           216.61908 
           216.73208 
           216.77515 
           216.81126 
           216.85978 
           216.89340 
           216.90719 
           216.92033 
           216.95802 
           216.97391 
           217.00810 
           217.01901 
           217.06119 
           217.08801 
           217.10021 
           217.13182 
           217.17162 
           217.17162 
           217.17516 
           217.21159 
           217.25906 
           217.29175 
           217.31182 
           217.36774 
           217.51555 
           217.61810 
           217.63323 
           217.68268 
           217.70304 
           217.85889 
           217.86051 
           217.94258 
           217.99048 
           218.06096 
           218.07587 
           218.11367 
           218.11552 
           218.11591 
           218.14373 
           218.18811 
           218.19719 
           218.21064 
           218.21424 
           218.28489 
           218.31260 
           218.34364 
           218.46886 
           218.51515 
           218.52139 
           218.54774 
           218.56636 
           218.62661 
           218.64110 
           218.64236 
           218.68099 
           218.69142 
           218.71874 
           218.72866 
           218.76767 
           218.79785 
           218.82853 
           218.83544 
           218.83994 
           218.84560 
           218.86780 
           218.89277 
           218.89718 
           218.91613 
           218.92421 
           218.94636 
           218.96326 
           218.97931 
           218.99517 
           219.00714 
           219.04453 
           219.04473 
           219.05305 
           219.08860 
           219.10174 
           219.11801 
           219.13168 
           219.19261 
           219.21785 
           219.23308 
           219.25763 
           219.25788 
           219.27794 
           219.44649 
           219.47434 
           219.47611 
           219.48667 
           219.52172 
           219.54518 
           219.57692 
           219.59739 
           219.72362 
           219.75968 
           219.78313 
           219.81559 
           219.81730 
           219.85015 
           219.87242 
           219.87981 
           219.89016 
           219.90619 
           219.92167 
           219.95554 
           219.97153 
           220.00774 
           220.03497 
           220.05635 
           220.06242 
           220.09172 
           220.09618 
           220.14768 
           220.18291 
           220.29251 
           220.35953 
           220.39878 
           220.41354 
           220.41834 
           220.43853 
           220.44797 
           220.51192 
           220.54026 
           220.56571 
           220.57802 
           220.62645 
           220.68568 
           220.70792 
           220.71026 
           220.73212 
           220.74530 
           220.76242 
           220.78428 
           221.05206 
           221.09041 
           221.10501 
           221.11383 
           221.16471 
           221.26189 
           221.26748 
           221.30552 
           221.34715 
           221.36128 
           221.41523 
           221.45195 
           221.52725 
           221.53283 
           221.60271 
           221.75906 
           221.76411 
           221.77552 
           221.87823 
           221.92837 
           221.92946 
           221.95293 
           221.95595 
           221.99216 
           222.01728 
           222.08633 
           222.18973 
           222.21351 
           222.24445 
           222.35878 
           222.38888 
           222.40085 
           222.46547 
           222.46679 
           222.49606 
           222.55733 
           222.60812 
           222.62376 
           222.72216 
           222.74106 
           222.85639 
           222.86736 
           222.87708 
           222.88333 
           222.90040 
           222.90258 
           222.93980 
           222.95665 
           222.98672 
           223.08037 
           223.14968 
           223.18039 
           223.18540 
           223.19588 
           223.20483 
           223.23542 
           223.27987 
           223.32965 
           223.35443 
           223.35713 
           223.37932 
           223.38940 
           223.40656 
           223.45254 
           223.46692 
           223.47917 
           223.52330 
           223.53273 
           223.53499 
           223.53500 
           223.55040 
           223.64844 
           223.66804 
           223.67051 
           223.69266 
           223.73468 
           223.75310 
           223.76384 
           223.76744 
           223.80110 
           223.90177 
           223.90638 
           223.91058 
           223.92185 
           223.93198 
           223.97467 
           223.99138 
           224.01739 
           224.10032 
           224.11491 
           224.11820 
           224.18189 
           224.21517 
           224.21604 
           224.22395 
           224.22848 
           224.22979 
           224.32600 
           224.34822 
           224.38833 
           224.40905 
           224.48036 
           224.56067 
           224.56090 
           224.58330 
           224.58586 
           224.62493 
           224.64237 
           224.67398 
           224.74663 
           224.75667 
           224.76123 
           224.77140 
           224.78690 
           224.79595 
           224.82734 
           224.84816 
           224.88050 
           224.88638 
           224.89629 
           224.93777 
           225.14953 
           225.17663 
           225.17716 
           225.22521 
           225.28674 
           225.32763 
           225.32801 
           225.33313 
           225.33593 
           225.37689 
           225.39034 
           225.41233 
           225.42189 
           225.45672 
           225.49395 
           225.51135 
           225.51640 
           225.52212 
           225.52423 
           225.54445 
           225.56744 
           225.57830 
           225.65852 
           225.67653 
           225.68955 
           225.76012 
           225.77146 
           225.78517 
           225.80236 
           225.82865 
           225.87235 
           225.90305 
           225.94109 
           226.06912 
           226.08676 
           226.23931 
           226.26643 
           226.38899 
           226.42272 
           226.44407 
           226.45202 
           226.48878 
           226.49947 
           226.51382 
           226.55310 
           226.57937 
           226.59093 
           226.62049 
           226.62431 
           226.68178 
           226.73015 
           226.74043 
           226.75816 
           226.76020 
           226.76902 
           226.80413 
           226.87516 
           226.93241 
           226.94456 
           226.94557 
           226.95651 
           226.97365 
           227.03694 
           227.06062 
           227.06186 
           227.06564 
           227.08590 
           227.16405 
           227.21819 
           227.22963 
           227.23710 
           227.23926 
           227.27259 
           227.31405 
           227.32392 
           227.36758 
           227.38022 
           227.39249 
           227.39792 
           227.41550 
           227.42414 
           227.42525 
           227.44082 
           227.47905 
           227.50480 
           227.52005 
           227.53870 
           227.54599 
           227.55116 
           227.55646 
           227.55919 
           227.56330 
           227.56896 
           227.57283 
           227.57707 
           227.61404 
           227.66393 
           227.68898 
           227.71341 
           227.72766 
           227.76151 
           227.78251 
           227.79672 
           227.83377 
           227.85600 
           227.89545 
           227.92396 
           227.92650 
           227.93195 
           227.93320 
           227.94124 
           227.95786 
           228.01821 
           228.02609 
           228.05439 
           228.09667 
           228.11761 
           228.12058 
           228.13224 
           228.14771 
           228.19868 
           228.20747 
           228.36232 
           228.37416 
           228.42884 
           228.43743 
           228.43882 
           228.44929 
           228.45333 
           228.49582 
           228.50495 
           228.52740 
           228.55285 
           228.56869 
           228.57838 
           228.58982 
           228.60357 
           228.60565 
           228.61056 
           228.64640 
           228.81573 
           228.81940 
           228.82688 
           228.82768 
           228.84916 
           228.88034 
           228.89903 
           228.91104 
           229.06422 
           229.07613 
           229.11356 
           229.13706 
           229.14882 
           229.16037 
           229.20045 
           229.20136 
           229.21332 
           229.22927 
           229.25449 
           229.30178 
           229.35078 
           229.39686 
           229.43982 
           229.44412 
           229.44624 
           229.48712 
           229.51118 
           229.53055 
           229.54822 
           229.55815 
           229.61901 
           229.68823 
           229.70776 
           229.70918 
           229.71821 
           229.74762 
           229.76683 
           229.78805 
           229.80817 
           229.82520 
           229.83135 
           229.88120 
           229.88146 
           229.89854 
           229.89873 
           229.97921 
           229.98448 
           230.01847 
           230.03348 
           230.07754 
           230.09830 
           230.14034 
           230.20141 
           230.21803 
           230.27310 
           230.36105 
           230.36466 
           230.40579 
           230.47492 
           230.57509 
           230.61458 
           230.71158 
           230.74365 
           230.76356 
           230.81066 
           230.82556 
           230.87146 
           230.89622 
           230.91724 
           230.96304 
           231.00400 
           231.00929 
           231.04637 
           231.13208 
           231.18724 
           231.19830 
           231.20543 
           231.20653 
           231.22844 
           231.24792 
           231.25757 
           231.27612 
           231.30731 
           231.39385 
           231.45083 
           231.49334 
           231.51748 
           231.54501 
           231.55778 
           231.58730 
           231.60883 
           231.67754 
           231.69150 
           231.69346 
           231.71563 
           231.75781 
           231.75947 
           231.76038 
           231.79542 
           231.79695 
           231.82400 
           231.83716 
           231.85545 
           231.89913 
           231.91319 
           231.94116 
           231.98008 
           232.00184 
           232.01178 
           232.03965 
           232.07160 
           232.09233 
           232.10279 
           232.11759 
           232.11860 
           232.20835 
           232.23015 
           232.23865 
           232.26579 
           232.31334 
           232.32152 
           232.38642 
           232.43692 
           232.46982 
           232.53489 
           232.59028 
           232.63347 
           232.64046 
           232.68370 
           232.72489 
           232.75709 
           232.78255 
           232.80466 
           232.83296 
           232.84236 
           232.86298 
           232.92939 
           232.98850 
           232.99529 
           233.00380 
           233.01499 
           233.01978 
           233.03178 
           233.08123 
           233.08841 
           233.09282 
           233.13405 
           233.16394 
           233.16810 
           233.23943 
           233.35442 
           233.36202 
           233.43220 
           233.43634 
           233.45371 
           233.47197 
           233.49274 
           233.50093 
           233.51234 
           233.52992 
           233.57760 
           233.59212 
           233.59900 
           233.61276 
           233.61619 
           233.61661 
           233.66297 
           233.68723 
           233.73761 
           233.74423 
           233.76246 
           233.82810 
           233.88731 
           233.89035 
           233.93456 
           233.96227 
           233.96271 
           233.97508 
           234.03382 
           234.04110 
           234.08933 
           234.15120 
           234.23503 
           234.26999 
           234.36279 
           234.37143 
           234.43512 
           234.48008 
           234.51127 
           234.51166 
           234.51376 
           234.61073 
           234.66409 
           234.67086 
           234.67874 
           234.70443 
           234.70722 
           234.76870 
           234.79744 
           234.82681 
           234.85091 
           234.89647 
           234.91200 
           234.91523 
           234.92170 
           234.97042 
           234.97336 
           235.06579 
           235.09464 
           235.15197 
           235.19658 
           235.20138 
           235.20695 
           235.22028 
           235.23876 
           235.24540 
           235.26704 
           235.26735 
           235.27227 
           235.27876 
           235.29774 
           235.30342 
           235.34597 
           235.35501 
           235.36239 
           235.36705 
           235.39025 
           235.39090 
           235.41449 
           235.45810 
           235.54524 
           235.59799 
           235.60904 
           235.66870 
           235.66916 
           235.69738 
           235.72245 
           235.78645 
           235.88582 
           235.91733 
           235.99633 
           235.99729 
           236.01335 
           236.02768 
           236.04791 
           236.12124 
           236.13726 
           236.18149 
           236.21993 
           236.22693 
           236.25614 
           236.35509 
           236.35531 
           236.36689 
           236.40315 
           236.42563 
           236.43607 
           236.43815 
           236.46089 
           236.49526 
           236.50508 
           236.53255 
           236.63569 
           236.63953 
           236.65539 
           236.66119 
           236.66361 
           236.69198 
           236.73413 
           236.80273 
           236.80303 
           236.83663 
           236.85243 
           236.90123 
           236.96634 
           237.15907 
           237.17508 
           237.22723 
           237.24264 
           237.27136 
           237.27841 
           237.34838 
           237.34976 
           237.35753 
           237.40290 
           237.40681 
           237.43542 
           237.45168 
           237.55730 
           237.56990 
           237.58231 
           237.65188 
           237.67237 
           237.69128 
           237.70572 
           237.74446 
           237.79109 
           237.79939 
           237.81298 
           237.95941 
           238.00878 
           238.04232 
           238.09564 
           238.19302 
           238.24474 
           238.24845 
           238.26285 
           238.26838 
           238.28921 
           238.30347 
           238.31223 
           238.31389 
           238.32605 
           238.33894 
           238.36490 
           238.49495 
           238.50558 
           238.52156 
           238.53617 
           238.62805 
           238.63651 
           238.71583 
           238.75103 
           238.79124 
           238.80977 
           238.82506 
           238.91426 
           238.94294 
           238.96627 
           238.97257 
           238.97381 
           238.98552 
           238.99832 
           239.01583 
           239.02469 
           239.05743 
           239.07405 
           239.10853 
           239.11150 
           239.15603 
           239.18702 
           239.20521 
           239.20877 
           239.22367 
           239.22828 
           239.25628 
           239.26453 
           239.26702 
           239.28961 
           239.44280 
           239.47155 
           239.52129 
           239.54219 
           239.54592 
           239.57878 
           239.58034 
           239.62002 
           239.63743 
           239.71239 
           239.71652 
           239.72285 
           239.74660 
           239.75061 
           239.77431 
           239.79528 
           239.79936 
           239.85025 
           239.87092 
           239.87951 
           239.90020 
           239.90957 
           239.98462 
           240.01846 
           240.03564 
           240.06562 
           240.23600 
           240.23753 
           240.28710 
           240.32203 
           240.34144 
           240.35007 
           240.38503 
           240.39512 
           240.41174 
           240.46413 
           240.49940 
           240.50498 
           240.52819 
           240.53131 
           240.57264 
           240.57337 
           240.57915 
           240.58622 
           240.61239 
           240.72186 
           240.78676 
           240.80566 
           240.81076 
           240.81417 
           240.88204 
           240.92698 
           240.93268 
           240.98035 
           241.02168 
           241.11279 
           241.17175 
           241.17778 
           241.19835 
           241.21745 
           241.25470 
           241.29559 
           241.30455 
           241.31131 
           241.31550 
           241.35505 
           241.35520 
           241.36023 
           241.37294 
           241.40799 
           241.42122 
           241.45554 
           241.52097 
           241.54677 
           241.55172 
           241.55852 
           241.57367 
           241.61557 
           241.62145 
           241.62631 
           241.62816 
           241.63959 
           241.65533 
           241.71328 
           241.73878 
           241.75067 
           241.82521 
           241.88151 
           241.93524 
           241.97339 
           242.02815 
           242.03870 
           242.08373 
           242.11139 
           242.14654 
           242.16154 
           242.22462 
           242.30668 
           242.35240 
           242.36331 
           242.45088 
           242.47308 
           242.47624 
           242.49690 
           242.51538 
           242.58670 
           242.59913 
           242.61147 
           242.61187 
           242.62279 
           242.63726 
           242.75858 
           242.78453 
           242.83504 
           242.83531 
           242.89807 
           242.90001 
           242.90768 
           242.95971 
           242.99152 
           243.03332 
           243.05525 
           243.07813 
           243.08137 
           243.09064 
           243.10172 
           243.13255 
           243.15092 
           243.21917 
           243.23662 
           243.28507 
           243.33688 
           243.34068 
           243.34312 
           243.39624 
           243.46157 
           243.48408 
           243.48499 
           243.52075 
           243.53196 
           243.60240 
           243.62937 
           243.67453 
           243.76324 
           243.76408 
           243.78366 
           243.80507 
           243.80585 
           243.86189 
           244.14648 
           244.16385 
           244.22414 
           244.25913 
           244.29672 
           244.36490 
           244.39248 
           244.39871 
           244.46251 
           244.49054 
           244.53748 
           244.54158 
           244.54454 
           244.59352 
           244.62850 
           244.64122 
           244.66714 
           244.68702 
           244.69290 
           244.70288 
           244.71238 
           244.73513 
           244.74828 
           244.75362 
           244.77143 
           244.79689 
           244.80437 
           244.83393 
           244.87098 
           244.97218 
           244.98878 
           245.05311 
           245.06095 
           245.06404 
           245.14205 
           245.15416 
           245.15673 
           245.30502 
           245.31819 
           245.36952 
           245.37934 
           245.42668 
           245.43106 
           245.47662 
           245.48228 
           245.64568 
           245.71115 
           245.75120 
           245.75594 
           245.86134 
           245.92650 
           245.95880 
           245.96262 
           246.00608 
           246.01819 
           246.02847 
           246.13126 
           246.15937 
           246.22021 
           246.26084 
           246.34278 
           246.35400 
           246.35406 
           246.35690 
           246.37439 
           246.37565 
           246.37888 
           246.45014 
           246.57267 
           246.66502 
           246.68033 
           246.70289 
           246.74790 
           246.80335 
           246.84614 
           246.92479 
           247.00075 
           247.00400 
           247.02751 
           247.16137 
           247.19112 
           247.23366 
           247.27027 
           247.29413 
           247.30210 
           247.30964 
           247.36348 
           247.37109 
           247.37215 
           247.38284 
           247.38786 
           247.39777 
           247.55963 
           247.56968 
           247.57791 
           247.59021 
           247.59797 
           247.61125 
           247.65229 
           247.65505 
           247.72101 
           247.74805 
           247.79817 
           247.84181 
           247.86594 
           247.88849 
           247.89991 
           247.96996 
           248.03073 
           248.06487 
           248.06823 
           248.08478 
           248.14994 
           248.19809 
           248.19929 
           248.20088 
           248.20658 
           248.27992 
           248.29259 
           248.29710 
           248.30421 
           248.31062 
           248.45855 
           248.46939 
           248.48972 
           248.48982 
           248.56873 
           248.63556 
           248.67882 
           248.70540 
           248.76634 
           248.77816 
           248.81284 
           248.91348 
           248.92602 
           248.94967 
           248.98547 
           248.99020 
           249.06411 
           249.06949 
           249.07931 
           249.12984 
           249.13348 
           249.22115 
           249.22341 
           249.23993 
           249.36212 
           249.37314 
           249.39446 
           249.44419 
           249.45973 
           249.49812 
           249.54794 
           249.54835 
           249.58600 
           249.59155 
           249.62750 
           249.65157 
           249.66934 
           249.69822 
           249.70009 
           249.72756 
           249.88217 
           249.92862 
           249.94902 
           250.04675 
           250.09440 
           250.13136 
           250.15707 
           250.19396 
           250.23175 
           250.27855 
           250.28273 
           250.29978 
           250.31183 
           250.34222 
           250.36282 
           250.37482 
           250.38123 
           250.41392 
           250.43904 
           250.48047 
           250.48744 
           250.49438 
           250.51621 
           250.68242 
           250.75872 
           250.76480 
           250.79235 
           250.86868 
           250.90861 
           250.92007 
           250.93538 
           250.96015 
           250.97435 
           251.01392 
           251.04171 
           251.04583 
           251.07640 
           251.08257 
           251.10660 
           251.18774 
           251.20769 
           251.22890 
           251.25593 
           251.31989 
           251.33854 
           251.36725 
           251.40592 
           251.41330 
           251.42200 
           251.49749 
           251.58963 
           251.65547 
           251.72541 
           251.74686 
           251.76188 
           251.79469 
           251.81813 
           251.82875 
           251.89317 
           251.90162 
           251.94182 
           251.94995 
           251.98008 
           252.05070 
           252.07245 
           252.08626 
           252.10461 
           252.14977 
           252.31210 
           252.32787 
           252.45048 
           252.46443 
           252.51971 
           252.55305 
           252.59057 
           252.59091 
           252.64169 
           252.65941 
           252.67566 
           252.71096 
           252.79549 
           252.80399 
           252.84602 
           252.88452 
           252.90716 
           252.98782 
           253.01271 
           253.10228 
           253.13288 
           253.18945 
           253.28135 
           253.30954 
           253.38059 
           253.40001 
           253.42247 
           253.43297 
           253.46820 
           253.54257 
           253.54381 
           253.56624 
           253.60059 
           253.67053 
           253.68464 
           253.72907 
           253.74176 
           253.75731 
           253.78554 
           253.87073 
           253.88278 
           253.91716 
           253.91953 
           253.97927 
           254.00753 
           254.00833 
           254.02813 
           254.04068 
           254.06130 
           254.08916 
           254.09725 
           254.13147 
           254.17580 
           254.18839 
           254.20141 
           254.24671 
           254.35435 
           254.36342 
           254.38183 
           254.39937 
           254.53950 
           254.64410 
           254.64611 
           254.67469 
           254.75755 
           254.78632 
           254.87041 
           255.02361 
           255.04993 
           255.05899 
           255.10566 
           255.12172 
           255.14758 
           255.21727 
           255.22098 
           255.24282 
           255.29123 
           255.35256 
           255.41549 
           255.45502 
           255.49003 
           255.52234 
           255.58765 
           255.61667 
           255.72160 
           255.72502 
           255.73306 
           255.79266 
           255.80102 
           255.82334 
           255.85709 
           255.89530 
           255.92044 
           255.95823 
           256.01488 
           256.03383 
           256.09309 
           256.11223 
           256.16167 
           256.16681 
           256.16999 
           256.19493 
           256.21130 
           256.22645 
           256.36251 
           256.39790 
           256.41169 
           256.43833 
           256.44184 
           256.44867 
           256.55304 
           256.55916 
           256.57805 
           256.60148 
           256.68458 
           256.69210 
           256.70195 
           256.75806 
           256.84509 
           256.87595 
           256.87676 
           256.93644 
           256.94075 
           256.95104 
           256.95109 
           256.96241 
           257.01178 
           257.07421 
           257.15697 
           257.22213 
           257.28445 
           257.42640 
           257.54056 
           257.57064 
           257.63465 
           257.71520 
           257.75770 
           257.75788 
           257.79367 
           257.80351 
           257.85127 
           257.86055 
           257.86070 
           257.86311 
           257.94302 
           257.97697 
           258.03868 
           258.04106 
           258.04158 
           258.04499 
           258.09805 
           258.09881 
           258.15190 
           258.21742 
           258.22299 
           258.25081 
           258.27095 
           258.29962 
           258.33026 
           258.33613 
           258.36717 
           258.38046 
           258.40867 
           258.49617 
           258.52853 
           258.56921 
           258.59394 
           258.59467 
           258.60337 
           258.64183 
           258.71479 
           258.71975 
           258.78069 
           258.79547 
           258.80564 
           258.87237 
           258.88557 
           258.89996 
           258.93561 
           258.94684 
           258.95757 
           258.95900 
           258.97796 
           259.07172 
           259.22612 
           259.22852 
           259.30139 
           259.32749 
           259.42891 
           259.44715 
           259.45554 
           259.48593 
           259.49746 
           259.54445 
           259.59508 
           259.59859 
           259.63011 
           259.63692 
           259.67266 
           259.70168 
           259.70232 
           259.75132 
           259.78669 
           259.80444 
           259.81438 
           259.82442 
           259.93626 
           259.99126 
           260.08375 
           260.11476 
           260.12474 
           260.22984 
           260.29190 
           260.30167 
           260.33956 
           260.45378 
           260.46650 
           260.49140 
           260.54640 
           260.55352 
           260.60446 
           260.63597 
           260.67450 
           260.79217 
           260.97042 
           261.08503 
           261.11142 
           261.34948 
           261.35924 
           261.36233 
           261.39678 
           261.40463 
           261.43416 
           261.51375 
           261.55655 
           261.55958 
           261.58771 
           261.58838 
           261.61517 
           261.64478 
           261.64857 
           261.66753 
           261.68666 
           261.72443 
           261.80907 
           261.82197 
           261.94994 
           261.95665 
           261.97354 
           262.00426 
           262.23554 
           262.25994 
           262.32642 
           262.40353 
           262.43258 
           262.45387 
           262.46761 
           262.50256 
           262.58831 
           262.59679 
           262.70982 
           262.73665 
           262.74860 
           262.75560 
           262.84204 
           262.90709 
           262.94427 
           262.97030 
           263.12228 
           263.14796 
           263.19226 
           263.31632 
           263.32842 
           263.35839 
           263.41595 
           263.41636 
           263.43889 
           263.48302 
           263.49285 
           263.55555 
           263.63232 
           263.68742 
           263.72613 
           263.77532 
           263.79560 
           263.82235 
           263.92165 
           263.94068 
           263.95628 
           264.20282 
           264.20430 
           264.23577 
           264.29103 
           264.34362 
           264.39745 
           264.43520 
           264.51511 
           264.53073 
           264.53409 
           264.55612 
           264.55641 
           264.58291 
           264.59775 
           264.82355 
           264.83040 
           264.84992 
           264.85063 
           264.95192 
           265.04726 
           265.05799 
           265.15604 
           265.17997 
           265.19614 
           265.20000 
           265.30785 
           265.31464 
           265.41038 
           265.43623 
           265.44236 
           265.45689 
           265.47456 
           265.51999 
           265.54900 
           265.56610 
           265.63773 
           265.65473 
           265.70858 
           265.73542 
           265.82180 
           265.82826 
           265.87196 
           265.87804 
           265.92168 
           265.93830 
           265.94595 
           266.02376 
           266.13272 
           266.25256 
           266.27441 
           266.27680 
           266.30006 
           266.44178 
           266.48730 
           266.56294 
           266.58784 
           266.60594 
           266.60643 
           266.61470 
           266.65571 
           266.66111 
           266.68982 
           266.78757 
           266.83394 
           266.85705 
           266.88012 
           266.90373 
           266.93496 
           266.93562 
           266.96392 
           266.99316 
           267.14781 
           267.22574 
           267.22987 
           267.24288 
           267.28314 
           267.33431 
           267.43397 
           267.43450 
           267.46675 
           267.46752 
           267.48101 
           267.50836 
           267.53376 
           267.55967 
           267.65143 
           267.69179 
           267.70038 
           267.71153 
           267.74638 
           267.75819 
           267.80641 
           267.81314 
           267.85703 
           267.95615 
           267.96444 
           267.99795 
           267.99799 
           268.02955 
           268.04477 
           268.10700 
           268.19576 
           268.24221 
           268.28441 
           268.36368 
           268.42684 
           268.42918 
           268.43268 
           268.43543 
           268.45832 
           268.51309 
           268.51444 
           268.52436 
           268.60240 
           268.61873 
           268.63121 
           268.72512 
           268.79885 
           268.82113 
           268.82855 
           268.83111 
           268.83907 
           268.87822 
           268.94240 
           268.97260 
           268.98800 
           268.99931 
           269.03234 
           269.10487 
           269.14556 
           269.14903 
           269.16814 
           269.21250 
           269.21788 
           269.26185 
           269.26287 
           269.35864 
           269.36327 
           269.37242 
           269.49103 
           269.53099 
           269.60280 
           269.61975 
           269.64163 
           269.67587 
           269.80903 
           269.85087 
           269.89579 
           269.89833 
           269.92058 
           269.98412 
           269.99034 
           270.02351 
           270.02586 
           270.02757 
           270.04308 
           270.05396 
           270.05688 
           270.11504 
           270.23011 
           270.28055 
           270.31220 
           270.32908 
           270.33825 
           270.44972 
           270.50243 
           270.50878 
           270.51876 
           270.57297 
           270.61296 
           270.62575 
           270.63251 
           270.65989 
           270.71943 
           270.73550 
           270.78002 
           270.85360 
           270.86910 
           270.87318 
           270.88742 
           271.00102 
           271.01666 
           271.05361 
           271.14733 
           271.17279 
           271.18436 
           271.26185 
           271.45861 
           271.52278 
           271.55187 
           271.65028 
           271.65377 
           271.69240 
           271.69830 
           271.76447 
           271.80224 
           271.84716 
           271.98242 
           271.98418 
           272.02155 
           272.09219 
           272.17495 
           272.24466 
           272.32925 
           272.35362 
           272.40707 
           272.41928 
           272.43394 
           272.44384 
           272.47242 
           272.48313 
           272.49209 
           272.55321 
           272.57137 
           272.65169 
           272.70666 
           272.86575 
           272.87461 
           272.88756 
           272.89294 
           272.96266 
           272.97742 
           273.01812 
           273.05576 
           273.11286 
           273.22610 
           273.25311 
           273.27588 
           273.28917 
           273.29075 
           273.30349 
           273.31010 
           273.43440 
           273.58092 
           273.59085 
           273.63911 
           273.65470 
           273.67868 
           273.76306 
           273.82865 
           273.86225 
           273.88161 
           273.91954 
           273.93446 
           273.94521 
           274.00315 
           274.04934 
           274.05813 
           274.13532 
           274.14667 
           274.17621 
           274.30466 
           274.32025 
           274.33389 
           274.39656 
           274.41542 
           274.44897 
           274.53603 
           274.56550 
           274.57387 
           274.57670 
           274.58700 
           274.64192 
           274.65465 
           274.67862 
           274.74333 
           274.87903 
           274.88478 
           274.89155 
           274.94799 
           274.97181 
           274.97626 
           275.21911 
           275.30362 
           275.34652 
           275.37000 
           275.41751 
           275.45539 
           275.51356 
           275.51855 
           275.58613 
           275.62048 
           275.62050 
           275.63465 
           275.75108 
           275.77727 
           275.83532 
           275.88016 
           275.88267 
           275.94010 
           275.96223 
           275.97039 
           275.98854 
           276.03171 
           276.08805 
           276.11302 
           276.13524 
           276.14606 
           276.17534 
           276.21460 
           276.26098 
           276.35074 
           276.35413 
           276.38476 
           276.43498 
           276.45456 
           276.53886 
           276.56723 
           276.58556 
           276.70121 
           276.72714 
           276.73092 
           276.78678 
           276.90548 
           276.92441 
           276.99649 
           277.14055 
           277.22269 
           277.25586 
           277.29541 
           277.32644 
           277.46018 
           277.80697 
           277.83941 
           277.85566 
           277.88146 
           277.95688 
           278.06353 
           278.28038 
           278.28671 
           278.44846 
           278.60230 
           278.73084 
           278.74959 
           278.91570 
           278.94230 
           278.95231 
           278.96994 
           278.97938 
           278.98016 
           279.05379 
           279.08215 
           279.08756 
           279.15697 
           279.16042 
           279.16163 
           279.20405 
           279.22899 
           279.33623 
           279.39064 
           279.39763 
           279.48549 
           279.50869 
           279.52230 
           279.55409 
           279.63345 
           279.76897 
           279.82826 
           279.88932 
           279.89863 
           279.93835 
           279.94273 
           279.95960 
           279.99879 
           280.02274 
           280.11613 
           280.12297 
           280.16906 
           280.17765 
           280.29782 
           280.31874 
           280.32970 
           280.34150 
           280.38025 
           280.40586 
           280.44432 
           280.47547 
           280.50322 
           280.63987 
           280.66989 
           280.67246 
           280.70589 
           280.72440 
           280.75578 
           280.76246 
           280.83741 
           280.88007 
           281.05272 
           281.08165 
           281.29026 
           281.29931 
           281.30572 
           281.32045 
           281.32947 
           281.39558 
           281.44042 
           281.44711 
           281.45540 
           281.59793 
           281.60889 
           281.65469 
           281.65537 
           281.69034 
           281.73051 
           281.74619 
           281.79619 
           281.80723 
           281.82233 
           281.99591 
           282.00615 
           282.02641 
           282.09540 
           282.23290 
           282.24957 
           282.28831 
           282.30610 
           282.30876 
           282.33613 
           282.47918 
           282.76621 
           282.76915 
           282.77259 
           282.87525 
           282.95090 
           282.96575 
           282.97862 
           283.03040 
           283.06919 
           283.10223 
           283.10325 
           283.13237 
           283.18134 
           283.21597 
           283.22070 
           283.27163 
           283.29584 
           283.30970 
           283.36870 
           283.39817 
           283.42411 
           283.43232 
           283.56532 
           283.61890 
           283.75135 
           283.79931 
           283.91497 
           284.00426 
           284.06456 
           284.06558 
           284.12328 
           284.12348 
           284.18494 
           284.27393 
           284.41041 
           284.41462 
           284.59058 
           284.61773 
           284.61882 
           284.65159 
           284.69652 
           284.95620 
           284.97114 
           285.02179 
           285.02486 
           285.12403 
           285.15029 
           285.17757 
           285.19465 
           285.30257 
           285.35560 
           285.36286 
           285.39629 
           285.42596 
           285.59156 
           285.61479 
           285.63567 
           285.65054 
           285.67411 
           285.74237 
           285.77916 
           285.79181 
           285.79663 
           285.85446 
           285.88963 
           285.89139 
           285.89251 
           286.09425 
           286.12392 
           286.14530 
           286.16936 
           286.19821 
           286.23098 
           286.31538 
           286.31885 
           286.37680 
           286.40826 
           286.42278 
           286.44701 
           286.46459 
           286.47378 
           286.52213 
           286.53968 
           286.57707 
           286.64065 
           286.76001 
           286.84263 
           286.86472 
           287.00606 
           287.04816 
           287.11379 
           287.17485 
           287.18311 
           287.19722 
           287.26790 
           287.29921 
           287.42304 
           287.50238 
           287.50539 
           287.53000 
           287.57992 
           287.58435 
           287.60655 
           287.62309 
           287.71300 
           287.71542 
           287.72481 
           287.77026 
           287.77658 
           287.79853 
           287.91921 
           287.94345 
           287.98640 
           288.01708 
           288.03055 
           288.12097 
           288.16733 
           288.22746 
           288.23224 
           288.25435 
           288.29676 
           288.35843 
           288.38071 
           288.44487 
           288.44688 
           288.50453 
           288.52888 
           288.53133 
           288.59763 
           288.63502 
           288.70808 
           288.75148 
           288.75582 
           288.78507 
           288.81139 
           288.83284 
           288.89150 
           288.89745 
           288.98071 
           289.02138 
           289.07279 
           289.09303 
           289.14392 
           289.19845 
           289.24679 
           289.31346 
           289.31650 
           289.32800 
           289.50935 
           289.55466 
           289.58365 
           289.66612 
           289.70914 
           289.74569 
           289.76177 
           289.83733 
           289.84191 
           289.84218 
           289.85539 
           289.88100 
           289.91883 
           289.99057 
           289.99468 
           290.02604 
           290.03918 
           290.06750 
           290.12610 
           290.12661 
           290.14143 
           290.17599 
           290.22703 
           290.33240 
           290.43025 
           290.48039 
           290.48756 
           290.49849 
           290.50665 
           290.51139 
           290.51172 
           290.56660 
           290.62164 
           290.67233 
           290.75937 
           290.86411 
           290.87953 
           290.88026 
           290.96569 
           291.02769 
           291.04114 
           291.06473 
           291.13360 
           291.13434 
           291.23054 
           291.28538 
           291.31257 
           291.33270 
           291.42915 
           291.45585 
           291.49983 
           291.53773 
           291.55018 
           291.63460 
           291.69025 
           291.69852 
           291.75479 
           291.78901 
           291.81758 
           291.85613 
           291.87631 
           292.05059 
           292.06769 
           292.11441 
           292.14809 
           292.17124 
           292.18955 
           292.20907 
           292.29310 
           292.32216 
           292.33073 
           292.34799 
           292.38954 
           292.39581 
           292.47140 
           292.47482 
           292.48786 
           292.49114 
           292.49128 
           292.53281 
           292.53507 
           292.55292 
           292.60489 
           292.64567 
           292.64639 
           292.65419 
           292.73803 
           292.82614 
           292.90842 
           292.96893 
           292.97583 
           293.01859 
           293.05351 
           293.09509 
           293.10808 
           293.13758 
           293.17792 
           293.20704 
           293.21336 
           293.35003 
           293.37797 
           293.39497 
           293.41531 
           293.42111 
           293.47638 
           293.48940 
           293.53915 
           293.58744 
           293.67798 
           293.68021 
           293.70569 
           293.73628 
           293.75693 
           293.79748 
           293.86036 
           293.92690 
           293.97477 
           294.01308 
           294.06215 
           294.18031 
           294.26903 
           294.27499 
           294.29800 
           294.29953 
           294.30284 
           294.37737 
           294.45684 
           294.49610 
           294.50633 
           294.55520 
           294.58532 
           294.62094 
           294.63307 
           294.69264 
           294.71987 
           294.76534 
           294.79799 
           294.83744 
           294.85059 
           294.87404 
           294.99972 
           295.09828 
           295.10266 
           295.17669 
           295.20508 
           295.34432 
           295.40344 
           295.43410 
           295.45574 
           295.49907 
           295.55435 
           295.57123 
           295.59515 
           295.60504 
           295.61021 
           295.61885 
           295.72520 
           295.73754 
           295.74763 
           295.75854 
           295.77847 
           295.88042 
           295.90232 
           296.02453 
           296.03431 
           296.14192 
           296.20364 
           296.33810 
           296.34599 
           296.38975 
           296.46560 
           296.49621 
           296.49637 
           296.68816 
           296.72251 
           296.77591 
           296.80273 
           296.81891 
           296.82361 
           296.84494 
           296.89015 
           296.94057 
           297.00954 
           297.01179 
           297.06922 
           297.17690 
           297.21270 
           297.23307 
           297.30383 
           297.32139 
           297.32367 
           297.35108 
           297.45813 
           297.60425 
           297.62216 
           297.63516 
           297.63698 
           297.87811 
           297.95771 
           297.96073 
           298.03612 
           298.10959 
           298.11629 
           298.15928 
           298.16792 
           298.19891 
           298.20577 
           298.20986 
           298.22324 
           298.22576 
           298.24679 
           298.29362 
           298.32138 
           298.37561 
           298.37821 
           298.49096 
           298.49290 
           298.56605 
           298.72813 
           298.79527 
           298.94181 
           298.97775 
           299.04880 
           299.09836 
           299.13634 
           299.18412 
           299.22348 
           299.44120 
           299.45819 
           299.51207 
           299.52885 
           299.68276 
           299.70179 
           299.70760 
           299.71617 
           299.72446 
           299.74300 
           299.75885 
           299.80490 
           299.83133 
           299.98796 
           300.01861 
           300.02531 
           300.13418 
           300.16873 
           300.26651 
           300.38623 
           300.40929 
           300.49822 
           300.60302 
           300.68465 
           300.69242 
           300.71443 
           300.84556 
           300.86553 
           300.92669 
           300.96281 
           301.00643 
           301.00879 
           301.00921 
           301.03382 
           301.04424 
           301.10732 
           301.13367 
           301.13919 
           301.15770 
           301.24311 
           301.29964 
           301.31941 
           301.36667 
           301.56111 
           301.56399 
           301.58286 
           301.64149 
           301.64254 
           301.64573 
           301.71090 
           301.73136 
           301.73550 
           301.81056 
           301.88602 
           301.96066 
           302.15669 
           302.16927 
           302.21752 
           302.27928 
           302.33276 
           302.37295 
           302.40012 
           302.44880 
           302.50832 
           302.51675 
           302.56067 
           302.60463 
           302.61194 
           302.62630 
           302.64073 
           302.66890 
           302.74621 
           302.76890 
           302.78838 
           302.90172 
           302.96607 
           302.98271 
           303.03558 
           303.05995 
           303.10420 
           303.10553 
           303.23753 
           303.23801 
           303.28538 
           303.30856 
           303.32265 
           303.42728 
           303.45194 
           303.52629 
           303.55101 
           303.58793 
           303.81203 
           303.81381 
           303.83708 
           303.86566 
           303.87945 
           303.95685 
           304.01560 
           304.01940 
           304.07262 
           304.07773 
           304.12009 
           304.34964 
           304.38026 
           304.43604 
           304.46265 
           304.55089 
           304.59065 
           304.61601 
           304.77600 
           304.78204 
           304.79180 
           304.82332 
           304.87791 
           304.89593 
           304.91611 
           305.10157 
           305.22557 
           305.29378 
           305.37804 
           305.40565 
           305.40914 
           305.41737 
           305.43243 
           305.51906 
           305.58981 
           305.60262 
           305.66657 
           305.69789 
           305.78908 
           305.90413 
           306.04955 
           306.10080 
           306.23376 
           306.25154 
           306.25601 
           306.29525 
           306.39750 
           306.42415 
           306.47262 
           306.52203 
           306.53546 
           306.67109 
           306.70999 
           306.77840 
           306.81955 
           306.82861 
           306.85831 
           306.90602 
           306.91350 
           306.96999 
           307.07325 
           307.08315 
           307.15355 
           307.15943 
           307.22156 
           307.25629 
           307.26782 
           307.32950 
           307.39423 
           307.42749 
           307.45663 
           307.69647 
           307.71040 
           307.72209 
           307.72728 
           307.82755 
           307.83956 
           307.84189 
           307.89781 
           308.01424 
           308.03006 
           308.05288 
           308.10128 
           308.21947 
           308.39026 
           308.40799 
           308.56502 
           308.57693 
           308.64083 
           308.71129 
           308.77656 
           308.87919 
           308.89322 
           308.94557 
           309.05536 
           309.07652 
           309.11402 
           309.12742 
           309.18414 
           309.20729 
           309.21272 
           309.24846 
           309.32274 
           309.45437 
           309.45558 
           309.55132 
           309.64840 
           309.65203 
           309.74466 
           309.81564 
           309.90036 
           309.95537 
           310.00504 
           310.10756 
           310.13574 
           310.15831 
           310.16612 
           310.17701 
           310.20085 
           310.32602 
           310.40418 
           310.41795 
           310.46717 
           310.63408 
           310.65414 
           310.65944 
           310.66059 
           310.68932 
           310.74990 
           310.78315 
           310.79844 
           310.91711 
           311.00321 
           311.03543 
           311.05296 
           311.06183 
           311.17698 
           311.30857 
           311.39594 
           311.42560 
           311.46099 
           311.61261 
           311.71807 
           311.75022 
           311.78214 
           311.79643 
           311.91547 
           311.98274 
           312.02070 
           312.02903 
           312.03256 
           312.19982 
           312.21628 
           312.24153 
           312.31106 
           312.34000 
           312.41794 
           312.42444 
           312.42660 
           312.46512 
           312.47690 
           312.49221 
           312.60764 
           312.60909 
           312.63549 
           312.87704 
           313.00459 
           313.11448 
           313.21668 
           313.38726 
           313.40238 
           313.47362 
           313.59944 
           313.61037 
           313.62289 
           313.67161 
           313.73789 
           313.82497 
           313.88137 
           313.88770 
           314.03447 
           314.07570 
           314.10258 
           314.12149 
           314.12746 
           314.15268 
           314.18349 
           314.19262 
           314.35781 
           314.37748 
           314.47476 
           314.56812 
           314.66102 
           314.71144 
           314.74514 
           314.75393 
           314.75981 
           314.76039 
           314.94360 
           314.96611 
           315.00829 
           315.02590 
           315.03208 
           315.04461 
           315.06058 
           315.10677 
           315.11207 
           315.14482 
           315.14660 
           315.14899 
           315.16140 
           315.16448 
           315.25074 
           315.35569 
           315.41840 
           315.54002 
           315.61316 
           315.62708 
           315.69476 
           315.79015 
           315.92737 
           315.95375 
           316.05668 
           316.11317 
           316.15931 
           316.30711 
           316.39835 
           316.46905 
           316.48764 
           316.56360 
           316.60970 
           316.63008 
           316.68985 
           316.71283 
           316.73202 
           316.75985 
           316.77396 
           316.78401 
           316.90690 
           316.94711 
           317.09028 
           317.24901 
           317.24930 
           317.30773 
           317.33505 
           317.33731 
           317.45940 
           317.47500 
           317.54183 
           317.59729 
           317.68050 
           317.87971 
           318.07186 
           318.10940 
           318.13889 
           318.16908 
           318.19232 
           318.19929 
           318.20514 
           318.34654 
           318.52211 
           318.55412 
           318.55884 
           318.69769 
           318.70893 
           318.77147 
           318.83930 
           318.90712 
           318.94481 
           318.95102 
           318.95435 
           318.95526 
           318.97357 
           319.00807 
           319.01238 
           319.08848 
           319.13052 
           319.27635 
           319.28048 
           319.40693 
           319.44858 
           319.44943 
           319.47551 
           319.56658 
           319.69480 
           319.71109 
           319.79939 
           319.81728 
           319.86133 
           319.88538 
           319.99354 
           320.09024 
           320.09450 
           320.09615 
           320.10776 
           320.13317 
           320.13860 
           320.50251 
           320.50856 
           320.51656 
           320.52151 
           320.52260 
           320.53301 
           320.61835 
           320.94062 
           320.97594 
           321.02732 
           321.03526 
           321.12291 
           321.14006 
           321.17491 
           321.19003 
           321.20223 
           321.21093 
           321.27546 
           321.29428 
           321.33193 
           321.59479 
           321.84255 
           321.89918 
           321.90935 
           321.99445 
           322.01411 
           322.04222 
           322.15780 
           322.16701 
           322.16753 
           322.34638 
           322.45055 
           322.45132 
           322.46629 
           322.50845 
           322.51815 
           322.51844 
           322.51857 
           322.52117 
           322.56072 
           322.60338 
           322.65759 
           322.67088 
           322.84701 
           322.91777 
           323.02259 
           323.07060 
           323.07173 
           323.26881 
           323.27618 
           323.34886 
           323.59363 
           323.67663 
           323.68293 
           323.77673 
           323.82992 
           323.88232 
           323.88636 
           323.89323 
           323.94701 
           323.95105 
           324.03958 
           324.31330 
           324.65858 
           324.69630 
           324.69905 
           324.73095 
           324.85610 
           324.90224 
           324.95223 
           324.96154 
           325.00346 
           325.02801 
           325.09904 
           325.21372 
           325.27036 
           325.27396 
           325.29000 
           325.31471 
           325.36987 
           325.43288 
           325.45085 
           325.45857 
           325.52581 
           325.73143 
           325.75165 
           325.76215 
           325.80604 
           325.90541 
           325.91769 
           326.20486 
           326.27270 
           326.27750 
           326.31353 
           326.31373 
           326.38083 
           326.47055 
           327.05335 
           327.18215 
           327.21324 
           327.21704 
           327.26811 
           327.34373 
           327.36324 
           327.40099 
           327.42500 
           327.43085 
           327.50849 
           327.52316 
           327.53983 
           327.58315 
           327.68856 
           327.77604 
           327.91661 
           327.94354 
           328.04924 
           328.18791 
           328.22899 
           328.32808 
           328.36101 
           328.44827 
           328.49282 
           328.52680 
           328.54218 
           328.81533 
           328.87256 
           328.89990 
           328.90014 
           328.98240 
           329.02335 
           329.14372 
           329.15040 
           329.16588 
           329.26901 
           329.27540 
           329.43502 
           329.45761 
           329.65185 
           329.66782 
           329.67566 
           329.69027 
           329.75452 
           329.86425 
           329.93141 
           329.96281 
           330.05316 
           330.11192 
           330.12347 
           330.16643 
           330.22370 
           330.24540 
           330.28660 
           330.30727 
           330.31853 
           330.35155 
           330.36576 
           330.38229 
           330.38661 
           330.44420 
           330.63763 
           330.67059 
           330.69002 
           330.75624 
           330.81495 
           330.87294 
           330.91310 
           330.93936 
           330.94295 
           330.96656 
           331.04153 
           331.13299 
           331.15479 
           331.15948 
           331.16896 
           331.21685 
           331.31694 
           331.34796 
           331.37667 
           331.48840 
           331.55384 
           331.64116 
           331.68678 
           331.70412 
           331.79141 
           331.79540 
           331.82158 
           331.85150 
           331.94968 
           331.95697 
           331.96712 
           331.96819 
           332.02934 
           332.03147 
           332.07634 
           332.26521 
           332.40691 
           332.42891 
           332.46432 
           332.54383 
           332.64469 
           332.71098 
           332.77169 
           332.77934 
           332.88194 
           332.92473 
           333.00259 
           333.00546 
           333.02504 
           333.12556 
           333.16198 
           333.21800 
           333.24450 
           333.31317 
           333.34485 
           333.34660 
           333.39483 
           333.58266 
           333.60912 
           333.63941 
           333.68442 
           333.79473 
           333.81792 
           333.92832 
           334.01962 
           334.08755 
           334.09676 
           334.09951 
           334.14293 
           334.21620 
           334.46504 
           334.49166 
           334.51043 
           334.53361 
           334.55213 
           334.67371 
           334.68467 
           334.75071 
           334.75738 
           334.93783 
           334.94830 
           334.95450 
           335.03092 
           335.06609 
           335.08462 
           335.20112 
           335.20472 
           335.22948 
           335.45659 
           335.45696 
           335.45981 
           335.48535 
           335.57651 
           335.67503 
           335.83947 
           335.94013 
           336.02197 
           336.04370 
           336.07297 
           336.10371 
           336.12953 
           336.15161 
           336.15949 
           336.20174 
           336.25420 
           336.26014 
           336.26633 
           336.32772 
           336.47768 
           336.54910 
           336.63019 
           336.75447 
           336.78178 
           336.93045 
           337.04312 
           337.18020 
           337.21814 
           337.24973 
           337.27084 
           337.28540 
           337.30084 
           337.51537 
           337.55472 
           337.55633 
           337.78987 
           337.91328 
           337.93670 
           337.96470 
           338.10185 
           338.21420 
           338.29209 
           338.38382 
           338.40715 
           338.50936 
           338.51342 
           338.55076 
           338.66074 
           338.80087 
           338.88372 
           338.96870 
           338.99979 
           339.03267 
           339.04515 
           339.06230 
           339.13713 
           339.16010 
           339.20709 
           339.25389 
           339.27599 
           339.28220 
           339.32053 
           339.32683 
           339.35055 
           339.47104 
           339.50649 
           339.51350 
           339.60007 
           339.61025 
           339.61945 
           339.62900 
           339.94178 
           339.94566 
           340.05656 
           340.09639 
           340.12330 
           340.27609 
           340.44368 
           340.50195 
           340.88371 
           340.94918 
           340.97564 
           341.10128 
           341.12491 
           341.14591 
           341.23948 
           341.29069 
           341.33110 
           341.36308 
           341.39843 
           341.40419 
           341.40785 
           341.47352 
           341.65096 
           341.75703 
           341.79431 
           341.80076 
           341.84529 
           341.91973 
           342.19452 
           342.19980 
           342.32696 
           342.39351 
           342.48819 
           342.49050 
           342.50819 
           342.56290 
           342.62345 
           342.66702 
           342.80562 
           342.85324 
           343.12212 
           343.13364 
           343.16534 
           343.17097 
           343.28911 
           343.32475 
           343.36827 
           343.42711 
           343.46091 
           343.55009 
           343.60700 
           343.67286 
           343.78823 
           343.83282 
           343.97491 
           344.03312 
           344.05108 
           344.13948 
           344.14437 
           344.28752 
           344.30139 
           344.34132 
           344.36070 
           344.59069 
           344.62302 
           344.64391 
           344.69914 
           344.78092 
           344.86696 
           344.87580 
           344.89182 
           344.94712 
           344.95680 
           345.02616 
           345.17342 
           345.30700 
           345.38058 
           345.45914 
           345.47586 
           345.50322 
           345.70736 
           345.79658 
           345.80713 
           345.86215 
           345.93241 
           346.13966 
           346.16578 
           346.19990 
           346.23240 
           346.25375 
           346.29405 
           346.31827 
           346.35763 
           346.38033 
           346.43300 
           346.50328 
           346.52983 
           346.57856 
           346.68599 
           346.68617 
           346.70483 
           346.85348 
           346.94623 
           346.98589 
           347.21696 
           347.35037 
           347.37263 
           347.42153 
           347.45274 
           347.61986 
           347.64900 
           347.65116 
           347.68003 
           347.86400 
           347.88026 
           347.97387 
           348.01304 
           348.05709 
           348.06301 
           348.07873 
           348.17907 
           348.23121 
           348.25961 
           348.37289 
           348.40522 
           348.42647 
           348.42936 
           348.50011 
           348.50315 
           348.58841 
           348.60144 
           348.63099 
           348.69072 
           348.74542 
           348.82922 
           348.85526 
           348.86236 
           348.92122 
           348.98075 
           349.10440 
           349.11179 
           349.11676 
           349.15848 
           349.25603 
           349.25884 
           349.32906 
           349.50828 
           349.59791 
           349.67920 
           349.68271 
           349.75826 
           349.83239 
           349.85545 
           349.89892 
           349.95627 
           349.96124 
           349.99992 
           350.29656 
           350.40754 
           350.42762 
           350.45548 
           350.49953 
           350.62459 
           350.65498 
           350.70002 
           350.81814 
           350.85468 
           350.90099 
           351.13426 
           351.22373 
           351.24744 
           351.30420 
           351.36670 
           351.37378 
           351.40973 
           351.53177 
           351.56563 
           351.64677 
           351.64745 
           351.66248 
           351.68226 
           351.97081 
           351.98128 
           352.03362 
           352.04306 
           352.14313 
           352.17416 
           352.19495 
           352.20264 
           352.35179 
           352.58135 
           352.59324 
           352.83471 
           352.91205 
           353.03858 
           353.07590 
           353.08883 
           353.18890 
           353.27687 
           353.31546 
           353.34806 
           353.43210 
           353.53361 
           353.61318 
           353.63871 
           353.74856 
           353.80079 
           353.84178 
           353.85654 
           353.87490 
           353.88685 
           353.91474 
           353.94704 
           353.95773 
           353.97632 
           353.99772 
           354.03185 
           354.07564 
           354.08723 
           354.12642 
           354.36119 
           354.36993 
           354.43955 
           354.52327 
           354.58714 
           354.63936 
           354.69236 
           354.70246 
           354.70779 
           354.90329 
           354.94022 
           355.00468 
           355.09819 
           355.20620 
           355.21986 
           355.24571 
           355.27167 
           355.36005 
           355.41225 
           355.53034 
           355.53152 
           355.57050 
           355.74334 
           355.75119 
           355.81792 
           355.87123 
           355.89569 
           355.92573 
           356.07444 
           356.08827 
           356.21057 
           356.30673 
           356.43036 
           356.55075 
           356.63128 
           356.67841 
           356.68112 
           356.76247 
           356.80436 
           356.85775 
           356.99694 
           357.03348 
           357.07377 
           357.09686 
           357.24975 
           357.25096 
           357.28965 
           357.31601 
           357.36642 
           357.41711 
           357.43869 
           357.49319 
           357.49672 
           357.51951 
           357.62055 
           357.62852 
           357.80198 
           357.80770 
           357.97605 
           358.02073 
           358.03121 
           358.22964 
           358.29035 
           358.32850 
           358.45226 
           358.48999 
           358.70783 
           358.89280 
           358.89660 
           358.90112 
           358.92227 
           358.96605 
           359.00241 
           359.03019 
           359.03941 
           359.03996 
           359.12870 
           359.13240 
           359.20012 
           359.25032 
           359.32509 
           359.61417 
           359.81297 
           359.94087 
           360.12879 
           360.13703 
           360.21906 
           360.25686 
           360.29536 
           360.34666 
           360.50439 
           360.73645 
           360.75517 
           360.88696 
           361.42291 
           361.50294 
           361.72774 
           361.78462 
           361.84414 
           361.90794 
           361.96264 
           361.98760 
           362.00718 
           362.04748 
           362.13408 
           362.29150 
           362.46109 
           362.81221 
           362.86034 
           362.98978 
           363.06542 
           363.06895 
           363.17563 
           363.19556 
           363.39610 
           363.58690 
           363.61333 
           363.62583 
           363.83513 
           363.90583 
           363.92843 
           363.94065 
           363.96437 
           364.05212 
           364.09966 
           364.17087 
           364.24020 
           364.31994 
           364.42651 
           364.56371 
           364.63140 
           364.63379 
           364.67409 
           364.67970 
           364.71403 
           364.89244 
           364.89526 
           364.89907 
           364.95342 
           365.03252 
           365.04516 
           365.12754 
           365.14991 
           365.18274 
           365.18739 
           365.27444 
           365.70104 
           365.86894 
           365.90585 
           365.92473 
           365.94690 
           366.09149 
           366.18693 
           366.29746 
           366.57216 
           366.70104 
           366.75379 
           366.93298 
           366.93984 
           366.95967 
           366.99559 
           367.01184 
           367.02285 
           367.21521 
           367.45776 
           367.49435 
           367.50128 
           367.50171 
           367.50607 
           367.60729 
           367.67617 
           367.80174 
           368.05549 
           368.06596 
           368.13841 
           368.27725 
           368.38479 
           368.38507 
           368.43413 
           368.48661 
           368.52896 
           368.84353 
           368.90143 
           369.01573 
           369.21163 
           369.29085 
           369.32562 
           369.36709 
           369.59920 
           369.68967 
           369.69031 
           369.71185 
           369.78366 
           369.79011 
           369.79709 
           369.88519 
           369.88868 
           369.92046 
           370.07418 
           370.18226 
           370.28020 
           370.35041 
           370.38778 
           370.45590 
           370.60730 
           370.66806 
           370.80203 
           371.31682 
           371.33189 
           371.34430 
           371.38400 
           371.48602 
           371.59041 
           371.61752 
           371.62278 
           371.64543 
           371.82316 
           371.94581 
           372.02122 
           372.18658 
           372.22437 
           372.71821 
           372.72918 
           373.08596 
           373.11961 
           373.33143 
           373.53420 
           373.59736 
           373.60582 
           373.80351 
           373.82434 
           373.86974 
           373.94910 
           373.95829 
           374.02461 
           374.13390 
           374.19076 
           374.43257 
           374.64333 
           374.83255 
           374.84492 
           374.92521 
           374.93813 
           375.02694 
           375.09492 
           375.15819 
           375.26531 
           375.39653 
           375.46911 
           375.53974 
           375.75011 
           375.78431 
           375.81400 
           376.00933 
           376.16593 
           376.29136 
           376.48645 
           376.55367 
           376.63410 
           376.77568 
           376.93295 
           376.99899 
           377.02827 
           377.09717 
           377.15263 
           377.22502 
           377.24627 
           377.25345 
           377.25414 
           377.26519 
           377.34183 
           377.38800 
           377.44756 
           377.69660 
           377.69857 
           377.76738 
           377.81344 
           377.82141 
           377.95078 
           377.99409 
           378.00258 
           378.05434 
           378.11565 
           378.12488 
           378.36969 
           378.45198 
           378.56039 
           378.61125 
           378.64991 
           378.66216 
           378.68384 
           378.80005 
           379.01294 
           379.04603 
           379.11919 
           379.24225 
           379.33430 
           379.35831 
           379.39198 
           379.39707 
           379.41744 
           379.43166 
           379.49463 
           379.52218 
           379.56226 
           379.57143 
           379.67976 
           379.69816 
           379.71663 
           379.83855 
           379.91143 
           379.96339 
           380.19052 
           380.31433 
           380.33019 
           380.43461 
           380.52697 
           380.54249 
           380.61814 
           380.63470 
           380.72500 
           380.73998 
           380.79635 
           380.82300 
           380.97510 
           381.07677 
           381.13305 
           381.15696 
           381.19963 
           381.21441 
           381.42797 
           381.46544 
           381.49165 
           381.52943 
           381.64863 
           381.71704 
           381.82204 
           381.93780 
           382.18433 
           382.26318 
           382.35714 
           382.50089 
           382.58096 
           382.58926 
           382.59252 
           382.66452 
           382.72053 
           382.86591 
           383.18915 
           383.48805 
           383.50376 
           383.64947 
           383.67357 
           383.70424 
           384.00760 
           384.02755 
           384.26907 
           384.32821 
           384.46033 
           385.03466 
           385.13994 
           385.21082 
           385.50481 
           385.51816 
           385.56141 
           385.61780 
           385.93081 
           386.17430 
           386.18903 
           386.19255 
           386.29332 
           386.53409 
           386.60035 
           386.60378 
           386.70967 
           386.83942 
           387.20485 
           387.29993 
           387.31477 
           387.41401 
           387.47550 
           387.52748 
           387.60839 
           387.61550 
           387.64152 
           387.64864 
           387.91205 
           388.07623 
           388.16716 
           388.23741 
           388.32109 
           388.43404 
           388.43521 
           388.46790 
           388.52061 
           388.69103 
           388.89059 
           388.95504 
           388.96593 
           389.23330 
           389.25714 
           389.33113 
           389.48534 
           389.56657 
           389.57314 
           389.78974 
           389.91693 
           389.96689 
           390.24015 
           390.35375 
           390.40207 
           390.41662 
           390.55691 
           390.60359 
           390.64763 
           390.68209 
           390.69216 
           390.74529 
           390.85395 
           390.94053 
           391.01094 
           391.12874 
           391.20415 
           391.26463 
           391.26537 
           391.67894 
           391.80010 
           391.87073 
           391.93864 
           391.95645 
           392.00183 
           392.03848 
           392.07870 
           392.10637 
           392.26863 
           392.29964 
           392.33094 
           392.37769 
           392.42103 
           392.50727 
           392.54855 
           392.56615 
           392.64126 
           392.66232 
           392.77245 
           392.97374 
           393.13484 
           393.31863 
           393.61704 
           393.68597 
           393.88894 
           393.89181 
           393.90038 
           393.90762 
           393.94074 
           394.01941 
           394.09750 
           394.10558 
           394.15750 
           394.26881 
           394.33768 
           394.49077 
           394.55824 
           394.57478 
           394.76541 
           394.78110 
           394.79734 
           394.81038 
           395.16214 
           395.26139 
           395.30881 
           395.37297 
           395.71993 
           395.86051 
           395.87320 
           395.95898 
           396.41199 
           396.43964 
           396.48778 
           396.49532 
           396.71788 
           396.80981 
           396.81965 
           396.84044 
           396.88051 
           396.99141 
           397.09288 
           397.13558 
           397.22718 
           397.24975 
           397.30344 
           397.31410 
           397.31942 
           397.45058 
           397.51797 
           397.72753 
           397.76810 
           397.95563 
           398.00164 
           398.12360 
           398.14312 
           398.24652 
           398.25573 
           398.63856 
           398.68725 
           398.89026 
           398.97628 
           398.98110 
           399.12932 
           399.32414 
           399.33741 
           399.44970 
           399.74777 
           399.77947 
           399.78942 
           399.90548 
           399.96237 
           400.06321 
           400.08076 
           400.12335 
           400.23347 
           400.27081 
           400.33194 
           400.38311 
           400.38609 
           400.40796 
           400.49089 
           400.64568 
           400.72030 
           400.78186 
           400.89466 
           401.03723 
           401.10037 
           401.13559 
           401.14927 
           401.32973 
           401.44975 
           401.49570 
           401.55348 
           401.56048 
           401.73371 
           401.75179 
           401.95626 
           402.00659 
           402.07903 
           402.32589 
           402.54195 
           402.54592 
           402.55452 
           402.55689 
           402.56043 
           402.65658 
           402.79996 
           402.81485 
           402.96750 
           402.96803 
           403.08194 
           403.19466 
           403.22476 
           403.25981 
           403.36494 
           403.41931 
           403.45226 
           403.49895 
           403.52079 
           403.55795 
           403.62244 
           403.69676 
           403.90844 
           403.91845 
           404.01352 
           404.08107 
           404.10650 
           404.15240 
           404.29132 
           404.40213 
           404.51467 
           404.60437 
           404.74939 
           404.81472 
           404.88167 
           404.97826 
           405.03118 
           405.05340 
           405.09622 
           405.45357 
           405.54785 
           405.60159 
           405.60637 
           405.61890 
           405.75690 
           405.97226 
           406.05743 
           406.18181 
           406.21951 
           406.30214 
           406.36477 
           406.66135 
           406.69805 
           406.79807 
           406.81053 
           406.89315 
           406.96449 
           407.02529 
           407.15860 
           407.24887 
           407.28256 
           407.31548 
           407.34906 
           407.50474 
           407.52786 
           407.63079 
           407.64629 
           407.68683 
           407.78703 
           407.85669 
           407.94940 
           407.95216 
           407.96004 
           407.96811 
           407.99826 
           407.99861 
           408.40625 
           408.67639 
           408.74041 
           409.02490 
           409.04528 
           409.10481 
           409.21108 
           409.22860 
           409.67232 
           409.76851 
           409.78844 
           409.91463 
           410.24163 
           410.36175 
           410.36734 
           410.39495 
           410.44669 
           410.61466 
           410.77605 
           411.01701 
           411.06073 
           411.13448 
           411.13733 
           411.14098 
           411.31779 
           411.51882 
           411.72390 
           411.74952 
           411.88746 
           412.07295 
           412.21382 
           412.58201 
           412.60499 
           412.71515 
           412.85073 
           412.85950 
           413.00510 
           413.16102 
           413.17382 
           413.23449 
           413.25526 
           413.38309 
           413.87832 
           414.43691 
           414.57762 
           414.64320 
           414.70177 
           414.83935 
           414.86281 
           414.91538 
           415.00406 
           415.02189 
           415.08609 
           415.11791 
           415.18236 
           415.32172 
           415.39399 
           415.66780 
           415.72128 
           415.86695 
           415.93489 
           415.94193 
           416.06397 
           416.06494 
           416.10070 
           416.43380 
           416.43611 
           416.52225 
           416.61994 
           416.71125 
           416.82939 
           416.88048 
           416.93465 
           416.97130 
           417.06328 
           417.13772 
           417.19036 
           417.22475 
           417.32678 
           417.43394 
           417.45242 
           417.64856 
           417.66633 
           417.82703 
           417.84796 
           417.93858 
           418.15395 
           418.18952 
           418.22674 
           418.67982 
           418.81647 
           418.89710 
           418.92017 
           419.06857 
           419.09032 
           419.22725 
           419.24763 
           419.26717 
           419.33616 
           419.40604 
           419.43749 
           419.57658 
           419.58144 
           419.72431 
           419.75264 
           419.78139 
           419.91186 
           420.01434 
           420.18050 
           420.23164 
           420.38518 
           420.41592 
           420.49312 
           420.60291 
           420.81109 
           421.18556 
           421.35014 
           421.37716 
           421.41847 
           421.45663 
           421.61468 
           421.73406 
           421.76534 
           421.77110 
           422.14014 
           422.16859 
           422.21650 
           422.25463 
           422.39516 
           422.90311 
           422.90515 
           422.90634 
           422.92569 
           422.93936 
           423.04744 
           423.26520 
           423.39829 
           423.65162 
           423.65856 
           423.94934 
           424.05891 
           424.16006 
           424.19451 
           424.26254 
           424.38146 
           424.41423 
           424.45700 
           424.63143 
           424.73404 
           424.78075 
           424.86944 
           424.91503 
           425.17394 
           425.47185 
           425.69810 
           425.77180 
           425.86910 
           426.01977 
           426.29209 
           426.38334 
           426.66716 
           426.70774 
           426.72977 
           426.87663 
           426.90428 
           427.14519 
           427.19436 
           427.35463 
           427.43869 
           427.61005 
           427.82417 
           428.05835 
           428.16376 
           428.25197 
           428.40637 
           428.49477 
           428.53396 
           428.73083 
           428.89096 
           428.95054 
           429.24363 
           429.25921 
           429.27924 
           429.36797 
           429.49035 
           429.71658 
           429.73664 
           429.92953 
           429.94869 
           429.95094 
           429.96866 
           430.18134 
           430.18567 
           430.43521 
           430.58304 
           430.62944 
           430.68811 
           430.69186 
           430.70226 
           431.02769 
           431.38716 
           431.39470 
           431.40958 
           431.96150 
           431.99996 
           432.00402 
           432.12685 
           432.13853 
           432.19461 
           432.48867 
           432.49382 
           432.69444 
           432.76957 
           432.79019 
           432.82876 
           433.00616 
           433.10348 
           433.33975 
           433.40079 
           433.42911 
           433.55611 
           433.66291 
           433.98740 
           434.07777 
           434.08280 
           434.13540 
           434.33772 
           434.35000 
           434.37840 
           434.38260 
           434.40114 
           434.45900 
           434.50942 
           434.59994 
           434.64545 
           434.71570 
           434.91183 
           435.11244 
           435.16633 
           435.16814 
           435.18927 
           435.29929 
           435.33850 
           435.34394 
           435.71515 
           436.23510 
           436.34119 
           436.35222 
           436.55210 
           436.67382 
           436.82062 
           437.01278 
           437.33141 
           437.33269 
           437.38729 
           437.44174 
           437.47751 
           437.56780 
           437.77950 
           437.85323 
           437.87601 
           438.00757 
           438.30453 
           438.35835 
           438.47848 
           438.49450 
           438.53441 
           438.65998 
           438.84580 
           438.92675 
           438.94919 
           439.21413 
           439.31097 
           439.32908 
           439.58431 
           439.68606 
           440.08436 
           440.09993 
           440.10181 
           440.28401 
           440.40672 
           440.63124 
           440.80903 
           440.91291 
           441.15741 
           441.45910 
           441.56187 
           441.73223 
           441.77975 
           441.84913 
           441.89196 
           441.98747 
           442.07178 
           442.07471 
           442.09550 
           442.10443 
           442.33691 
           442.35277 
           442.44141 
           442.45767 
           442.54003 
           442.54907 
           442.58266 
           442.61721 
           442.71470 
           442.72787 
           442.79050 
           443.05920 
           443.49440 
           443.63034 
           443.68064 
           443.70449 
           443.71646 
           443.73339 
           443.82788 
           443.97016 
           444.01129 
           444.15224 
           444.35748 
           444.43791 
           444.54322 
           444.54479 
           444.62879 
           444.75422 
           444.82965 
           444.83034 
           444.87623 
           444.97632 
           445.09834 
           445.39823 
           445.52561 
           445.88839 
           445.91541 
           445.98755 
           446.31236 
           446.32774 
           446.33652 
           446.42082 
           446.44566 
           446.47727 
           446.53270 
           446.74172 
           446.83428 
           446.97639 
           447.13930 
           447.23419 
           447.37014 
           447.38635 
           447.82385 
           447.89871 
           448.02329 
           448.09213 
           448.22469 
           448.44785 
           448.46080 
           448.46253 
           448.52551 
           448.74534 
           448.75608 
           448.79121 
           448.80544 
           448.96654 
           448.96716 
           449.09922 
           449.53507 
           449.72489 
           449.99807 
           450.11545 
           450.24991 
           450.43110 
           450.61828 
           450.64289 
           450.64961 
           450.80953 
           450.81434 
           450.92645 
           450.99474 
           451.01409 
           451.09711 
           451.56917 
           451.65198 
           451.66173 
           451.68669 
           451.85048 
           451.91430 
           451.96703 
           451.99350 
           452.13747 
           452.28866 
           452.56262 
           452.71204 
           452.74487 
           452.77937 
           452.80414 
           452.81234 
           452.89800 
           452.96347 
           453.07577 
           453.14327 
           453.26524 
           453.28822 
           453.53195 
           453.54127 
           453.58472 
           453.69046 
           453.98590 
           454.08848 
           454.21970 
           454.29868 
           454.70003 
           454.82228 
           454.84312 
           454.87717 
           454.98966 
           455.03718 
           455.17767 
           455.26653 
           455.36426 
           455.53282 
           455.60987 
           455.82021 
           455.92190 
           456.39023 
           456.64854 
           456.65207 
           456.69578 
           456.73958 
           456.77907 
           457.05629 
           457.14477 
           457.16501 
           457.37739 
           457.38906 
           457.46379 
           457.64581 
           457.81050 
           458.12436 
           458.30423 
           458.39657 
           458.41349 
           458.90240 
           458.91012 
           459.08767 
           459.09331 
           459.37104 
           459.62712 
           459.78403 
           459.82051 
           459.98660 
           460.04200 
           460.12423 
           460.40508 
           460.48119 
           460.52704 
           460.60012 
           460.68137 
           460.73202 
           460.80849 
           460.89178 
           460.94243 
           461.04537 
           461.10796 
           461.26963 
           461.32353 
           461.32456 
           461.39370 
           461.40643 
           461.51561 
           461.58350 
           461.64522 
           461.81283 
           461.94340 
           462.15428 
           462.50016 
           462.53551 
           462.59147 
           462.64287 
           462.83538 
           462.98769 
           463.00218 
           463.01749 
           463.05779 
           463.06898 
           463.15598 
           463.20853 
           463.34205 
           463.45875 
           463.60562 
           463.67187 
           463.90740 
           464.11193 
           464.26521 
           464.31988 
           464.42670 
           464.49016 
           464.59204 
           464.62839 
           464.78691 
           464.78910 
           465.00112 
           465.01496 
           465.02735 
           465.10817 
           465.22264 
           465.46962 
           465.56790 
           465.72587 
           466.07319 
           466.45764 
           466.73248 
           466.80083 
           466.97157 
           467.00820 
           467.08088 
           467.14466 
           467.33358 
           467.77194 
           467.77491 
           468.13084 
           468.16550 
           468.44712 
           468.68244 
           468.79430 
           469.05013 
           469.31808 
           469.39309 
           469.54109 
           469.68362 
           469.74182 
           469.77217 
           469.93874 
           470.34507 
           470.94492 
           471.21525 
           471.23636 
           471.38528 
           471.51274 
           471.75499 
           471.82227 
           471.84458 
           471.87780 
           471.97011 
           472.09924 
           472.45825 
           472.65380 
           472.69242 
           472.87315 
           472.87421 
           472.95758 
           472.98378 
           473.07703 
           473.14873 
           473.21043 
           473.21474 
           473.21945 
           473.39156 
           473.44655 
           473.55049 
           473.63553 
           473.87616 
           474.04933 
           474.26697 
           474.32538 
           474.46471 
           474.64391 
           474.84682 
           474.90117 
           474.93909 
           474.95264 
           475.04552 
           475.16990 
           475.28513 
           475.38639 
           475.46947 
           475.61157 
           475.61745 
           475.89693 
           476.11312 
           476.18185 
           476.30447 
           476.54949 
           476.63589 
           476.65405 
           476.66103 
           476.69025 
           476.73931 
           476.76004 
           476.98123 
           477.06563 
           477.15940 
           477.34678 
           477.57160 
           477.63102 
           477.65043 
           477.72359 
           478.13946 
           478.36780 
           478.49660 
           478.75058 
           478.96699 
           478.96809 
           478.97198 
           479.03763 
           479.09400 
           479.21129 
           479.25973 
           479.39610 
           479.40471 
           479.45656 
           479.63676 
           479.66860 
           479.75692 
           479.88846 
           479.90678 
           480.02529 
           480.54434 
           480.73137 
           480.74640 
           481.26067 
           481.53423 
           481.54790 
           481.56230 
           481.57660 
           481.90041 
           481.98443 
           482.02764 
           482.41078 
           482.63277 
           482.64358 
           482.68825 
           482.72713 
           483.20868 
           483.36505 
           483.61429 
           483.81053 
           484.21729 
           484.36748 
           484.49917 
           485.09403 
           485.13142 
           485.22966 
           485.24990 
           485.35370 
           485.56736 
           486.15309 
           486.15648 
           486.15706 
           486.28214 
           486.45036 
           486.49160 
           486.64378 
           486.89124 
           486.90622 
           486.99537 
           487.35711 
           487.42733 
           487.57460 
           487.59637 
           487.95576 
           488.20723 
           488.34845 
           488.36284 
           488.47492 
           488.68015 
           488.86100 
           489.32278 
           489.38031 
           489.43536 
           489.66454 
           489.67575 
           489.74200 
           489.76915 
           489.94021 
           489.95751 
           490.34797 
           490.39161 
           490.50793 
           490.63696 
           490.72438 
           490.94338 
           491.13607 
           491.29397 
           491.34487 
           491.39098 
           491.48387 
           491.72657 
           491.81637 
           491.97998 
           492.06523 
           492.41476 
           492.49260 
           492.68722 
           492.78490 
           493.32243 
           493.32294 
           493.59345 
           494.02279 
           494.04152 
           494.13017 
           494.21959 
           494.42998 
           494.49609 
           494.62519 
           494.81488 
           494.90528 
           495.14025 
           495.19820 
           495.31234 
           495.42038 
           495.45869 
           495.45877 
           495.47328 
           495.59408 
           495.65293 
           495.88577 
           495.92307 
           496.10597 
           496.11793 
           496.16129 
           496.28240 
           496.29124 
           496.43965 
           496.58985 
           496.61517 
           496.69214 
           496.87452 
           496.91738 
           497.01527 
           497.02830 
           497.21874 
           497.41361 
           497.54697 
           497.62941 
           497.73018 
           497.75162 
           497.98464 
           497.99792 
           498.04132 
           498.14932 
           498.15224 
           498.19334 
           498.26666 
           498.28239 
           498.37877 
           498.42208 
           498.45278 
           498.46692 
           498.59489 
           498.76126 
           498.79750 
           498.85709 
           499.02874 
           499.04494 
           499.08637 
           499.09310 
           499.10180 
           499.19107 
           499.34434 
           499.44012 
           499.44748 
           499.66155 
           499.80250 
           499.94020 
           500.05891 
           500.20249 
           500.31318 
           500.33982 
           500.39482 
           500.40484 
           500.43605 
           500.48563 
           500.57841 
           500.66167 
           500.73760 
           500.86955 
           500.91479 
           500.97806 
           501.02792 
           501.06944 
           501.10551 
           501.12444 
           501.18709 
           501.22478 
           501.25784 
           501.27597 
           501.32658 
           501.34224 
           501.43352 
           501.44358 
           501.48308 
           501.51247 
           501.64993 
           501.73420 
           501.85085 
           502.09014 
           502.14601 
           502.68147 
           502.82009 
           502.85262 
           502.86190 
           502.86353 
           503.69581 
           503.74000 
           503.81653 
           503.88571 
           503.98149 
           503.99528 
           504.11709 
           504.15717 
           504.17500 
           504.20179 
           504.28109 
           504.40661 
           504.55827 
           504.64657 
           504.80542 
           504.92694 
           504.93556 
           505.09791 
           505.10922 
           505.28638 
           505.46437 
           505.47304 
           505.89945 
           505.92865 
           505.99826 
           506.10735 
           506.14360 
           506.18753 
           506.22151 
           506.30903 
           506.38008 
           506.51420 
           506.53347 
           506.59651 
           506.64329 
           506.76176 
           506.99542 
           507.01953 
           507.32808 
           507.49034 
           507.79995 
           508.12381 
           508.26291 
           508.54227 
           508.69513 
           508.76494 
           509.04897 
           509.16871 
           509.17798 
           509.31192 
           509.37103 
           509.47493 
           509.51319 
           509.84297 
           509.93116 
           509.94285 
           509.95516 
           509.96435 


==> anc/data_files/eventEnergy_T2Z1_Updated_08_2020.txt <==
             2.05020 
             2.06146 
             2.18432 
             2.19855 
             2.20298 
             2.23599 
             2.25615 
             2.32277 
             2.32856 
             2.50114 
             2.54345 
             2.55648 
             2.56393 
             2.57866 
             2.58205 
             2.61065 
             2.66005 
             2.69385 
             2.75000 
             2.76552 
             2.76826 
             2.79091 
             2.79739 
             2.90988 
             2.92725 
             3.10141 
             3.15339 
             3.18780 
             3.25644 
             3.28351 
             3.33135 
             3.34575 
             3.42855 
             3.43192 
             3.43818 
             3.44588 
             3.46052 
             3.56687 
             3.57856 
             3.61982 
             3.63479 
             3.67134 
             3.70823 
             3.77811 
             3.81910 
             3.82512 
             3.83244 
             3.85789 
             3.87083 
             3.90508 
             3.94299 
             3.95979 
             4.05096 
             4.06126 
             4.07009 
             4.33357 
             4.36559 
             4.36957 
             4.39346 
             4.41932 
             4.45971 
             4.61061 
             4.62727 
             4.71829 
             4.76039 
             4.89985 
             4.95996 
             5.00783 
             5.05616 
             5.07332 
             5.07988 
             5.11291 
             5.14707 
             5.15006 
             5.24469 
             5.29914 
             5.30070 
             5.35933 
             5.36932 
             5.59791 
             5.62084 
             5.65986 
             5.67207 
             5.68249 
             5.74942 
             5.80427 
             5.83808 
             5.86427 
             5.90547 
             5.90690 
             5.94792 
             5.96702 
             5.98658 
             5.98913 
             5.99812 
             6.00119 
             6.06602 
             6.07586 
             6.11129 
             6.12902 
             6.13080 
             6.14229 
             6.16814 
             6.20521 
             6.28927 
             6.29489 
             6.29692 
             6.32116 
             6.34369 
             6.36487 
             6.38386 
             6.43426 
             6.44684 
             6.49269 
             6.49587 
             6.50905 
             6.51170 
             6.59129 
             6.59622 
             6.61237 
             6.61550 
             6.61695 
             6.62716 
             6.67894 
             6.68425 
             6.70460 
             6.74057 
             6.85156 
             6.85816 
             6.86794 
             6.90203 
             6.90705 
             6.91963 
             6.94041 
             7.17981 
             7.20288 
             7.26148 
             7.39273 
             7.55474 
             7.55964 
             7.58389 
             7.62367 
             7.65239 
             7.77623 
             7.79804 
             7.81966 
             7.85920 
             7.89204 
             7.92306 
             7.96722 
             7.98672 
             8.04508 
             8.04813 
             8.04951 
             8.08734 
             8.10198 
             8.10446 
             8.10460 
             8.14385 
             8.15248 
             8.22886 
             8.23552 
             8.26728 
             8.33895 
             8.33932 
             8.41743 
             8.44971 
             8.46258 
             8.51584 
             8.51757 
             8.52540 
             8.64817 
             8.65287 
             8.66453 
             8.69025 
             8.69622 
             8.71515 
             8.72618 
             8.73871 
             8.73993 
             8.74310 
             8.75191 
             8.76040 
             8.77325 
             8.79327 
             8.80556 
             8.81885 
             8.84471 
             8.84529 
             8.85419 
             8.86112 
             8.87301 
             8.87423 
             8.88625 
             8.89519 
             8.90415 
             8.90452 
             8.90581 
             8.90627 
             8.91211 
             8.91912 
             8.92041 
             8.92332 
             8.92557 
             8.92964 
             8.94021 
             8.94694 
             8.94943 
             8.95182 
             8.95962 
             8.97151 
             8.97764 
             8.97966 
             8.98076 
             8.98435 
             8.99102 
             8.99214 
             8.99749 
             9.00148 
             9.00403 
             9.00557 
             9.01278 
             9.02124 
             9.02358 
             9.03541 
             9.03644 
             9.03938 
             9.04310 
             9.05007 
             9.05614 
             9.05742 
             9.06169 
             9.06538 
             9.07032 
             9.08111 
             9.08412 
             9.08631 
             9.09293 
             9.09318 
             9.09991 
             9.10400 
             9.10557 
             9.12416 
             9.12623 
             9.13719 
             9.13852 
             9.13909 
             9.14571 
             9.16668 
             9.17004 
             9.17520 
             9.17531 
             9.18450 
             9.18638 
             9.19635 
             9.19637 
             9.20922 
             9.21312 
             9.21319 
             9.21811 
             9.22223 
             9.22269 
             9.22468 
             9.22564 
             9.22614 
             9.25316 
             9.26099 
             9.27023 
             9.27081 
             9.27938 
             9.28649 
             9.30334 
             9.30488 
             9.30997 
             9.31253 
             9.31645 
             9.33924 
             9.34874 
             9.36511 
             9.37641 
             9.38406 
             9.39286 
             9.39995 
             9.40099 
             9.40641 
             9.41797 
             9.41887 
             9.43553 
             9.44520 
             9.45200 
             9.49498 
             9.50098 
             9.51083 
             9.54076 
             9.58232 
             9.62689 
             9.63028 
             9.68663 
             9.69387 
             9.69505 
             9.70466 
             9.72718 
             9.73104 
             9.80132 
             9.80892 
             9.84819 
             9.86579 
             9.87802 
             9.88690 
             9.89085 
             9.89853 
             9.89895 
             9.90630 
             9.92585 
             9.93110 
             9.93119 
             9.93794 
             9.94547 
             9.94873 
             9.94939 
             9.96158 
             9.96504 
             9.97840 
             9.98192 
             9.98481 
             9.99176 
             9.99360 
             9.99869 
            10.01350 
            10.02004 
            10.02418 
            10.04035 
            10.04482 
            10.04821 
            10.05025 
            10.06472 
            10.06692 
            10.06841 
            10.07049 
            10.07666 
            10.08821 
            10.08845 
            10.09203 
            10.09739 
            10.09820 
            10.09848 
            10.10214 
            10.10454 
            10.10901 
            10.10915 
            10.11046 
            10.11425 
            10.11440 
            10.12395 
            10.12844 
            10.12857 
            10.13009 
            10.13036 
            10.13972 
            10.14231 
            10.14367 
            10.14586 
            10.15007 
            10.15115 
            10.15181 
            10.15254 
            10.15276 
            10.16257 
            10.16258 
            10.16271 
            10.17121 
            10.17158 
            10.17171 
            10.17177 
            10.17855 
            10.18370 
            10.19330 
            10.19625 
            10.19648 
            10.19839 
            10.19929 
            10.20163 
            10.20403 
            10.20556 
            10.20835 
            10.21243 
            10.21548 
            10.21947 
            10.22011 
            10.22365 
            10.22394 
            10.22425 
            10.22444 
            10.22532 
            10.22548 
            10.22557 
            10.22739 
            10.22957 
            10.22962 
            10.23428 
            10.23949 
            10.24381 
            10.24834 
            10.24873 
            10.25586 
            10.25623 
            10.25980 
            10.26094 
            10.26316 
            10.26425 
            10.26507 
            10.26672 
            10.26682 
            10.27392 
            10.27706 
            10.28064 
            10.28131 
            10.28664 
            10.29184 
            10.29721 
            10.30001 
            10.30127 
            10.30132 
            10.30162 
            10.30456 
            10.30469 
            10.30536 
            10.30577 
            10.31135 
            10.31233 
            10.31504 
            10.31532 
            10.31636 
            10.31827 
            10.31848 
            10.32003 
            10.33150 
            10.33252 
            10.33317 
            10.33680 
            10.33810 
            10.33938 
            10.34135 
            10.34197 
            10.34388 
            10.34597 
            10.34634 
            10.34807 
            10.34993 
            10.34998 
            10.35034 
            10.35789 
            10.36004 
            10.36162 
            10.36539 
            10.36808 
            10.36992 
            10.37303 
            10.37362 
            10.37810 
            10.38001 
            10.38024 
            10.38132 
            10.38149 
            10.38393 
            10.38437 
            10.38700 
            10.38794 
            10.39019 
            10.39086 
            10.39104 
            10.39130 
            10.39238 
            10.39417 
            10.39477 
            10.39488 
            10.39575 
            10.39765 
            10.40018 
            10.40074 
            10.40135 
            10.40540 
            10.40666 
            10.40700 
            10.40860 
            10.40877 
            10.41288 
            10.41412 
            10.41673 
            10.41920 
            10.42292 
            10.42372 
            10.42539 
            10.42934 
            10.43000 
            10.43477 
            10.43509 
            10.43956 
            10.44717 
            10.44951 
            10.45090 
            10.45189 
            10.45408 
            10.45427 
            10.45798 
            10.45879 
            10.46350 
            10.46445 
            10.46722 
            10.46743 
            10.47188 
            10.47278 
            10.47381 
            10.47484 
            10.47874 
            10.48137 
            10.48232 
            10.48599 
            10.48666 
            10.48839 
            10.49508 
            10.49554 
            10.49626 
            10.49885 
            10.49915 
            10.50144 
            10.50202 
            10.50301 
            10.50826 
            10.50942 
            10.51211 
            10.51742 
            10.52373 
            10.52830 
            10.53042 
            10.53261 
            10.53431 
            10.53928 
            10.54014 
            10.54243 
            10.55120 
            10.55230 
            10.55524 
            10.56262 
            10.56390 
            10.56500 
            10.56543 
            10.56766 
            10.56789 
            10.57071 
            10.57544 
            10.57816 
            10.58704 
            10.58773 
            10.58777 
            10.59305 
            10.59620 
            10.60003 
            10.60321 
            10.60321 
            10.61477 
            10.61648 
            10.62641 
            10.63319 
            10.63600 
            10.65857 
            10.66319 
            10.66572 
            10.67719 
            10.68356 
            10.68556 
            10.68969 
            10.69239 
            10.70503 
            10.70901 
            10.71429 
            10.72753 
            10.73821 
            10.73872 
            10.74150 
            10.74237 
            10.74258 
            10.75223 
            10.75607 
            10.75898 
            10.77008 
            10.77198 
            10.77346 
            10.77685 
            10.77870 
            10.79200 
            10.80048 
            10.80278 
            10.80365 
            10.80374 
            10.81720 
            10.82580 
            10.82699 
            10.83615 
            10.85963 
            10.86244 
            10.87575 
            10.87826 
            10.89167 
            10.90922 
            10.91704 
            10.92404 
            10.95626 
            10.96740 
            10.99111 
            11.00600 
            11.10247 
            11.15768 
            11.21879 
            11.26447 
            11.29185 
            11.31812 
            11.40802 
            11.45622 
            11.49617 
            11.50465 
            11.64346 
            11.65475 
            11.90166 
            12.03910 
            12.05909 
            12.24246 
            12.27167 
            12.30775 
            12.34545 
            12.36279 
            12.37779 
            12.47329 
            12.52559 
            12.58559 
            12.68149 
            12.69903 
            12.79743 
            12.82747 
            12.86049 
            12.87218 
            12.90569 
            12.97875 
            13.04465 
            13.05276 
            13.10782 
            13.12556 
            13.18852 
            13.22423 
            13.23708 
            13.30468 
            13.35677 
            13.36551 
            13.38688 
            13.45808 
            13.56282 
            13.60650 
            13.64633 
            13.71092 
            13.78633 
            13.86401 
            13.90531 
            13.94617 
            14.03368 
            14.11816 
            14.16070 
            14.24338 
            14.24610 
            14.35855 
            14.44826 
            14.46263 
            14.55056 
            14.60353 
            14.60797 
            14.69707 
            14.71939 
            14.77761 
            15.04754 
            15.09430 
            15.13979 
            15.21599 
            15.25190 
            15.29781 
            15.31179 
            15.35593 
            15.46785 
            15.48968 
            15.52174 
            15.53103 
            15.59023 
            15.62332 
            15.63619 
            15.66265 
            15.85768 
            15.89052 
            15.99036 
            16.04073 
            16.06147 
            16.07587 
            16.08181 
            16.22625 
            16.27255 
            16.43359 
            16.43443 
            16.48319 
            16.48759 
            16.52347 
            16.57693 
            16.64763 
            16.66680 
            16.68079 
            16.71471 
            16.71805 
            16.83008 
            16.90405 
            16.94309 
            16.99033 
            17.08599 
            17.30676 
            17.32230 
            17.40253 
            17.53611 
            17.56046 
            17.65694 
            17.76711 
            17.78522 
            17.86343 
            17.91177 
            17.94605 
            18.02786 
            18.04493 
            18.06885 
            18.28063 
            18.32734 
            18.51581 
            18.64476 
            18.66969 
            18.71996 
            18.72955 
            18.80058 
            18.81712 
            18.84314 
            18.85253 
            19.01435 
            19.03059 
            19.11899 
            19.14852 
            19.16349 
            19.22896 
            19.29719 
            19.51474 
            19.53549 
            19.54397 
            19.57824 
            19.58516 
            19.70217 
            19.79069 
            19.92251 
            19.95036 
            20.04340 
            20.18558 
            20.25427 
            20.42372 
            20.49230 
            20.60263 
            20.72245 
            20.77267 
            20.86146 
            20.86206 
            20.94092 
            21.05007 
            21.13325 
            21.20686 
            21.40952 
            21.42752 
            21.43952 
            21.61355 
            21.69357 
            21.73728 
            21.80448 
            21.85550 
            22.09798 
            22.11534 
            22.12946 
            22.18186 
            22.22303 
            22.25597 
            22.27064 
            22.42573 
            22.42748 
            22.46672 
            22.52934 
            22.56785 
            22.66494 
            22.74207 
            22.84345 
            22.85392 
            22.89357 
            22.89859 
            22.93977 
            23.19366 
            23.26056 
            23.35798 
            23.40865 
            23.54067 
            23.59636 
            23.62727 
            23.69237 
            23.75273 
            23.78766 
            24.01303 
            24.01680 
            24.09917 
            24.13469 
            24.27155 
            24.27834 
            24.28428 
            24.28843 
            24.38934 
            24.54129 
            24.57570 
            24.70691 
            24.82601 
            24.84902 
            24.91693 
            25.05430 
            25.09535 
            25.13711 
            25.19756 
            25.33676 
            25.55864 
            25.56793 
            25.64229 
            25.78786 
            25.81134 
            25.85607 
            25.99424 
            26.13759 
            26.19535 
            26.20922 
            26.31741 
            26.45354 
            26.75128 
            26.95049 
            27.14786 
            27.30962 
            27.46426 
            27.51926 
            27.64385 
            27.65551 
            27.71751 
            27.78040 
            28.14705 
            28.21015 
            28.24367 
            28.24509 
            28.28834 
            28.33967 
            28.42274 
            28.48662 
            28.49851 
            28.61863 
            28.63562 
            28.67382 
            28.72606 
            28.75602 
            28.76520 
            28.78480 
            28.88814 
            28.96486 
            29.29877 
            29.32595 
            29.34839 
            29.36780 
            29.40257 
            29.59544 
            29.60753 
            29.64420 
            29.64572 
            29.72590 
            29.95306 
            30.03068 
            30.10726 
            30.21665 
            30.23161 
            30.23876 
            30.26018 
            30.28613 
            30.30477 
            30.33713 
            30.37156 
            30.38849 
            30.39713 
            30.55663 
            30.64889 
            30.70720 
            30.81478 
            30.92500 
            30.96953 
            31.03988 
            31.05858 
            31.07673 
            31.11321 
            31.17603 
            31.20996 
            31.38276 
            31.73919 
            31.73937 
            31.77108 
            31.79665 
            31.86836 
            31.87333 
            31.88041 
            31.94817 
            32.02915 
            32.10459 
            32.14094 
            32.16902 
            32.18144 
            32.22729 
            32.31069 
            32.42634 
            32.45839 
            32.46618 
            32.50712 
            32.56417 
            32.83767 
            32.86525 
            32.86617 
            32.97500 
            33.00483 
            33.01917 
            33.06414 
            33.06530 
            33.13058 
            33.16215 
            33.25065 
            33.26403 
            33.28994 
            33.41194 
            33.49312 
            33.54257 
            33.55607 
            33.58105 
            33.58795 
            33.63660 
            33.70214 
            33.78736 
            33.81566 
            33.98178 
            33.99295 
            33.99992 
            34.07035 
            34.10693 
            34.14104 
            34.14620 
            34.19460 
            34.25771 
            34.51656 
            34.57264 
            34.58436 
            34.62855 
            34.66864 
            34.82953 
            34.84411 
            34.97560 
            35.01356 
            35.01558 
            35.08663 
            35.10113 
            35.12268 
            35.16291 
            35.19823 
            35.31791 
            35.37842 
            35.37957 
            35.42176 
            35.62741 
            35.71657 
            35.74303 
            35.77661 
            35.84198 
            35.87535 
            35.93714 
            35.99448 
            36.07270 
            36.15339 
            36.22335 
            36.34106 
            36.39705 
            36.69921 
            36.91286 
            36.96368 
            37.00664 
            37.07145 
            37.08618 
            37.08694 
            37.11488 
            37.14713 
            37.18328 
            37.20723 
            37.21520 
            37.22116 
            37.24095 
            37.43976 
            37.61205 
            37.83248 
            37.88521 
            37.94337 
            37.97550 
            37.97924 
            38.05149 
            38.05824 
            38.09729 
            38.10221 
            38.12889 
            38.13076 
            38.16878 
            38.20959 
            38.43108 
            38.50079 
            38.50271 
            38.61439 
            38.80213 
            38.80924 
            38.88711 
            38.90089 
            39.07074 
            39.11564 
            39.12908 
            39.15916 
            39.18577 
            39.21748 
            39.22222 
            39.22826 
            39.29934 
            39.41109 
            39.61541 
            39.66416 
            39.71817 
            39.82422 
            39.83588 
            39.89670 
            39.96966 
            40.11212 
            40.12808 
            40.29846 
            40.35477 
            40.48600 
            40.59040 
            40.78845 
            40.79602 
            40.80275 
            40.86580 
            40.87189 
            40.97465 
            41.10509 
            41.18544 
            41.32956 
            41.33261 
            41.35498 
            41.52675 
            41.67616 
            41.74752 
            41.91341 
            41.91953 
            42.13241 
            42.16911 
            42.19976 
            42.24187 
            42.25524 
            42.32660 
            42.34023 
            42.46205 
            42.59442 
            42.60475 
            42.77053 
            43.03270 
            43.15524 
            43.24597 
            43.31105 
            43.52497 
            43.64297 
            43.76926 
            43.91182 
            44.11192 
            44.16173 
            44.17817 
            44.26320 
            44.28648 
            44.35029 
            44.38336 
            44.42023 
            44.47328 
            44.48206 
            44.50852 
            44.55474 
            44.56935 
            44.62485 
            44.62834 
            44.85703 
            44.98298 
            45.05537 
            45.17874 
            45.28046 
            45.35329 
            45.40958 
            45.45451 
            45.48721 
            45.48741 
            45.51352 
            45.54015 
            45.54926 
            45.64648 
            45.69353 
            45.71124 
            45.88766 
            45.89600 
            45.98870 
            46.07419 
            46.10392 
            46.20372 
            46.20768 
            46.31299 
            46.34517 
            46.37483 
            46.53979 
            46.66682 
            46.73187 
            46.76852 
            46.80199 
            46.80525 
            46.89271 
            46.94520 
            46.98785 
            47.00654 
            47.02948 
            47.05780 
            47.07283 
            47.09168 
            47.20854 
            47.21469 
            47.21878 
            47.24486 
            47.25454 
            47.32900 
            47.35571 
            47.45304 
            47.49355 
            47.49881 
            47.53683 
            47.54032 
            47.54603 
            47.69413 
            47.84960 
            47.87734 
            47.89677 
            47.94441 
            47.95158 
            48.04454 
            48.22592 
            48.29228 
            48.35241 
            48.42200 
            48.44348 
            48.50782 
            48.77623 
            48.78912 
            48.82091 
            48.85671 
            48.91072 
            49.01661 
            49.03352 
            49.07921 
            49.16716 
            49.18318 
            49.26718 
            49.29766 
            49.33964 
            49.38870 
            49.42336 
            49.65968 
            49.74866 
            49.78940 
            49.82946 
            49.91863 
            49.93071 
            50.06994 
            50.20690 
            50.26157 
            50.29910 
            50.34891 
            50.36356 
            50.36530 
            50.45689 
            50.51655 
            50.55542 
            50.56285 
            50.57536 
            50.71427 
            50.99283 
            51.02650 
            51.09158 
            51.34320 
            51.39581 
            51.50340 
            51.74309 
            51.74750 
            51.79352 
            51.91320 
            52.03898 
            52.13713 
            52.32262 
            52.33159 
            52.57669 
            52.60776 
            52.71626 
            52.73926 
            52.80212 
            52.82375 
            52.88999 
            52.98874 
            53.00254 
            53.08045 
            53.17022 
            53.22100 
            53.22687 
            53.35366 
            53.39275 
            53.55580 
            53.61574 
            53.67008 
            53.89505 
            53.91016 
            54.01111 
            54.28639 
            54.38881 
            54.44117 
            54.59837 
            54.63589 
            54.72608 
            54.74046 
            54.88006 
            54.98314 
            55.32200 
            55.34756 
            55.45934 
            55.49354 
            55.75785 
            55.76964 
            55.78400 
            55.81910 
            56.08673 
            56.08988 
            56.14314 
            56.18625 
            56.19691 
            56.27509 
            56.29695 
            56.29915 
            56.31934 
            56.43643 
            56.45832 
            56.48139 
            56.63086 
            56.69919 
            56.83910 
            56.91018 
            56.94199 
            57.34138 
            57.52696 
            57.53591 
            57.63481 
            57.87607 
            57.91563 
            57.98637 
            58.07484 
            58.12091 
            58.24946 
            58.26835 
            58.28092 
            58.36142 
            58.36671 
            58.41772 
            58.47438 
            58.58176 
            58.60449 
            58.70292 
            58.76789 
            58.80356 
            58.87642 
            58.90059 
            59.15229 
            59.15306 
            59.25537 
            59.33927 
            59.34077 
            59.39709 
            59.44157 
            59.49610 
            59.60586 
            59.64522 
            59.70684 
            59.70749 
            59.92429 
            60.03086 
            60.12675 
            60.22426 
            60.24298 
            60.39036 
            60.42424 
            60.52284 
            60.59300 
            60.72678 
            60.80321 
            60.80579 
            60.87682 
            60.95458 
            60.96815 
            60.98228 
            61.19276 
            61.27451 
            61.49240 
            61.55367 
            61.62357 
            61.70958 
            61.84275 
            61.86231 
            61.90678 
            61.99337 
            61.99403 
            62.20778 
            62.22456 
            62.23202 
            62.44495 
            62.47749 
            62.52301 
            62.57161 
            62.57794 
            62.63020 
            62.72954 
            62.73336 
            62.76559 
            62.88821 
            62.95128 
            62.96343 
            63.01136 
            63.02316 
            63.03671 
            63.05240 
            63.13016 
            63.20346 
            63.32242 
            63.34496 
            63.43689 
            63.58853 
            63.74405 
            63.76249 
            63.81532 
            63.82509 
            63.86195 
            63.86602 
            63.91908 
            64.03837 
            64.10882 
            64.31515 
            64.49771 
            64.66773 
            64.67227 
            64.69000 
            64.71447 
            64.75137 
            64.82469 
            64.85627 
            64.91910 
            65.16984 
            65.20191 
            65.28459 
            65.34944 
            65.39575 
            65.51730 
            65.52654 
            65.58616 
            65.67591 
            65.67868 
            65.76863 
            65.86204 
            66.00616 
            66.15909 
            66.41998 
            66.48462 
            66.56104 
            66.64205 
            66.68954 
            66.76133 
            66.78953 
            66.83942 
            66.86318 
            66.93800 
            67.03230 
            67.11909 
            67.13068 
            67.14971 
            67.25033 
            67.72776 
            67.77409 
            67.77424 
            67.95682 
            68.09312 
            68.24845 
            68.44615 
            68.47572 
            68.51712 
            68.63080 
            68.67705 
            68.76498 
            68.81775 
            68.88560 
            68.96586 
            68.99401 
            69.14574 
            69.40077 
            69.55343 
            69.67989 
            69.69342 
            69.77874 
            69.78658 
            69.91448 
            69.95042 
            70.14810 
            70.20325 
            70.38835 
            70.51293 
            70.56655 
            70.57724 
            70.60571 
            70.68018 
            70.70145 
            70.97027 
            70.99098 
            71.11508 
            71.18327 
            71.27652 
            71.32196 
            71.36247 
            71.55640 
            71.60480 
            71.74134 
            71.92865 
            71.93355 
            71.97100 
            72.00082 
            72.06181 
            72.13681 
            72.17442 
            72.24233 
            72.34529 
            72.35363 
            72.40735 
            72.44271 
            72.54914 
            72.69271 
            72.69491 
            72.69498 
            72.88185 
            72.91467 
            73.03933 
            73.08860 
            73.20320 
            73.38232 
            73.39031 
            73.40740 
            73.43055 
            73.43874 
            73.48485 
            73.71784 
            73.75152 
            73.76468 
            73.78026 
            73.87922 
            73.92016 
            73.97626 
            74.02942 
            74.15503 
            74.34842 
            74.37361 
            74.42807 
            74.49133 
            74.62038 
            74.64640 
            74.68305 
            74.73937 
            74.79704 
            74.79727 
            74.85582 
            74.90367 
            74.93700 
            74.95438 
            75.01814 
            75.18394 
            75.23283 
            75.24503 
            75.34016 
            75.66508 
            75.74058 
            75.76785 
            75.80403 
            75.86537 
            75.91376 
            76.01047 
            76.02873 
            76.10870 
            76.14191 
            76.18439 
            76.34387 
            76.34553 
            76.49591 
            76.58835 
            76.64696 
            76.65831 
            76.69074 
            76.83137 
            76.91968 
            77.03198 
            77.06691 
            77.25398 
            77.30781 
            77.41413 
            77.50845 
            77.70539 
            77.77126 
            77.79197 
            77.84473 
            77.96552 
            77.98308 
            78.00895 
            78.03404 
            78.06528 
            78.06981 
            78.08546 
            78.22460 
            78.26851 
            78.29922 
            78.32809 
            78.44501 
            78.45579 
            78.46348 
            78.55247 
            78.68160 
            78.69449 
            78.78761 
            78.80304 
            78.82325 
            78.85506 
            78.91708 
            79.01887 
            79.11038 
            79.11042 
            79.14029 
            79.17194 
            79.17262 
            79.22948 
            79.37664 
            79.49549 
            79.49851 
            79.53801 
            79.55595 
            79.56002 
            79.58447 
            79.60356 
            79.62077 
            79.62989 
            79.65494 
            79.86161 
            79.86230 
            79.91949 
            79.94361 
            80.25417 
            80.29052 
            80.34006 
            80.36952 
            80.43109 
            80.43649 
            80.46185 
            80.57570 
            80.59473 
            80.64245 
            80.69538 
            80.77357 
            80.82427 
            80.99957 
            81.02407 
            81.08199 
            81.18053 
            81.22804 
            81.25115 
            81.37879 
            81.42266 
            81.46879 
            81.51343 
            81.62550 
            81.68377 
            81.75921 
            81.83433 
            81.84702 
            81.89257 
            82.00090 
            82.04504 
            82.05381 
            82.11924 
            82.13685 
            82.18419 
            82.20231 
            82.26376 
            82.27709 
            82.35225 
            82.40936 
            82.54720 
            82.72680 
            82.87352 
            82.89737 
            82.91538 
            82.94610 
            83.09609 
            83.20552 
            83.39062 
            83.43912 
            83.47767 
            83.57448 
            83.60327 
            83.63651 
            83.63928 
            83.67712 
            83.73379 
            83.78136 
            83.80796 
            83.81570 
            83.85162 
            83.86614 
            84.10908 
            84.24355 
            84.24897 
            84.25956 
            84.28234 
            84.29836 
            84.31044 
            84.44276 
            84.44412 
            84.64214 
            84.65845 
            84.67328 
            84.71964 
            84.81705 
            84.83950 
            84.85109 
            84.87099 
            84.98466 
            84.99410 
            85.00875 
            85.15982 
            85.22411 
            85.25682 
            85.27986 
            85.30399 
            85.39740 
            85.42166 
            85.45433 
            85.47463 
            85.69299 
            85.70920 
            85.78012 
            85.79133 
            85.79734 
            85.82013 
            85.98837 
            86.00932 
            86.02203 
            86.13597 
            86.29325 
            86.31589 
            86.32309 
            86.37088 
            86.44129 
            86.44774 
            86.63373 
            86.68444 
            86.74559 
            86.82909 
            86.93351 
            86.94436 
            86.97248 
            87.06445 
            87.17212 
            87.21162 
            87.21579 
            87.23609 
            87.27144 
            87.32938 
            87.37441 
            87.40428 
            87.45502 
            87.49392 
            87.50086 
            87.50629 
            87.57063 
            87.64251 
            87.69151 
            87.69961 
            87.72247 
            87.73638 
            87.76545 
            88.08351 
            88.26257 
            88.31177 
            88.34726 
            88.51866 
            88.62702 
            88.71015 
            88.72303 
            88.77141 
            88.84426 
            88.86286 
            88.89693 
            88.99529 
            89.03987 
            89.08310 
            89.09047 
            89.18714 
            89.30325 
            89.36656 
            89.45870 
            89.59430 
            89.64163 
            89.66934 
            89.68986 
            89.86911 
            89.99758 
            90.15242 
            90.22583 
            90.27191 
            90.28450 
            90.30468 
            90.33932 
            90.40856 
            90.46238 
            90.56440 
            90.59508 
            90.68708 
            90.74395 
            90.80952 
            90.81539 
            90.96422 
            91.06289 
            91.09592 
            91.16580 
            91.22726 
            91.22859 
            91.23573 
            91.24436 
            91.25683 
            91.26072 
            91.27977 
            91.29617 
            91.34005 
            91.35396 
            91.36872 
            91.41385 
            91.42165 
            91.49133 
            91.49662 
            91.50496 
            91.55736 
            91.60799 
            91.62660 
            91.66071 
            91.83064 
            91.89097 
            91.90825 
            91.94890 
            92.02352 
            92.07086 
            92.07873 
            92.11399 
            92.16910 
            92.18987 
            92.20378 
            92.21346 
            92.24347 
            92.31863 
            92.35778 
            92.36309 
            92.40432 
            92.40557 
            92.41092 
            92.53900 
            92.71249 
            92.74364 
            92.80957 
            92.81820 
            92.82013 
            92.88255 
            92.94270 
            92.95560 
            93.04258 
            93.08399 
            93.10313 
            93.23798 
            93.26766 
            93.36119 
            93.42931 
            93.50060 
            93.52113 
            93.53540 
            93.56484 
            93.57276 
            93.59945 
            93.63776 
            93.65508 
            93.88133 
            93.94295 
            93.96036 
            93.98807 
            94.07413 
            94.12394 
            94.18086 
            94.23298 
            94.23539 
            94.27977 
            94.31380 
            94.40941 
            94.43226 
            94.44054 
            94.52739 
            94.53430 
            94.58948 
            94.61576 
            94.71011 
            94.72046 
            94.73413 
            94.80787 
            94.84349 
            94.85711 
            94.88331 
            94.89798 
            94.90490 
            94.94814 
            94.99074 
            95.04342 
            95.10266 
            95.14790 
            95.17082 
            95.20604 
            95.26446 
            95.27249 
            95.28852 
            95.35134 
            95.35281 
            95.42016 
            95.44132 
            95.45949 
            95.46572 
            95.48671 
            95.49634 
            95.52564 
            95.55759 
            95.61433 
            95.62479 
            95.66387 
            95.98158 
            96.15918 
            96.40914 
            96.44939 
            96.48793 
            96.62310 
            96.66236 
            96.67166 
            96.75883 
            96.83360 
            96.95021 
            97.00938 
            97.02547 
            97.02912 
            97.04063 
            97.24998 
            97.29984 
            97.33538 
            97.36145 
            97.36249 
            97.51780 
            97.61163 
            97.67743 
            97.70750 
            97.74191 
            97.76851 
            97.78472 
            97.81924 
            97.86785 
            97.88834 
            97.94054 
            98.10879 
            98.15820 
            98.20498 
            98.21208 
            98.25923 
            98.31750 
            98.33617 
            98.42394 
            98.44593 
            98.46716 
            98.48814 
            98.53156 
            98.53555 
            98.57782 
            98.59549 
            98.72676 
            98.78491 
            98.85390 
            98.85871 
            98.89387 
            98.92170 
            98.94373 
            98.95463 
            98.96163 
            98.98906 
            99.00163 
            99.00543 
            99.07709 
            99.09686 
            99.22083 
            99.24328 
            99.27984 
            99.34626 
            99.36373 
            99.37480 
            99.43949 
            99.61224 
            99.63271 
            99.74564 
            99.79892 
            99.89472 
            99.90558 
            99.93216 
           100.03098 
           100.04539 
           100.09658 
           100.11446 
           100.15068 
           100.22156 
           100.22993 
           100.26733 
           100.29240 
           100.32407 
           100.32590 
           100.32673 
           100.39509 
           100.41088 
           100.43858 
           100.44833 
           100.48703 
           100.56370 
           100.56546 
           100.56754 
           100.58515 
           100.59538 
           100.64121 
           100.73205 
           100.74604 
           100.75900 
           100.83964 
           100.85739 
           100.87004 
           100.91281 
           100.93519 
           100.98021 
           100.98532 
           101.01507 
           101.02267 
           101.04873 
           101.06074 
           101.11289 
           101.15434 
           101.15653 
           101.17426 
           101.35231 
           101.35417 
           101.38548 
           101.44225 
           101.68687 
           101.74453 
           101.81993 
           101.93790 
           101.96680 
           102.08847 
           102.18990 
           102.23021 
           102.28851 
           102.33469 
           102.34224 
           102.36124 
           102.37976 
           102.43209 
           102.45402 
           102.46273 
           102.74398 
           102.77177 
           102.82414 
           102.88158 
           102.95052 
           102.96095 
           102.96481 
           103.02135 
           103.03290 
           103.10969 
           103.11113 
           103.13270 
           103.14451 
           103.15670 
           103.15944 
           103.23459 
           103.26417 
           103.46576 
           103.55606 
           103.59530 
           103.72436 
           103.76042 
           103.76725 
           103.77154 
           103.80454 
           103.85760 
           103.87303 
           103.95264 
           103.97704 
           104.01878 
           104.03969 
           104.09146 
           104.13080 
           104.16498 
           104.26564 
           104.31303 
           104.43346 
           104.51642 
           104.52352 
           104.53454 
           104.62883 
           104.64706 
           104.65898 
           104.66494 
           104.69826 
           104.70824 
           104.75610 
           104.79057 
           104.82379 
           104.96475 
           104.96718 
           105.04189 
           105.09021 
           105.09858 
           105.13100 
           105.13845 
           105.25398 
           105.25544 
           105.32596 
           105.32941 
           105.35301 
           105.36047 
           105.40406 
           105.48831 
           105.52874 
           105.57950 
           105.63890 
           105.65837 
           105.73837 
           105.76772 
           105.76985 
           105.86160 
           105.88581 
           105.90744 
           105.93608 
           105.94630 
           106.03375 
           106.23273 
           106.25377 
           106.27735 
           106.30827 
           106.32671 
           106.34801 
           106.38056 
           106.39499 
           106.40672 
           106.49488 
           106.55160 
           106.57027 
           106.61392 
           106.61561 
           106.87040 
           106.88751 
           106.90823 
           106.90861 
           106.98758 
           106.99634 
           107.01329 
           107.13001 
           107.18286 
           107.19619 
           107.27864 
           107.32034 
           107.34723 
           107.35706 
           107.44202 
           107.46050 
           107.48477 
           107.51678 
           107.58928 
           107.64507 
           107.65443 
           107.71538 
           107.77033 
           107.84235 
           107.85970 
           107.94974 
           108.07334 
           108.10196 
           108.12367 
           108.22524 
           108.25406 
           108.33189 
           108.33932 
           108.36278 
           108.44734 
           108.44907 
           108.51505 
           108.63393 
           108.64372 
           108.65084 
           108.72426 
           108.79855 
           108.83150 
           108.91829 
           109.00875 
           109.10493 
           109.10971 
           109.11545 
           109.25483 
           109.27714 
           109.40822 
           109.42392 
           109.43345 
           109.43563 
           109.43658 
           109.45987 
           109.53713 
           109.60149 
           109.61017 
           109.68416 
           109.68894 
           109.73862 
           109.75368 
           109.85344 
           109.85519 
           110.00983 
           110.02249 
           110.07242 
           110.10663 
           110.11380 
           110.13708 
           110.16433 
           110.16721 
           110.17786 
           110.18164 
           110.20212 
           110.23738 
           110.24006 
           110.30539 
           110.31329 
           110.35969 
           110.36090 
           110.53794 
           110.60075 
           110.64120 
           110.66719 
           110.73032 
           110.78681 
           110.86958 
           110.87377 
           110.89965 
           110.90531 
           110.92398 
           110.92669 
           110.95580 
           110.96518 
           110.97790 
           111.01257 
           111.02733 
           111.07575 
           111.14331 
           111.18762 
           111.30287 
           111.36474 
           111.39558 
           111.43333 
           111.46842 
           111.51346 
           111.54222 
           111.57262 
           111.58389 
           111.59555 
           111.70568 
           111.71836 
           111.74584 
           111.76219 
           111.77313 
           111.81589 
           111.86769 
           111.87253 
           111.88073 
           111.90513 
           111.95811 
           111.99235 
           112.03576 
           112.04647 
           112.05864 
           112.15864 
           112.19036 
           112.19623 
           112.22771 
           112.22876 
           112.24405 
           112.24727 
           112.45084 
           112.48620 
           112.48904 
           112.54933 
           112.57350 
           112.58436 
           112.67819 
           112.68397 
           112.70566 
           112.75108 
           112.79508 
           112.80118 
           112.80613 
           112.82992 
           112.83293 
           112.84685 
           112.87813 
           112.90020 
           112.90040 
           112.98408 
           113.02132 
           113.04307 
           113.04859 
           113.07020 
           113.07818 
           113.13255 
           113.22952 
           113.24052 
           113.24344 
           113.25700 
           113.37486 
           113.44834 
           113.52689 
           113.53378 
           113.62879 
           113.65348 
           113.65473 
           113.69538 
           113.75378 
           113.91299 
           113.91692 
           113.93175 
           113.94318 
           113.95486 
           114.03783 
           114.06734 
           114.09701 
           114.16915 
           114.24180 
           114.24908 
           114.25847 
           114.29979 
           114.32409 
           114.37810 
           114.39923 
           114.42139 
           114.47624 
           114.48010 
           114.49492 
           114.53084 
           114.57547 
           114.57964 
           114.61531 
           114.68034 
           114.68378 
           114.71970 
           114.77629 
           114.83658 
           114.84025 
           114.86353 
           115.01737 
           115.08006 
           115.09582 
           115.09651 
           115.10021 
           115.11373 
           115.13777 
           115.24789 
           115.25362 
           115.28486 
           115.32079 
           115.32219 
           115.36446 
           115.39521 
           115.42459 
           115.44578 
           115.46279 
           115.48388 
           115.52441 
           115.57842 
           115.61869 
           115.65622 
           115.67860 
           115.69427 
           115.70018 
           115.74415 
           115.83728 
           115.84411 
           115.88016 
           115.90548 
           115.96622 
           115.96949 
           116.04432 
           116.07723 
           116.12647 
           116.19730 
           116.19873 
           116.22351 
           116.23455 
           116.32520 
           116.34001 
           116.37555 
           116.60825 
           116.64148 
           116.68864 
           116.69911 
           116.71344 
           116.82743 
           116.85488 
           116.85530 
           116.86808 
           116.87733 
           116.91355 
           116.92398 
           116.92566 
           116.97848 
           116.98064 
           116.99728 
           117.02215 
           117.04648 
           117.12984 
           117.15521 
           117.20227 
           117.27202 
           117.28379 
           117.28784 
           117.29858 
           117.31949 
           117.37340 
           117.41673 
           117.47785 
           117.54929 
           117.58589 
           117.60164 
           117.62740 
           117.63150 
           117.67895 
           117.73583 
           117.76600 
           117.82775 
           117.85741 
           117.93997 
           118.17142 
           118.19709 
           118.25302 
           118.26046 
           118.37543 
           118.38779 
           118.39100 
           118.49619 
           118.63196 
           118.66408 
           118.68185 
           118.71990 
           118.72660 
           118.83741 
           118.84069 
           118.87188 
           118.88262 
           118.94814 
           118.95956 
           118.98572 
           119.02351 
           119.08390 
           119.08938 
           119.15617 
           119.16601 
           119.17875 
           119.21465 
           119.21851 
           119.22390 
           119.23156 
           119.24347 
           119.26771 
           119.29094 
           119.32364 
           119.33135 
           119.34315 
           119.37396 
           119.46202 
           119.52251 
           119.60859 
           119.65142 
           119.65936 
           119.69091 
           119.73944 
           119.75844 
           119.79004 
           119.82105 
           119.82950 
           119.86205 
           119.86336 
           119.91464 
           119.92917 
           119.96449 
           120.08156 
           120.15697 
           120.30337 
           120.31698 
           120.47703 
           120.48331 
           120.52113 
           120.52356 
           120.58329 
           120.60441 
           120.72861 
           120.75260 
           120.76069 
           120.77939 
           120.79027 
           120.81419 
           120.83317 
           120.83449 
           120.89269 
           120.90057 
           121.06430 
           121.09988 
           121.15229 
           121.19941 
           121.21509 
           121.24688 
           121.25259 
           121.25413 
           121.27426 
           121.32016 
           121.33571 
           121.36827 
           121.52088 
           121.52626 
           121.54183 
           121.64136 
           121.65851 
           121.74257 
           121.75236 
           121.76549 
           121.77210 
           121.78447 
           121.87106 
           121.94962 
           121.95683 
           121.97608 
           122.01650 
           122.09174 
           122.10676 
           122.14219 
           122.18247 
           122.21170 
           122.24474 
           122.33083 
           122.33457 
           122.39466 
           122.39782 
           122.42228 
           122.42857 
           122.43477 
           122.45608 
           122.48730 
           122.51016 
           122.52906 
           122.56587 
           122.56636 
           122.56696 
           122.57064 
           122.61470 
           122.66229 
           122.69306 
           122.69443 
           122.69653 
           122.70553 
           122.71019 
           122.71280 
           122.72094 
           122.74950 
           122.78638 
           122.79235 
           122.79424 
           122.82977 
           122.83328 
           122.86224 
           122.94520 
           122.96928 
           123.07492 
           123.08117 
           123.14709 
           123.19880 
           123.20236 
           123.21486 
           123.26120 
           123.39298 
           123.41362 
           123.42233 
           123.42938 
           123.45758 
           123.48723 
           123.49658 
           123.53179 
           123.57055 
           123.59837 
           123.63093 
           123.64769 
           123.66180 
           123.67548 
           123.70222 
           123.78873 
           123.80352 
           123.81364 
           123.93107 
           123.93111 
           123.93249 
           123.94190 
           123.96874 
           123.97601 
           123.98043 
           123.98440 
           123.99044 
           123.99045 
           124.05469 
           124.10605 
           124.16008 
           124.21071 
           124.28131 
           124.33081 
           124.37237 
           124.42233 
           124.43220 
           124.48393 
           124.56168 
           124.56195 
           124.57077 
           124.60834 
           124.61112 
           124.68017 
           124.69537 
           124.69693 
           124.69987 
           124.70527 
           124.72437 
           124.75806 
           124.79605 
           124.86027 
           124.88437 
           124.97515 
           125.04863 
           125.08708 
           125.12068 
           125.14385 
           125.19026 
           125.22140 
           125.28197 
           125.37839 
           125.42294 
           125.46039 
           125.46276 
           125.49978 
           125.51171 
           125.52395 
           125.62571 
           125.66942 
           125.67744 
           125.71984 
           125.72507 
           125.72550 
           125.78790 
           125.87113 
           125.87512 
           125.89117 
           125.94192 
           126.00854 
           126.01668 
           126.02829 
           126.04730 
           126.07034 
           126.08258 
           126.11986 
           126.12633 
           126.17280 
           126.18574 
           126.20803 
           126.22821 
           126.28221 
           126.29035 
           126.35562 
           126.35904 
           126.40051 
           126.43299 
           126.45380 
           126.46184 
           126.48430 
           126.48837 
           126.52493 
           126.53465 
           126.53884 
           126.56877 
           126.59366 
           126.60567 
           126.61052 
           126.61518 
           126.61728 
           126.61748 
           126.62264 
           126.62750 
           126.67818 
           126.70107 
           126.70970 
           126.71220 
           126.76611 
           126.83817 
           126.84084 
           126.85080 
           126.86847 
           126.89852 
           126.91879 
           126.96774 
           126.96991 
           126.97144 
           126.98782 
           127.07637 
           127.08146 
           127.11281 
           127.14111 
           127.15663 
           127.20720 
           127.28968 
           127.31826 
           127.32663 
           127.35894 
           127.37749 
           127.39774 
           127.42766 
           127.43574 
           127.54510 
           127.55328 
           127.55540 
           127.57964 
           127.58764 
           127.61924 
           127.68584 
           127.73069 
           127.73726 
           127.77769 
           127.82748 
           127.83949 
           127.86825 
           127.88565 
           127.89636 
           127.92411 
           127.97967 
           127.98276 
           128.04504 
           128.06235 
           128.17384 
           128.23023 
           128.24558 
           128.26226 
           128.29780 
           128.31413 
           128.31781 
           128.37210 
           128.41667 
           128.42189 
           128.59974 
           128.63198 
           128.66736 
           128.71991 
           128.72152 
           128.74591 
           128.78081 
           128.80226 
           128.89682 
           128.91220 
           128.93872 
           128.94647 
           128.97340 
           128.98940 
           129.00539 
           129.02603 
           129.03746 
           129.06369 
           129.09794 
           129.10248 
           129.13104 
           129.17807 
           129.21606 
           129.25891 
           129.27312 
           129.30237 
           129.36561 
           129.38398 
           129.40038 
           129.47633 
           129.49437 
           129.50785 
           129.51434 
           129.65920 
           129.65976 
           129.68419 
           129.69070 
           129.69847 
           129.73239 
           129.85679 
           129.87656 
           129.89642 
           129.90522 
           129.92233 
           129.99777 
           130.00698 
           130.02517 
           130.03830 
           130.12277 
           130.14700 
           130.14818 
           130.16524 
           130.17033 
           130.17190 
           130.21378 
           130.22023 
           130.25970 
           130.34710 
           130.38173 
           130.38721 
           130.39285 
           130.42240 
           130.49309 
           130.53782 
           130.58001 
           130.58817 
           130.60793 
           130.65603 
           130.67155 
           130.67433 
           130.68681 
           130.70386 
           130.78485 
           130.78815 
           130.79439 
           130.79758 
           130.83046 
           130.95198 
           130.97103 
           130.98640 
           130.98778 
           130.99241 
           130.99507 
           131.03344 
           131.04373 
           131.27932 
           131.28795 
           131.29932 
           131.34904 
           131.35379 
           131.37065 
           131.40257 
           131.41812 
           131.47873 
           131.50878 
           131.55402 
           131.61531 
           131.61571 
           131.61864 
           131.62609 
           131.64813 
           131.67630 
           131.70852 
           131.74830 
           131.75978 
           131.79296 
           131.84066 
           131.85124 
           131.85163 
           131.85493 
           131.85552 
           131.86636 
           131.86670 
           131.88906 
           131.91202 
           132.03888 
           132.04241 
           132.08299 
           132.10314 
           132.14440 
           132.14779 
           132.22518 
           132.26565 
           132.32605 
           132.36301 
           132.38665 
           132.39777 
           132.40890 
           132.45951 
           132.47117 
           132.47928 
           132.51152 
           132.52225 
           132.56863 
           132.58943 
           132.59640 
           132.60895 
           132.66185 
           132.68255 
           132.76910 
           132.78316 
           132.79179 
           132.81835 
           132.81979 
           132.94958 
           132.95219 
           132.95421 
           132.98400 
           133.00939 
           133.04121 
           133.05560 
           133.12192 
           133.14881 
           133.19257 
           133.24696 
           133.26498 
           133.26899 
           133.31019 
           133.31512 
           133.34309 
           133.35397 
           133.36970 
           133.38842 
           133.45340 
           133.47748 
           133.51636 
           133.52567 
           133.56717 
           133.56897 
           133.60157 
           133.60253 
           133.73658 
           133.73697 
           133.76566 
           133.77286 
           133.78271 
           133.83255 
           133.84720 
           133.85849 
           133.86844 
           133.87646 
           133.87738 
           133.94130 
           134.05481 
           134.08104 
           134.08488 
           134.10828 
           134.22100 
           134.23337 
           134.23695 
           134.28746 
           134.36395 
           134.37169 
           134.42722 
           134.45948 
           134.48761 
           134.58784 
           134.64702 
           134.68044 
           134.72981 
           134.73294 
           134.75288 
           134.75493 
           134.75834 
           134.75958 
           134.76686 
           134.77930 
           134.79538 
           134.80772 
           134.82854 
           134.88255 
           134.92217 
           134.92715 
           134.97256 
           135.00634 
           135.02422 
           135.08308 
           135.10498 
           135.11597 
           135.13031 
           135.19350 
           135.19859 
           135.20177 
           135.21353 
           135.23779 
           135.24869 
           135.26895 
           135.28639 
           135.30437 
           135.32337 
           135.34245 
           135.47705 
           135.48728 
           135.52673 
           135.54839 
           135.58565 
           135.64068 
           135.64880 
           135.65013 
           135.67896 
           135.71347 
           135.72735 
           135.76532 
           135.76802 
           135.80555 
           135.81017 
           135.82443 
           135.86359 
           135.86591 
           135.88205 
           135.91819 
           135.97237 
           135.98088 
           136.01999 
           136.04542 
           136.06436 
           136.08129 
           136.09804 
           136.15569 
           136.20551 
           136.23052 
           136.23567 
           136.23802 
           136.26157 
           136.29985 
           136.30142 
           136.30991 
           136.31642 
           136.35031 
           136.37375 
           136.42168 
           136.44524 
           136.46027 
           136.46922 
           136.47433 
           136.48441 
           136.48650 
           136.51972 
           136.52671 
           136.52769 
           136.52931 
           136.53332 
           136.54727 
           136.57000 
           136.57238 
           136.58057 
           136.62370 
           136.68093 
           136.71320 
           136.76364 
           136.80985 
           136.88450 
           136.90878 
           137.00089 
           137.01041 
           137.04022 
           137.05101 
           137.05133 
           137.06576 
           137.09128 
           137.14237 
           137.18732 
           137.20598 
           137.25808 
           137.28081 
           137.28130 
           137.28300 
           137.41538 
           137.41863 
           137.44047 
           137.44201 
           137.44444 
           137.45009 
           137.48387 
           137.49591 
           137.52520 
           137.59061 
           137.63338 
           137.65639 
           137.71236 
           137.72632 
           137.73811 
           137.76118 
           137.78519 
           137.82849 
           137.84006 
           137.85797 
           137.86344 
           137.90287 
           137.91059 
           137.91123 
           138.01780 
           138.05716 
           138.07573 
           138.08973 
           138.11349 
           138.12015 
           138.12593 
           138.21753 
           138.22312 
           138.24717 
           138.28391 
           138.44233 
           138.44512 
           138.44708 
           138.45843 
           138.47707 
           138.48601 
           138.49735 
           138.52778 
           138.55452 
           138.57908 
           138.64892 
           138.66011 
           138.67919 
           138.69364 
           138.71437 
           138.75404 
           138.76891 
           139.00946 
           139.01609 
           139.04048 
           139.05676 
           139.08547 
           139.09949 
           139.10946 
           139.23704 
           139.23993 
           139.24577 
           139.26479 
           139.26752 
           139.26898 
           139.29644 
           139.32501 
           139.36359 
           139.39899 
           139.40554 
           139.40939 
           139.43569 
           139.46413 
           139.47043 
           139.49346 
           139.49638 
           139.50446 
           139.51005 
           139.52065 
           139.52200 
           139.53206 
           139.60521 
           139.60646 
           139.62730 
           139.85181 
           139.86068 
           139.87303 
           139.89260 
           139.90584 
           139.96713 
           140.00215 
           140.01437 
           140.02116 
           140.02830 
           140.05463 
           140.06720 
           140.09264 
           140.11404 
           140.15215 
           140.16471 
           140.17090 
           140.18432 
           140.22232 
           140.22952 
           140.31292 
           140.31648 
           140.33026 
           140.35912 
           140.38485 
           140.39409 
           140.40329 
           140.41682 
           140.43228 
           140.53280 
           140.53558 
           140.55432 
           140.56251 
           140.60682 
           140.61966 
           140.65340 
           140.65712 
           140.67951 
           140.72111 
           140.72303 
           140.74643 
           140.75427 
           140.84055 
           140.84515 
           140.88929 
           140.90735 
           140.94967 
           140.96463 
           140.97403 
           140.98293 
           140.98944 
           141.04847 
           141.06900 
           141.09818 
           141.13858 
           141.15288 
           141.16677 
           141.17846 
           141.26864 
           141.32346 
           141.37371 
           141.38051 
           141.39641 
           141.40819 
           141.41519 
           141.47611 
           141.60704 
           141.61744 
           141.62488 
           141.62803 
           141.67477 
           141.70149 
           141.73770 
           141.76611 
           141.77322 
           141.81520 
           141.87257 
           141.90052 
           141.90691 
           141.91070 
           141.95725 
           141.95865 
           141.98451 
           142.00985 
           142.07464 
           142.08304 
           142.12450 
           142.14133 
           142.15110 
           142.16014 
           142.17145 
           142.20626 
           142.22804 
           142.25514 
           142.26700 
           142.28033 
           142.28528 
           142.30483 
           142.31073 
           142.33073 
           142.33598 
           142.34016 
           142.35824 
           142.37080 
           142.37779 
           142.38343 
           142.38756 
           142.39055 
           142.42225 
           142.44953 
           142.45108 
           142.45304 
           142.46235 
           142.47974 
           142.54005 
           142.55650 
           142.56557 
           142.57693 
           142.58586 
           142.61856 
           142.64179 
           142.66653 
           142.66757 
           142.67320 
           142.68843 
           142.69405 
           142.72449 
           142.73881 
           142.83056 
           142.88368 
           142.94200 
           142.98201 
           143.00335 
           143.03304 
           143.03644 
           143.08903 
           143.17206 
           143.26040 
           143.32934 
           143.33034 
           143.40759 
           143.41230 
           143.41574 
           143.43710 
           143.45365 
           143.46423 
           143.47373 
           143.50371 
           143.51020 
           143.53229 
           143.53839 
           143.56571 
           143.57677 
           143.58985 
           143.62776 
           143.63889 
           143.66357 
           143.72501 
           143.73377 
           143.80883 
           143.82555 
           143.89512 
           143.90088 
           143.94258 
           143.94628 
           143.98401 
           144.02650 
           144.03129 
           144.04415 
           144.04791 
           144.07334 
           144.07356 
           144.09112 
           144.20437 
           144.22641 
           144.24441 
           144.33628 
           144.35113 
           144.35219 
           144.35518 
           144.35672 
           144.38351 
           144.42770 
           144.44843 
           144.45086 
           144.45098 
           144.50597 
           144.51585 
           144.52110 
           144.54818 
           144.55199 
           144.56159 
           144.58174 
           144.62324 
           144.69016 
           144.69913 
           144.78453 
           144.81537 
           144.81923 
           144.86850 
           144.87659 
           144.89962 
           145.03611 
           145.03959 
           145.04739 
           145.13520 
           145.14028 
           145.16196 
           145.16644 
           145.18158 
           145.19621 
           145.20457 
           145.22936 
           145.24742 
           145.29134 
           145.29960 
           145.33349 
           145.42937 
           145.45086 
           145.45210 
           145.45324 
           145.47473 
           145.47729 
           145.54517 
           145.55163 
           145.56253 
           145.59795 
           145.62890 
           145.63045 
           145.75084 
           145.80095 
           145.81663 
           145.84892 
           145.88588 
           145.89345 
           145.91288 
           145.91303 
           145.95769 
           145.95998 
           145.96494 
           145.96920 
           146.02157 
           146.03154 
           146.06127 
           146.08633 
           146.12245 
           146.15091 
           146.16912 
           146.23381 
           146.23533 
           146.28374 
           146.30520 
           146.34609 
           146.37523 
           146.39912 
           146.41347 
           146.42038 
           146.44348 
           146.49082 
           146.55387 
           146.58978 
           146.60315 
           146.61324 
           146.64366 
           146.65705 
           146.67716 
           146.68555 
           146.74515 
           146.78025 
           146.78297 
           146.81514 
           146.82698 
           146.83832 
           146.89509 
           146.91528 
           146.96243 
           147.00227 
           147.03484 
           147.12419 
           147.18149 
           147.19468 
           147.19885 
           147.22496 
           147.24780 
           147.24873 
           147.26863 
           147.29704 
           147.33994 
           147.34505 
           147.37033 
           147.38581 
           147.41437 
           147.42110 
           147.43981 
           147.45406 
           147.50560 
           147.52258 
           147.52755 
           147.57727 
           147.58913 
           147.60146 
           147.64359 
           147.70005 
           147.77009 
           147.80078 
           147.80625 
           147.82184 
           147.86614 
           147.92596 
           147.94162 
           147.94951 
           147.98003 
           147.98424 
           148.02639 
           148.06408 
           148.07483 
           148.08836 
           148.13903 
           148.14063 
           148.27900 
           148.28420 
           148.28439 
           148.30811 
           148.41146 
           148.42490 
           148.47147 
           148.54384 
           148.56015 
           148.56616 
           148.64432 
           148.70621 
           148.71746 
           148.76547 
           148.78501 
           148.78826 
           148.79669 
           148.82492 
           148.83295 
           148.84070 
           148.84989 
           148.85028 
           148.87359 
           148.95317 
           149.02194 
           149.02258 
           149.02371 
           149.12324 
           149.14392 
           149.16110 
           149.17788 
           149.20820 
           149.24107 
           149.25446 
           149.29202 
           149.29391 
           149.32119 
           149.37258 
           149.37819 
           149.51123 
           149.51935 
           149.53923 
           149.55823 
           149.59757 
           149.60059 
           149.61743 
           149.66893 
           149.67045 
           149.71285 
           149.74104 
           149.74128 
           149.77027 
           149.82045 
           149.88139 
           149.91909 
           149.93938 
           149.95880 
           149.96527 
           149.98195 
           150.03074 
           150.03074 
           150.05968 
           150.11483 
           150.12672 
           150.22737 
           150.22923 
           150.23630 
           150.24094 
           150.24413 
           150.28936 
           150.30135 
           150.33278 
           150.33381 
           150.35510 
           150.37629 
           150.49443 
           150.50708 
           150.51221 
           150.51615 
           150.52212 
           150.52312 
           150.63774 
           150.70727 
           150.73339 
           150.74407 
           150.82520 
           150.96802 
           151.02049 
           151.02280 
           151.04193 
           151.05970 
           151.09995 
           151.17983 
           151.21794 
           151.29132 
           151.33870 
           151.36629 
           151.38928 
           151.45220 
           151.48777 
           151.48938 
           151.49877 
           151.55561 
           151.56271 
           151.57488 
           151.59816 
           151.62869 
           151.64513 
           151.64598 
           151.69520 
           151.74197 
           151.77279 
           151.81199 
           151.81630 
           151.81978 
           151.82925 
           151.83673 
           151.86629 
           151.94357 
           151.98684 
           151.99090 
           152.01894 
           152.02050 
           152.09760 
           152.18308 
           152.18481 
           152.18962 
           152.20869 
           152.24153 
           152.26472 
           152.31415 
           152.32668 
           152.35137 
           152.35188 
           152.35902 
           152.43781 
           152.47049 
           152.59492 
           152.60871 
           152.64300 
           152.65059 
           152.67040 
           152.70627 
           152.72749 
           152.73782 
           152.74232 
           152.79284 
           152.80230 
           152.85200 
           152.88867 
           152.89716 
           152.94150 
           152.96551 
           153.03239 
           153.09754 
           153.10252 
           153.14441 
           153.15426 
           153.19688 
           153.25734 
           153.25874 
           153.28067 
           153.29598 
           153.30367 
           153.30799 
           153.33454 
           153.34552 
           153.46185 
           153.47434 
           153.52073 
           153.55951 
           153.73056 
           153.75468 
           153.75631 
           153.77246 
           153.77307 
           153.78763 
           153.79140 
           153.81465 
           153.83125 
           153.87001 
           153.91657 
           153.96169 
           153.98079 
           153.99139 
           154.00316 
           154.08300 
           154.09754 
           154.10378 
           154.13023 
           154.13894 
           154.15265 
           154.17604 
           154.22649 
           154.24253 
           154.26402 
           154.26914 
           154.27845 
           154.29210 
           154.32279 
           154.33212 
           154.33712 
           154.38941 
           154.39715 
           154.40780 
           154.43133 
           154.56434 
           154.60397 
           154.61300 
           154.68182 
           154.70304 
           154.73025 
           154.73644 
           154.79621 
           154.81492 
           154.84302 
           154.90874 
           154.91497 
           154.92803 
           154.98499 
           154.98506 
           154.99272 
           155.01481 
           155.02861 
           155.05281 
           155.08105 
           155.08510 
           155.08906 
           155.09039 
           155.09543 
           155.09767 
           155.10502 
           155.11285 
           155.14793 
           155.16137 
           155.20579 
           155.22266 
           155.23329 
           155.26694 
           155.27473 
           155.31766 
           155.35068 
           155.37603 
           155.39379 
           155.40714 
           155.49275 
           155.51891 
           155.52338 
           155.52759 
           155.53629 
           155.56062 
           155.56121 
           155.57409 
           155.62571 
           155.63505 
           155.64268 
           155.66138 
           155.69858 
           155.74438 
           155.75755 
           155.76325 
           155.79088 
           155.79739 
           155.85898 
           155.90466 
           155.94223 
           155.96698 
           155.96722 
           155.96740 
           155.96841 
           155.99920 
           156.01874 
           156.02353 
           156.03425 
           156.06838 
           156.07168 
           156.07256 
           156.09272 
           156.13148 
           156.14963 
           156.17859 
           156.20125 
           156.20861 
           156.24468 
           156.24955 
           156.26886 
           156.27055 
           156.28226 
           156.31575 
           156.34094 
           156.35877 
           156.36524 
           156.37790 
           156.40492 
           156.41154 
           156.45310 
           156.47701 
           156.49632 
           156.55355 
           156.55941 
           156.56583 
           156.58805 
           156.59321 
           156.61776 
           156.62462 
           156.65688 
           156.66355 
           156.67833 
           156.77003 
           156.78471 
           156.80485 
           156.81429 
           156.85747 
           156.88007 
           156.89644 
           156.96462 
           156.98720 
           157.09359 
           157.09919 
           157.18039 
           157.22234 
           157.26143 
           157.26625 
           157.26896 
           157.30056 
           157.32024 
           157.33925 
           157.39079 
           157.42776 
           157.48182 
           157.48709 
           157.52733 
           157.55407 
           157.56002 
           157.56482 
           157.59733 
           157.59931 
           157.63627 
           157.65687 
           157.66434 
           157.70107 
           157.77030 
           157.78328 
           157.81077 
           157.84474 
           157.87061 
           157.87208 
           157.88034 
           157.90223 
           157.95478 
           157.97092 
           158.00375 
           158.00391 
           158.00660 
           158.01072 
           158.01073 
           158.01578 
           158.02653 
           158.05020 
           158.08919 
           158.12856 
           158.12886 
           158.17303 
           158.18831 
           158.22161 
           158.22212 
           158.24600 
           158.24894 
           158.25352 
           158.25756 
           158.27953 
           158.28346 
           158.30703 
           158.32750 
           158.34779 
           158.41262 
           158.43855 
           158.48944 
           158.51324 
           158.51543 
           158.54554 
           158.56219 
           158.58047 
           158.58652 
           158.59165 
           158.62590 
           158.62660 
           158.62878 
           158.64180 
           158.65231 
           158.66369 
           158.66667 
           158.70387 
           158.70404 
           158.70708 
           158.70898 
           158.71045 
           158.71629 
           158.78592 
           158.79408 
           158.79819 
           158.81558 
           158.82602 
           158.82777 
           158.87024 
           158.90388 
           158.94735 
           158.95633 
           158.95943 
           159.01457 
           159.02388 
           159.02881 
           159.05560 
           159.14678 
           159.19470 
           159.19578 
           159.22071 
           159.23175 
           159.23630 
           159.26957 
           159.27472 
           159.28355 
           159.28624 
           159.33347 
           159.37846 
           159.45616 
           159.45926 
           159.46250 
           159.47560 
           159.48681 
           159.52875 
           159.54204 
           159.54256 
           159.56879 
           159.58997 
           159.63960 
           159.65246 
           159.70913 
           159.72171 
           159.74409 
           159.74892 
           159.88352 
           159.91604 
           159.93510 
           159.95380 
           159.95555 
           160.02461 
           160.06359 
           160.07958 
           160.12738 
           160.14969 
           160.16190 
           160.21676 
           160.24769 
           160.25182 
           160.29105 
           160.33469 
           160.35165 
           160.38361 
           160.49462 
           160.52657 
           160.54306 
           160.54465 
           160.54889 
           160.57948 
           160.59181 
           160.59620 
           160.60135 
           160.61974 
           160.65118 
           160.67620 
           160.68167 
           160.68722 
           160.69928 
           160.71984 
           160.73650 
           160.74282 
           160.75897 
           160.78421 
           160.80828 
           160.81063 
           160.81391 
           160.84885 
           160.85998 
           160.87102 
           160.89400 
           160.90618 
           160.91653 
           160.99039 
           160.99680 
           160.99989 
           161.04592 
           161.06660 
           161.07635 
           161.10696 
           161.10744 
           161.20803 
           161.22075 
           161.24422 
           161.24738 
           161.25638 
           161.27145 
           161.32552 
           161.32953 
           161.33624 
           161.35529 
           161.38774 
           161.40600 
           161.45924 
           161.49177 
           161.50421 
           161.52547 
           161.53992 
           161.55559 
           161.56733 
           161.58139 
           161.62540 
           161.64192 
           161.68999 
           161.69322 
           161.69610 
           161.70063 
           161.71043 
           161.75751 
           161.77154 
           161.78741 
           161.80190 
           161.83749 
           161.85614 
           161.87610 
           161.88021 
           161.92983 
           161.93594 
           162.00544 
           162.01294 
           162.01989 
           162.04162 
           162.04863 
           162.05888 
           162.06087 
           162.10231 
           162.13291 
           162.15708 
           162.16492 
           162.18261 
           162.20025 
           162.24049 
           162.25487 
           162.25959 
           162.28153 
           162.30420 
           162.33424 
           162.38962 
           162.42717 
           162.44999 
           162.46460 
           162.49291 
           162.49652 
           162.49900 
           162.49975 
           162.50396 
           162.52594 
           162.52638 
           162.53311 
           162.55052 
           162.56170 
           162.59782 
           162.60464 
           162.60711 
           162.61096 
           162.61395 
           162.62725 
           162.63481 
           162.67012 
           162.69920 
           162.74104 
           162.74896 
           162.77712 
           162.82041 
           162.89582 
           162.89679 
           162.91333 
           162.95565 
           162.95659 
           162.97863 
           162.98145 
           163.00275 
           163.00517 
           163.06473 
           163.09899 
           163.10078 
           163.10599 
           163.12209 
           163.14418 
           163.14567 
           163.16267 
           163.16608 
           163.17694 
           163.21310 
           163.24527 
           163.25492 
           163.27384 
           163.27898 
           163.30981 
           163.32324 
           163.36242 
           163.37643 
           163.39534 
           163.48644 
           163.57041 
           163.57167 
           163.65072 
           163.67799 
           163.68928 
           163.70082 
           163.74245 
           163.79412 
           163.79510 
           163.79747 
           163.80372 
           163.80478 
           163.83590 
           163.84362 
           163.84788 
           163.87458 
           163.87620 
           163.93126 
           163.98601 
           163.99040 
           164.01854 
           164.05765 
           164.06172 
           164.11355 
           164.11772 
           164.13381 
           164.18087 
           164.25383 
           164.26634 
           164.29737 
           164.36758 
           164.37861 
           164.38861 
           164.39627 
           164.40968 
           164.48017 
           164.49518 
           164.53008 
           164.54808 
           164.55385 
           164.58164 
           164.59677 
           164.60928 
           164.67369 
           164.68939 
           164.69631 
           164.70666 
           164.70918 
           164.71466 
           164.73746 
           164.74181 
           164.80481 
           164.80687 
           164.93484 
           164.94167 
           164.94347 
           164.99667 
           165.01029 
           165.05262 
           165.08510 
           165.16543 
           165.19421 
           165.19512 
           165.20493 
           165.23334 
           165.24932 
           165.28555 
           165.33694 
           165.33794 
           165.37310 
           165.47654 
           165.48754 
           165.51037 
           165.51492 
           165.54474 
           165.58491 
           165.60078 
           165.62322 
           165.62760 
           165.68511 
           165.69497 
           165.72822 
           165.75704 
           165.76148 
           165.77971 
           165.82655 
           165.83129 
           165.83416 
           165.87941 
           165.89086 
           165.92686 
           165.97561 
           166.04011 
           166.10142 
           166.16002 
           166.20862 
           166.33540 
           166.35287 
           166.35852 
           166.37291 
           166.37379 
           166.38866 
           166.42275 
           166.48297 
           166.48655 
           166.48671 
           166.56255 
           166.63951 
           166.64406 
           166.68316 
           166.69039 
           166.72162 
           166.72892 
           166.73083 
           166.74396 
           166.79068 
           166.79115 
           166.79701 
           166.85755 
           166.87892 
           166.88118 
           166.89225 
           166.91850 
           166.93365 
           166.93477 
           167.00897 
           167.01823 
           167.02441 
           167.04532 
           167.04568 
           167.05551 
           167.08927 
           167.09371 
           167.11305 
           167.14021 
           167.16966 
           167.17120 
           167.23351 
           167.23834 
           167.30021 
           167.31657 
           167.47354 
           167.48377 
           167.50047 
           167.57011 
           167.57472 
           167.57711 
           167.58697 
           167.60663 
           167.63623 
           167.66062 
           167.67886 
           167.71338 
           167.73027 
           167.74370 
           167.77477 
           167.78914 
           167.84445 
           167.85619 
           167.85667 
           167.85821 
           167.87074 
           167.89188 
           167.91129 
           167.97367 
           167.98089 
           168.03292 
           168.03851 
           168.04576 
           168.05476 
           168.06525 
           168.07069 
           168.08376 
           168.17136 
           168.20562 
           168.23239 
           168.24103 
           168.26498 
           168.29149 
           168.34968 
           168.36885 
           168.38567 
           168.39295 
           168.39442 
           168.41024 
           168.41886 
           168.43465 
           168.43876 
           168.51733 
           168.59793 
           168.61045 
           168.62686 
           168.63758 
           168.63824 
           168.67714 
           168.67886 
           168.73382 
           168.80327 
           168.80542 
           168.82652 
           168.86746 
           168.98832 
           169.01140 
           169.03236 
           169.05004 
           169.09607 
           169.18680 
           169.20866 
           169.23035 
           169.27098 
           169.29855 
           169.29972 
           169.31125 
           169.32081 
           169.36679 
           169.37142 
           169.38678 
           169.40762 
           169.43594 
           169.43782 
           169.45218 
           169.46244 
           169.46257 
           169.47761 
           169.49747 
           169.54131 
           169.58634 
           169.61514 
           169.63063 
           169.63280 
           169.64997 
           169.66864 
           169.69930 
           169.72763 
           169.76433 
           169.80521 
           169.81232 
           169.84960 
           169.88131 
           169.90701 
           169.92991 
           169.93622 
           169.94140 
           169.95199 
           169.99067 
           170.02379 
           170.02922 
           170.09991 
           170.10063 
           170.10070 
           170.10526 
           170.12483 
           170.14622 
           170.14960 
           170.17754 
           170.18060 
           170.25552 
           170.26422 
           170.28741 
           170.31349 
           170.32556 
           170.33162 
           170.35795 
           170.36998 
           170.42180 
           170.43436 
           170.47960 
           170.49522 
           170.50131 
           170.51534 
           170.56214 
           170.64974 
           170.65685 
           170.66966 
           170.73107 
           170.73525 
           170.74612 
           170.75837 
           170.77930 
           170.79325 
           170.79920 
           170.80704 
           170.81535 
           170.88917 
           170.90286 
           170.90892 
           170.94694 
           170.97840 
           170.98381 
           171.02300 
           171.03697 
           171.06212 
           171.06324 
           171.06478 
           171.07158 
           171.10531 
           171.16432 
           171.23706 
           171.35248 
           171.35586 
           171.38803 
           171.45674 
           171.46023 
           171.47702 
           171.51149 
           171.52362 
           171.52622 
           171.53089 
           171.55305 
           171.62174 
           171.66849 
           171.70594 
           171.70681 
           171.72018 
           171.79304 
           171.86769 
           171.90595 
           171.91606 
           171.96439 
           171.97074 
           171.98480 
           172.01972 
           172.07050 
           172.11029 
           172.12356 
           172.15873 
           172.17287 
           172.21485 
           172.21687 
           172.23411 
           172.23627 
           172.26161 
           172.26752 
           172.26906 
           172.29828 
           172.30830 
           172.33510 
           172.33974 
           172.36795 
           172.40216 
           172.40621 
           172.42262 
           172.42592 
           172.43169 
           172.43439 
           172.47635 
           172.51704 
           172.53305 
           172.53965 
           172.54901 
           172.58168 
           172.59028 
           172.59261 
           172.65678 
           172.65923 
           172.67272 
           172.67725 
           172.68028 
           172.68328 
           172.70019 
           172.70864 
           172.74701 
           172.76016 
           172.76725 
           172.78287 
           172.78408 
           172.84011 
           172.85388 
           172.91051 
           172.92609 
           172.92759 
           172.99901 
           173.01222 
           173.12441 
           173.13768 
           173.15099 
           173.20422 
           173.21221 
           173.21559 
           173.24100 
           173.30333 
           173.34766 
           173.34928 
           173.37472 
           173.48338 
           173.49946 
           173.50953 
           173.51104 
           173.51879 
           173.53279 
           173.53490 
           173.54530 
           173.55074 
           173.56085 
           173.57616 
           173.59386 
           173.59894 
           173.61994 
           173.62481 
           173.63150 
           173.64845 
           173.66637 
           173.71026 
           173.71039 
           173.72010 
           173.76854 
           173.83794 
           173.83943 
           173.89222 
           173.96950 
           173.99423 
           174.02253 
           174.05560 
           174.06229 
           174.10087 
           174.18114 
           174.18570 
           174.19209 
           174.23055 
           174.30676 
           174.30712 
           174.33438 
           174.34256 
           174.34636 
           174.34976 
           174.40253 
           174.40499 
           174.43157 
           174.50503 
           174.51044 
           174.51363 
           174.51713 
           174.53798 
           174.54021 
           174.54349 
           174.54864 
           174.56406 
           174.57644 
           174.61773 
           174.65296 
           174.69433 
           174.70921 
           174.71110 
           174.72091 
           174.76064 
           174.81890 
           174.82529 
           174.83331 
           174.84758 
           174.85311 
           174.88211 
           174.93776 
           174.95590 
           175.01199 
           175.06147 
           175.10450 
           175.15346 
           175.24588 
           175.27110 
           175.35936 
           175.40451 
           175.42194 
           175.42329 
           175.42514 
           175.44478 
           175.44489 
           175.44912 
           175.48004 
           175.52677 
           175.56236 
           175.62462 
           175.64348 
           175.64894 
           175.66664 
           175.70459 
           175.70895 
           175.71846 
           175.71875 
           175.72036 
           175.72566 
           175.76114 
           175.78450 
           175.85340 
           175.87599 
           175.89145 
           175.91402 
           175.92916 
           175.94449 
           175.96686 
           175.97089 
           176.00112 
           176.05934 
           176.10033 
           176.10787 
           176.12638 
           176.20916 
           176.22074 
           176.24960 
           176.26135 
           176.31474 
           176.31626 
           176.36160 
           176.40658 
           176.43005 
           176.43644 
           176.44923 
           176.45932 
           176.48393 
           176.51035 
           176.54417 
           176.54441 
           176.57923 
           176.58533 
           176.61030 
           176.61480 
           176.62057 
           176.63104 
           176.65379 
           176.66772 
           176.69273 
           176.71859 
           176.72358 
           176.74985 
           176.76653 
           176.80300 
           176.82169 
           176.83831 
           176.89058 
           176.93073 
           177.01791 
           177.04579 
           177.04789 
           177.08631 
           177.09305 
           177.11486 
           177.12729 
           177.15094 
           177.17809 
           177.19803 
           177.22133 
           177.23102 
           177.24572 
           177.30503 
           177.37132 
           177.43310 
           177.43495 
           177.43716 
           177.45093 
           177.53132 
           177.55612 
           177.55843 
           177.56396 
           177.60917 
           177.68108 
           177.70104 
           177.70417 
           177.74600 
           177.74933 
           177.76435 
           177.79620 
           177.79911 
           177.80026 
           177.80693 
           177.80889 
           177.81360 
           177.81844 
           177.84839 
           177.86882 
           177.92529 
           177.93568 
           178.00827 
           178.02503 
           178.03432 
           178.04385 
           178.07345 
           178.08815 
           178.11846 
           178.18756 
           178.30363 
           178.31550 
           178.33647 
           178.37134 
           178.39615 
           178.44424 
           178.44431 
           178.45809 
           178.46745 
           178.51013 
           178.53521 
           178.55689 
           178.56013 
           178.60164 
           178.63276 
           178.67267 
           178.69384 
           178.71307 
           178.73436 
           178.77909 
           178.85525 
           178.85649 
           178.87332 
           178.93235 
           178.94583 
           179.00356 
           179.00712 
           179.02324 
           179.05892 
           179.06695 
           179.08033 
           179.09662 
           179.10926 
           179.14680 
           179.16101 
           179.16215 
           179.17174 
           179.19384 
           179.22645 
           179.25320 
           179.25478 
           179.25497 
           179.29007 
           179.38797 
           179.42831 
           179.43790 
           179.44308 
           179.45605 
           179.48862 
           179.51975 
           179.53540 
           179.55554 
           179.56000 
           179.57351 
           179.58664 
           179.61052 
           179.62701 
           179.66123 
           179.66254 
           179.67672 
           179.71718 
           179.73970 
           179.81239 
           179.86612 
           179.86653 
           179.91239 
           179.92401 
           179.97672 
           179.97807 
           179.99789 
           180.01082 
           180.03248 
           180.04999 
           180.08761 
           180.09251 
           180.11741 
           180.13881 
           180.16408 
           180.22574 
           180.23669 
           180.23741 
           180.24191 
           180.28323 
           180.29283 
           180.29556 
           180.35390 
           180.39924 
           180.44175 
           180.45824 
           180.47586 
           180.49194 
           180.49276 
           180.52766 
           180.53238 
           180.58751 
           180.61679 
           180.62175 
           180.63339 
           180.66246 
           180.66825 
           180.67483 
           180.69713 
           180.70658 
           180.70912 
           180.74447 
           180.76053 
           180.76699 
           180.76958 
           180.77024 
           180.80110 
           180.80190 
           180.82238 
           180.82901 
           180.87356 
           180.87911 
           180.89797 
           180.90570 
           180.90602 
           180.92786 
           180.93071 
           180.93793 
           181.02507 
           181.10506 
           181.13027 
           181.14579 
           181.17766 
           181.19769 
           181.22706 
           181.22788 
           181.24488 
           181.28846 
           181.32070 
           181.37787 
           181.38133 
           181.39119 
           181.47483 
           181.48340 
           181.49013 
           181.49572 
           181.55466 
           181.57418 
           181.61176 
           181.62435 
           181.63095 
           181.64483 
           181.65288 
           181.65629 
           181.66701 
           181.68960 
           181.72674 
           181.72787 
           181.73598 
           181.75439 
           181.80129 
           181.81342 
           181.88225 
           181.90533 
           181.92736 
           181.93790 
           181.95086 
           181.95298 
           181.95872 
           182.01002 
           182.01817 
           182.08017 
           182.09190 
           182.13284 
           182.14130 
           182.16925 
           182.20753 
           182.23850 
           182.24999 
           182.26418 
           182.27538 
           182.27782 
           182.29111 
           182.29209 
           182.31041 
           182.32665 
           182.32998 
           182.37859 
           182.37976 
           182.40136 
           182.42351 
           182.44392 
           182.50297 
           182.51875 
           182.52493 
           182.54191 
           182.57129 
           182.60349 
           182.60722 
           182.61764 
           182.66077 
           182.66930 
           182.70912 
           182.75204 
           182.80286 
           182.80739 
           182.81698 
           182.83173 
           182.86284 
           182.87385 
           182.89929 
           182.95173 
           182.95322 
           182.99208 
           182.99950 
           183.00017 
           183.00562 
           183.00885 
           183.05142 
           183.08036 
           183.09552 
           183.15394 
           183.17729 
           183.20104 
           183.21074 
           183.23174 
           183.23252 
           183.24835 
           183.32026 
           183.34321 
           183.36858 
           183.38132 
           183.39866 
           183.50992 
           183.53286 
           183.55634 
           183.58165 
           183.59410 
           183.62773 
           183.65440 
           183.70457 
           183.71544 
           183.74685 
           183.75513 
           183.76749 
           183.79957 
           183.80652 
           183.82491 
           183.83632 
           183.86049 
           183.88631 
           183.91424 
           183.92148 
           183.92436 
           183.95468 
           183.95476 
           183.96733 
           183.98396 
           183.99674 
           184.00227 
           184.03034 
           184.03240 
           184.03606 
           184.05601 
           184.06372 
           184.06577 
           184.07156 
           184.08565 
           184.09085 
           184.18172 
           184.19770 
           184.24797 
           184.24930 
           184.26232 
           184.28259 
           184.31416 
           184.32928 
           184.35183 
           184.35209 
           184.40058 
           184.40237 
           184.41224 
           184.44274 
           184.44766 
           184.45871 
           184.48468 
           184.49932 
           184.52079 
           184.53550 
           184.55756 
           184.57690 
           184.69291 
           184.70032 
           184.70442 
           184.71109 
           184.71619 
           184.75189 
           184.76776 
           184.80154 
           184.83988 
           184.88721 
           184.90508 
           184.90794 
           184.90799 
           184.91330 
           185.00536 
           185.02105 
           185.06462 
           185.06739 
           185.06817 
           185.08256 
           185.10316 
           185.12185 
           185.12746 
           185.17202 
           185.17316 
           185.18074 
           185.19023 
           185.20487 
           185.21270 
           185.21352 
           185.22689 
           185.25184 
           185.25720 
           185.27700 
           185.32956 
           185.35027 
           185.37974 
           185.44650 
           185.46185 
           185.52169 
           185.54486 
           185.56081 
           185.61648 
           185.63687 
           185.64225 
           185.69075 
           185.71875 
           185.72929 
           185.77360 
           185.79061 
           185.83352 
           185.87519 
           185.89230 
           185.89250 
           185.91456 
           185.91867 
           185.96662 
           185.97221 
           185.97599 
           185.97700 
           186.04347 
           186.07940 
           186.11772 
           186.17090 
           186.21182 
           186.24332 
           186.26806 
           186.27908 
           186.28884 
           186.29369 
           186.34347 
           186.38252 
           186.45953 
           186.46388 
           186.48519 
           186.49177 
           186.50626 
           186.53126 
           186.53897 
           186.61838 
           186.71278 
           186.74479 
           186.80632 
           186.80942 
           186.82990 
           186.85542 
           186.90277 
           186.95192 
           186.95304 
           186.97502 
           187.10589 
           187.11000 
           187.11551 
           187.17428 
           187.19282 
           187.23345 
           187.23891 
           187.28165 
           187.28545 
           187.35889 
           187.37129 
           187.40386 
           187.42905 
           187.43739 
           187.45811 
           187.47738 
           187.48912 
           187.49280 
           187.52315 
           187.55706 
           187.56682 
           187.57775 
           187.63089 
           187.65386 
           187.70247 
           187.72513 
           187.79150 
           187.79255 
           187.79731 
           187.80655 
           187.80687 
           187.81283 
           187.83128 
           187.83537 
           187.86153 
           187.86280 
           187.89931 
           187.95210 
           187.95997 
           187.96331 
           187.98850 
           187.99076 
           188.01182 
           188.03129 
           188.03282 
           188.03336 
           188.04498 
           188.14467 
           188.18586 
           188.23213 
           188.24945 
           188.25392 
           188.29609 
           188.36979 
           188.38932 
           188.41707 
           188.46751 
           188.50899 
           188.53449 
           188.54904 
           188.64352 
           188.67120 
           188.70881 
           188.70987 
           188.73346 
           188.77738 
           188.79140 
           188.89548 
           188.93851 
           188.98541 
           189.01030 
           189.02205 
           189.06224 
           189.07462 
           189.09799 
           189.09832 
           189.13025 
           189.19606 
           189.20987 
           189.25989 
           189.26287 
           189.29214 
           189.34088 
           189.35370 
           189.36235 
           189.36496 
           189.39211 
           189.39257 
           189.44930 
           189.46913 
           189.47560 
           189.50050 
           189.50570 
           189.52737 
           189.54723 
           189.55744 
           189.60174 
           189.62386 
           189.63036 
           189.63336 
           189.64927 
           189.69162 
           189.69466 
           189.71721 
           189.72583 
           189.78016 
           189.83961 
           189.85538 
           189.87250 
           189.87296 
           189.88608 
           189.88717 
           189.88984 
           189.91803 
           189.92063 
           189.93842 
           189.96033 
           189.96818 
           190.08354 
           190.19914 
           190.20239 
           190.21774 
           190.26000 
           190.33700 
           190.34836 
           190.37909 
           190.40895 
           190.44205 
           190.46115 
           190.48287 
           190.49468 
           190.50349 
           190.54523 
           190.55080 
           190.56071 
           190.59575 
           190.60649 
           190.64391 
           190.67657 
           190.73016 
           190.75476 
           190.76981 
           190.80769 
           190.87709 
           190.91149 
           190.96595 
           190.99868 
           191.02043 
           191.09731 
           191.14758 
           191.16742 
           191.18746 
           191.18917 
           191.19146 
           191.23057 
           191.26921 
           191.29953 
           191.31618 
           191.34143 
           191.34679 
           191.36795 
           191.37729 
           191.38640 
           191.38764 
           191.50030 
           191.52189 
           191.52286 
           191.54363 
           191.60528 
           191.64025 
           191.64699 
           191.64931 
           191.65320 
           191.72024 
           191.72617 
           191.75652 
           191.77510 
           191.79052 
           191.83108 
           191.86206 
           191.88201 
           191.88647 
           191.91235 
           191.91704 
           192.04570 
           192.09614 
           192.11973 
           192.14660 
           192.15376 
           192.20709 
           192.21243 
           192.25667 
           192.28746 
           192.34143 
           192.37735 
           192.38315 
           192.42733 
           192.47024 
           192.52428 
           192.58071 
           192.60150 
           192.61664 
           192.62709 
           192.63487 
           192.63819 
           192.68554 
           192.69939 
           192.77238 
           192.79550 
           192.88758 
           192.90412 
           192.92524 
           192.92781 
           192.93885 
           192.94043 
           192.95450 
           192.97908 
           193.02324 
           193.04316 
           193.06281 
           193.07445 
           193.09506 
           193.14089 
           193.17662 
           193.18617 
           193.19780 
           193.21654 
           193.22110 
           193.22428 
           193.26716 
           193.31149 
           193.32666 
           193.35346 
           193.36172 
           193.41391 
           193.44989 
           193.47899 
           193.49113 
           193.50876 
           193.51560 
           193.53298 
           193.53443 
           193.54751 
           193.55678 
           193.61601 
           193.62238 
           193.67367 
           193.77052 
           193.79406 
           193.81020 
           193.81657 
           193.82135 
           193.82763 
           193.84445 
           193.91632 
           193.96230 
           193.97261 
           193.97724 
           194.02760 
           194.09798 
           194.10890 
           194.11900 
           194.12820 
           194.16542 
           194.16826 
           194.17273 
           194.19944 
           194.20863 
           194.21130 
           194.22802 
           194.24160 
           194.27180 
           194.27694 
           194.28340 
           194.41899 
           194.42938 
           194.49505 
           194.53797 
           194.56243 
           194.62485 
           194.62522 
           194.65576 
           194.66476 
           194.67711 
           194.70695 
           194.71512 
           194.80736 
           194.81522 
           194.81533 
           194.85034 
           194.88321 
           194.88652 
           194.89857 
           194.93632 
           194.95250 
           194.98250 
           195.05643 
           195.08478 
           195.10723 
           195.18572 
           195.18883 
           195.23574 
           195.24177 
           195.35738 
           195.37707 
           195.37873 
           195.38382 
           195.42683 
           195.43066 
           195.47476 
           195.47813 
           195.48637 
           195.51931 
           195.57458 
           195.58842 
           195.64687 
           195.67478 
           195.72483 
           195.73339 
           195.74252 
           195.76130 
           195.83882 
           195.89035 
           195.92219 
           195.96756 
           195.96765 
           195.99774 
           196.03798 
           196.04078 
           196.09668 
           196.11540 
           196.14451 
           196.19043 
           196.19072 
           196.20432 
           196.21828 
           196.27492 
           196.31719 
           196.32385 
           196.32958 
           196.33543 
           196.36099 
           196.37962 
           196.38188 
           196.40187 
           196.40684 
           196.43004 
           196.45344 
           196.50452 
           196.50629 
           196.52585 
           196.53330 
           196.54571 
           196.58655 
           196.62992 
           196.63609 
           196.63705 
           196.64548 
           196.77002 
           196.79623 
           196.80032 
           196.82967 
           196.83183 
           196.83430 
           196.89457 
           196.90130 
           196.91693 
           196.92496 
           196.93708 
           196.94276 
           196.98488 
           196.99044 
           196.99648 
           197.03535 
           197.07734 
           197.11377 
           197.11658 
           197.11795 
           197.13479 
           197.14543 
           197.15505 
           197.16806 
           197.18491 
           197.19636 
           197.23496 
           197.27683 
           197.33011 
           197.35378 
           197.41671 
           197.43603 
           197.47899 
           197.48810 
           197.49631 
           197.49948 
           197.50953 
           197.54272 
           197.54834 
           197.59758 
           197.60160 
           197.67487 
           197.75643 
           197.77633 
           197.79209 
           197.82320 
           197.84746 
           197.85700 
           197.86349 
           197.87321 
           197.88337 
           197.89080 
           197.91267 
           197.91404 
           197.91784 
           197.93149 
           197.97003 
           198.01258 
           198.02740 
           198.03891 
           198.04726 
           198.05454 
           198.08415 
           198.09540 
           198.10475 
           198.11123 
           198.12743 
           198.15171 
           198.15891 
           198.18370 
           198.24103 
           198.38777 
           198.39559 
           198.39875 
           198.40590 
           198.42961 
           198.45046 
           198.46180 
           198.47755 
           198.50427 
           198.51531 
           198.57557 
           198.65661 
           198.66257 
           198.69343 
           198.78251 
           198.82072 
           198.84402 
           198.86114 
           198.90448 
           198.93235 
           199.02672 
           199.03390 
           199.04527 
           199.07751 
           199.14591 
           199.17888 
           199.18083 
           199.18893 
           199.22847 
           199.25360 
           199.25616 
           199.26018 
           199.28969 
           199.29408 
           199.40518 
           199.46876 
           199.50165 
           199.50646 
           199.50810 
           199.51472 
           199.52254 
           199.60072 
           199.60901 
           199.63245 
           199.63590 
           199.71073 
           199.71593 
           199.71773 
           199.73838 
           199.74335 
           199.74358 
           199.79669 
           199.82373 
           199.85631 
           199.86304 
           199.86707 
           199.86941 
           199.87409 
           199.87969 
           199.88251 
           199.89061 
           199.90860 
           199.91106 
           199.92268 
           199.92739 
           199.93174 
           199.97146 
           199.97891 
           199.99392 
           200.00763 
           200.07371 
           200.07385 
           200.09046 
           200.12544 
           200.15551 
           200.21418 
           200.23227 
           200.23999 
           200.24380 
           200.27659 
           200.29264 
           200.29466 
           200.29472 
           200.30973 
           200.33325 
           200.35337 
           200.35509 
           200.36813 
           200.44317 
           200.46203 
           200.50288 
           200.51918 
           200.57971 
           200.60035 
           200.62543 
           200.65035 
           200.78635 
           200.79092 
           200.86352 
           200.89101 
           200.91445 
           200.95138 
           200.95802 
           200.97812 
           201.04864 
           201.08655 
           201.14454 
           201.15796 
           201.16496 
           201.20778 
           201.22123 
           201.23486 
           201.31195 
           201.42189 
           201.44643 
           201.47073 
           201.48496 
           201.48597 
           201.50655 
           201.54501 
           201.54874 
           201.59513 
           201.61887 
           201.70662 
           201.71730 
           201.76857 
           201.84032 
           201.85461 
           201.85965 
           201.87062 
           201.89311 
           201.96817 
           201.97309 
           201.98133 
           202.02170 
           202.03920 
           202.04322 
           202.05171 
           202.05482 
           202.07804 
           202.15685 
           202.18308 
           202.26140 
           202.26152 
           202.26462 
           202.28632 
           202.29359 
           202.31398 
           202.35427 
           202.37627 
           202.38900 
           202.39813 
           202.42321 
           202.48766 
           202.51591 
           202.51974 
           202.53155 
           202.53446 
           202.54576 
           202.55684 
           202.58117 
           202.60139 
           202.63085 
           202.67306 
           202.72094 
           202.72431 
           202.77606 
           202.81158 
           202.82732 
           202.86246 
           202.86591 
           202.93128 
           202.94631 
           202.94660 
           202.97720 
           202.99173 
           203.02904 
           203.11961 
           203.13675 
           203.14891 
           203.17529 
           203.18199 
           203.19260 
           203.19504 
           203.20212 
           203.21193 
           203.24053 
           203.25755 
           203.26459 
           203.28864 
           203.35080 
           203.36834 
           203.38265 
           203.48863 
           203.54238 
           203.59987 
           203.62843 
           203.63960 
           203.65315 
           203.65987 
           203.66155 
           203.67243 
           203.68044 
           203.72855 
           203.76908 
           203.79251 
           203.81148 
           203.81815 
           203.83211 
           203.89438 
           203.90712 
           203.93694 
           203.93833 
           203.95406 
           203.98481 
           204.01674 
           204.02376 
           204.04321 
           204.05444 
           204.07467 
           204.08258 
           204.11054 
           204.16519 
           204.20788 
           204.21159 
           204.21213 
           204.21871 
           204.23494 
           204.23690 
           204.24600 
           204.30714 
           204.31827 
           204.32527 
           204.35390 
           204.35488 
           204.36168 
           204.37892 
           204.40520 
           204.47273 
           204.48290 
           204.53122 
           204.54652 
           204.55653 
           204.59642 
           204.59644 
           204.61702 
           204.66731 
           204.68626 
           204.70609 
           204.75682 
           204.77261 
           204.78556 
           204.79541 
           204.82243 
           204.84395 
           204.84861 
           204.86134 
           204.87901 
           204.88148 
           204.88672 
           204.92415 
           204.94881 
           204.95266 
           205.04844 
           205.05538 
           205.05587 
           205.06492 
           205.11646 
           205.12080 
           205.12854 
           205.14190 
           205.16051 
           205.18978 
           205.19702 
           205.20878 
           205.23360 
           205.31893 
           205.36336 
           205.42946 
           205.47233 
           205.50539 
           205.57245 
           205.60820 
           205.65167 
           205.69876 
           205.71494 
           205.71554 
           205.73676 
           205.77800 
           205.77961 
           205.85489 
           205.86320 
           205.88613 
           205.89288 
           205.91077 
           205.93093 
           205.93997 
           205.94468 
           205.94766 
           205.95155 
           205.97422 
           205.99494 
           206.00331 
           206.00626 
           206.03662 
           206.04484 
           206.05584 
           206.05762 
           206.07557 
           206.09910 
           206.12583 
           206.13326 
           206.14841 
           206.17133 
           206.20769 
           206.20840 
           206.22157 
           206.37058 
           206.39345 
           206.40150 
           206.40203 
           206.45437 
           206.47411 
           206.47636 
           206.47842 
           206.48079 
           206.48535 
           206.48848 
           206.49130 
           206.50314 
           206.52318 
           206.56293 
           206.57320 
           206.58688 
           206.60907 
           206.66969 
           206.69839 
           206.73067 
           206.76669 
           206.77878 
           206.79450 
           206.79777 
           206.80251 
           206.85629 
           206.88645 
           206.95733 
           206.98850 
           207.01341 
           207.03790 
           207.07267 
           207.08308 
           207.21770 
           207.27544 
           207.33622 
           207.34042 
           207.36632 
           207.37373 
           207.37560 
           207.42357 
           207.42414 
           207.42622 
           207.49161 
           207.49445 
           207.51194 
           207.54306 
           207.54599 
           207.58750 
           207.62173 
           207.63915 
           207.65599 
           207.69954 
           207.72354 
           207.72830 
           207.73183 
           207.73945 
           207.75660 
           207.77577 
           207.80061 
           207.80069 
           207.87731 
           207.88107 
           207.88325 
           207.89881 
           207.92852 
           207.93777 
           207.96222 
           208.01187 
           208.02184 
           208.02541 
           208.06397 
           208.08747 
           208.10815 
           208.10860 
           208.15362 
           208.16038 
           208.16222 
           208.18057 
           208.25062 
           208.25384 
           208.29800 
           208.32377 
           208.48888 
           208.49893 
           208.51965 
           208.58465 
           208.59869 
           208.60509 
           208.61903 
           208.64907 
           208.65505 
           208.70743 
           208.72850 
           208.74174 
           208.74822 
           208.76652 
           208.82385 
           208.82414 
           208.83590 
           208.85502 
           208.86434 
           208.91340 
           208.92986 
           208.94422 
           208.94999 
           208.97753 
           209.00073 
           209.05145 
           209.05687 
           209.06273 
           209.10406 
           209.12093 
           209.14446 
           209.15319 
           209.16398 
           209.17117 
           209.17580 
           209.22701 
           209.25373 
           209.25931 
           209.26142 
           209.27657 
           209.29155 
           209.29814 
           209.40678 
           209.47410 
           209.48451 
           209.48939 
           209.49012 
           209.53335 
           209.56918 
           209.57377 
           209.57899 
           209.60025 
           209.62094 
           209.66205 
           209.73005 
           209.73562 
           209.78686 
           209.85361 
           209.85625 
           209.87487 
           209.87878 
           209.88346 
           209.97831 
           209.97899 
           209.98388 
           209.99411 
           210.02538 
           210.02592 
           210.05676 
           210.06775 
           210.07783 
           210.09044 
           210.14755 
           210.17493 
           210.18394 
           210.20890 
           210.23096 
           210.24070 
           210.31224 
           210.38063 
           210.43749 
           210.43793 
           210.48770 
           210.49036 
           210.58160 
           210.62804 
           210.64116 
           210.69453 
           210.70811 
           210.72227 
           210.72881 
           210.78495 
           210.81169 
           210.82626 
           210.82747 
           210.84403 
           211.01902 
           211.03772 
           211.04823 
           211.06711 
           211.10312 
           211.10481 
           211.11605 
           211.18150 
           211.21163 
           211.22447 
           211.30657 
           211.32253 
           211.33623 
           211.34479 
           211.36293 
           211.37784 
           211.41172 
           211.43437 
           211.43824 
           211.47301 
           211.51181 
           211.58176 
           211.68421 
           211.72378 
           211.77399 
           211.81135 
           211.81147 
           211.83017 
           211.84567 
           211.84795 
           211.87555 
           211.89562 
           211.93271 
           211.97237 
           211.97725 
           212.03522 
           212.04719 
           212.10144 
           212.16737 
           212.21713 
           212.22656 
           212.29543 
           212.32890 
           212.34678 
           212.37909 
           212.42790 
           212.43190 
           212.54915 
           212.56783 
           212.58809 
           212.66269 
           212.67303 
           212.68127 
           212.69555 
           212.69590 
           212.74635 
           212.74859 
           212.76229 
           212.78032 
           212.84521 
           212.86745 
           212.87503 
           212.94505 
           212.95539 
           212.95811 
           212.96555 
           213.00080 
           213.01277 
           213.03839 
           213.11369 
           213.14030 
           213.14524 
           213.20763 
           213.25135 
           213.27605 
           213.28399 
           213.28832 
           213.30484 
           213.31652 
           213.32347 
           213.33797 
           213.36364 
           213.36841 
           213.41174 
           213.41201 
           213.42448 
           213.44417 
           213.47393 
           213.55249 
           213.58887 
           213.59868 
           213.61814 
           213.63411 
           213.64991 
           213.68863 
           213.69064 
           213.69462 
           213.71951 
           213.73021 
           213.73851 
           213.75202 
           213.79445 
           213.80333 
           213.81533 
           213.83604 
           213.86250 
           213.86467 
           213.87475 
           213.91245 
           213.96807 
           214.01183 
           214.06051 
           214.07527 
           214.09534 
           214.10087 
           214.12314 
           214.12935 
           214.16787 
           214.19867 
           214.22353 
           214.23104 
           214.23406 
           214.23422 
           214.25250 
           214.29002 
           214.31236 
           214.39827 
           214.40805 
           214.42457 
           214.42925 
           214.49310 
           214.58216 
           214.59651 
           214.60595 
           214.63181 
           214.63935 
           214.64153 
           214.68351 
           214.69212 
           214.70733 
           214.74063 
           214.74314 
           214.86598 
           214.88583 
           214.89536 
           214.96439 
           215.00292 
           215.04058 
           215.05319 
           215.07278 
           215.11275 
           215.13704 
           215.14637 
           215.16486 
           215.16938 
           215.22919 
           215.23654 
           215.26390 
           215.29424 
           215.34640 
           215.37081 
           215.37135 
           215.37280 
           215.38443 
           215.40829 
           215.42419 
           215.45087 
           215.47554 
           215.48208 
           215.49619 
           215.50624 
           215.52116 
           215.53923 
           215.54828 
           215.59107 
           215.62495 
           215.64264 
           215.66345 
           215.68854 
           215.71814 
           215.72933 
           215.75938 
           215.76556 
           215.76717 
           215.78354 
           215.79712 
           215.80580 
           215.81790 
           215.86538 
           215.91852 
           215.94136 
           215.97984 
           216.04704 
           216.05056 
           216.07882 
           216.09977 
           216.14284 
           216.14726 
           216.15067 
           216.22547 
           216.33982 
           216.35372 
           216.37997 
           216.45655 
           216.46248 
           216.46449 
           216.47651 
           216.54961 
           216.57222 
           216.57609 
           216.57660 
           216.58961 
           216.59087 
           216.60953 
           216.61153 
           216.69220 
           216.71987 
           216.73954 
           216.80120 
           216.81856 
           216.82248 
           216.89985 
           216.92176 
           216.95994 
           216.96447 
           217.02693 
           217.05230 
           217.05653 
           217.08915 
           217.15904 
           217.20781 
           217.20783 
           217.21184 
           217.28095 
           217.29375 
           217.30393 
           217.32929 
           217.39551 
           217.40374 
           217.42424 
           217.44186 
           217.45238 
           217.46858 
           217.47669 
           217.50768 
           217.52996 
           217.54691 
           217.55392 
           217.56912 
           217.58063 
           217.60989 
           217.62158 
           217.63056 
           217.71140 
           217.71979 
           217.72101 
           217.73731 
           217.76733 
           217.78245 
           217.78646 
           217.90041 
           217.90974 
           217.95955 
           217.97658 
           218.01672 
           218.02746 
           218.06969 
           218.09713 
           218.12912 
           218.13946 
           218.14936 
           218.16756 
           218.23478 
           218.24069 
           218.26851 
           218.29824 
           218.35615 
           218.36184 
           218.39604 
           218.47213 
           218.48232 
           218.49577 
           218.49834 
           218.53703 
           218.55795 
           218.56564 
           218.58562 
           218.60335 
           218.62121 
           218.64345 
           218.68380 
           218.76846 
           218.80357 
           218.81780 
           218.82773 
           218.90844 
           218.96359 
           218.99300 
           219.02288 
           219.02565 
           219.03594 
           219.06022 
           219.06684 
           219.08565 
           219.09748 
           219.09856 
           219.10705 
           219.13717 
           219.16084 
           219.20761 
           219.21184 
           219.25228 
           219.26573 
           219.29173 
           219.35074 
           219.38956 
           219.39483 
           219.41133 
           219.43727 
           219.44225 
           219.51441 
           219.51719 
           219.51809 
           219.61221 
           219.62647 
           219.70976 
           219.72236 
           219.74671 
           219.80466 
           219.81063 
           219.82266 
           219.83760 
           219.88116 
           219.92269 
           219.95146 
           219.97580 
           220.01488 
           220.08457 
           220.08476 
           220.12474 
           220.20475 
           220.22475 
           220.25098 
           220.25403 
           220.26103 
           220.28291 
           220.29770 
           220.31120 
           220.32709 
           220.34558 
           220.37095 
           220.41238 
           220.42336 
           220.48504 
           220.49196 
           220.54167 
           220.55833 
           220.56903 
           220.57007 
           220.60094 
           220.61339 
           220.65054 
           220.76896 
           220.77564 
           220.78120 
           220.82340 
           220.84603 
           220.85216 
           220.86122 
           220.87070 
           220.87084 
           220.89376 
           220.91686 
           220.95830 
           221.06104 
           221.07904 
           221.12265 
           221.12807 
           221.17700 
           221.19577 
           221.21929 
           221.24228 
           221.26519 
           221.29472 
           221.30816 
           221.33156 
           221.35920 
           221.38253 
           221.46266 
           221.46672 
           221.46780 
           221.47321 
           221.51673 
           221.52606 
           221.55788 
           221.57090 
           221.57266 
           221.61293 
           221.64009 
           221.64345 
           221.71767 
           221.75758 
           221.77529 
           221.77923 
           221.80557 
           221.81020 
           221.87921 
           221.87936 
           221.89718 
           221.92508 
           221.93412 
           221.98027 
           222.11165 
           222.11244 
           222.14050 
           222.27472 
           222.34487 
           222.38460 
           222.42130 
           222.43579 
           222.44294 
           222.45319 
           222.46748 
           222.48688 
           222.52693 
           222.53181 
           222.57821 
           222.59643 
           222.60981 
           222.62973 
           222.63096 
           222.65551 
           222.66464 
           222.66787 
           222.69593 
           222.71451 
           222.72934 
           222.73301 
           222.74602 
           222.75554 
           222.79922 
           222.80761 
           222.85397 
           222.89598 
           222.90447 
           222.92777 
           222.94466 
           222.95422 
           222.97615 
           222.99914 
           223.03544 
           223.09375 
           223.11179 
           223.13638 
           223.14023 
           223.16285 
           223.20355 
           223.25691 
           223.25835 
           223.27100 
           223.27739 
           223.29576 
           223.33888 
           223.36329 
           223.44550 
           223.47791 
           223.47819 
           223.52572 
           223.52772 
           223.59447 
           223.63123 
           223.69703 
           223.72241 
           223.75274 
           223.76987 
           223.79399 
           223.91997 
           224.03404 
           224.14376 
           224.14735 
           224.17187 
           224.20812 
           224.22634 
           224.22761 
           224.23898 
           224.30160 
           224.32859 
           224.38849 
           224.41336 
           224.43752 
           224.45979 
           224.46943 
           224.46999 
           224.47960 
           224.48876 
           224.53107 
           224.55192 
           224.56564 
           224.61180 
           224.66295 
           224.69728 
           224.69949 
           224.78968 
           224.79516 
           224.80765 
           224.82717 
           224.84655 
           224.87493 
           224.87677 
           224.90712 
           224.91045 
           224.94589 
           225.00824 
           225.02793 
           225.05646 
           225.06469 
           225.07590 
           225.07715 
           225.19309 
           225.21209 
           225.22472 
           225.39878 
           225.44423 
           225.47683 
           225.51350 
           225.61446 
           225.72281 
           225.73884 
           225.78302 
           225.79529 
           225.80977 
           225.83920 
           225.85732 
           225.87739 
           225.88646 
           225.92580 
           225.96186 
           225.96811 
           225.97589 
           225.99729 
           226.03148 
           226.03528 
           226.03763 
           226.04794 
           226.06238 
           226.06246 
           226.08802 
           226.09192 
           226.09362 
           226.11081 
           226.12653 
           226.12663 
           226.13393 
           226.14524 
           226.16630 
           226.16944 
           226.22672 
           226.27873 
           226.30893 
           226.32998 
           226.36575 
           226.38445 
           226.39352 
           226.47823 
           226.49029 
           226.49789 
           226.52147 
           226.52958 
           226.54544 
           226.60732 
           226.63505 
           226.65790 
           226.65831 
           226.71887 
           226.72126 
           226.77018 
           226.81607 
           226.82068 
           226.82581 
           226.83718 
           226.94588 
           226.95434 
           226.96335 
           226.97074 
           226.97203 
           226.98340 
           227.01063 
           227.02564 
           227.10626 
           227.17488 
           227.18681 
           227.19541 
           227.21020 
           227.28991 
           227.40444 
           227.46283 
           227.48593 
           227.49690 
           227.50323 
           227.54879 
           227.55481 
           227.58377 
           227.59828 
           227.60501 
           227.61611 
           227.61861 
           227.64988 
           227.66421 
           227.67139 
           227.70773 
           227.71169 
           227.72009 
           227.75072 
           227.78421 
           227.80734 
           227.81420 
           227.82827 
           227.86376 
           227.87662 
           227.94590 
           227.97825 
           228.08136 
           228.10644 
           228.14505 
           228.15522 
           228.17155 
           228.29032 
           228.31034 
           228.31240 
           228.32117 
           228.33695 
           228.40458 
           228.41726 
           228.43787 
           228.45064 
           228.47054 
           228.48564 
           228.49506 
           228.51520 
           228.51918 
           228.55035 
           228.59325 
           228.60302 
           228.62119 
           228.62595 
           228.63073 
           228.67210 
           228.70485 
           228.73581 
           228.74077 
           228.84068 
           228.87875 
           228.88694 
           228.90534 
           228.94492 
           228.95839 
           228.95893 
           228.96303 
           228.96996 
           228.99648 
           229.00204 
           229.02519 
           229.08558 
           229.09698 
           229.10015 
           229.11148 
           229.11506 
           229.13867 
           229.25289 
           229.25879 
           229.26597 
           229.28570 
           229.38270 
           229.38323 
           229.44021 
           229.45038 
           229.47590 
           229.50160 
           229.50658 
           229.50969 
           229.51672 
           229.59894 
           229.61875 
           229.68333 
           229.79241 
           229.81793 
           229.90549 
           229.98088 
           230.00110 
           230.06742 
           230.07773 
           230.08348 
           230.15823 
           230.16297 
           230.18374 
           230.19469 
           230.20024 
           230.23345 
           230.29369 
           230.29471 
           230.32712 
           230.32741 
           230.35831 
           230.38077 
           230.38331 
           230.39080 
           230.44731 
           230.46789 
           230.49807 
           230.50693 
           230.62865 
           230.63250 
           230.63357 
           230.65401 
           230.65943 
           230.67719 
           230.67913 
           230.68791 
           230.70942 
           230.71179 
           230.76998 
           230.79696 
           230.81366 
           230.83792 
           230.85039 
           230.86949 
           230.90637 
           230.95041 
           230.97908 
           231.01207 
           231.08737 
           231.10325 
           231.18876 
           231.22941 
           231.24200 
           231.27548 
           231.28843 
           231.31114 
           231.33264 
           231.38426 
           231.45074 
           231.45957 
           231.47063 
           231.49979 
           231.54871 
           231.56437 
           231.59039 
           231.61111 
           231.63357 
           231.64750 
           231.65027 
           231.71225 
           231.72283 
           231.74426 
           231.76970 
           231.91031 
           231.91435 
           231.94687 
           232.00626 
           232.01866 
           232.03512 
           232.04255 
           232.04514 
           232.08787 
           232.14310 
           232.14838 
           232.16508 
           232.23038 
           232.25722 
           232.33433 
           232.36757 
           232.37177 
           232.38092 
           232.41983 
           232.42699 
           232.47999 
           232.49837 
           232.52743 
           232.52785 
           232.58530 
           232.63295 
           232.66354 
           232.67815 
           232.71074 
           232.74383 
           232.76016 
           232.77808 
           232.78083 
           232.78604 
           232.80555 
           232.93895 
           232.98265 
           233.01543 
           233.02703 
           233.03666 
           233.04103 
           233.05158 
           233.08972 
           233.17064 
           233.17245 
           233.19283 
           233.20096 
           233.21124 
           233.38302 
           233.39450 
           233.39846 
           233.46038 
           233.46931 
           233.48420 
           233.49553 
           233.50513 
           233.53509 
           233.54584 
           233.55642 
           233.61077 
           233.66702 
           233.66994 
           233.67691 
           233.68251 
           233.68641 
           233.71404 
           233.75188 
           233.82736 
           233.83735 
           233.84286 
           233.85367 
           233.90144 
           233.98691 
           233.99630 
           234.07871 
           234.10284 
           234.12854 
           234.15470 
           234.15764 
           234.17931 
           234.18873 
           234.19656 
           234.22092 
           234.22215 
           234.23315 
           234.25667 
           234.26687 
           234.27742 
           234.31425 
           234.31601 
           234.32497 
           234.34424 
           234.39979 
           234.40149 
           234.40494 
           234.40756 
           234.41906 
           234.42088 
           234.48902 
           234.53605 
           234.53843 
           234.56965 
           234.60858 
           234.63055 
           234.66965 
           234.74319 
           234.80075 
           234.81060 
           234.83266 
           234.83929 
           234.86248 
           234.88414 
           234.88579 
           234.90518 
           234.94569 
           234.97310 
           235.01247 
           235.02912 
           235.04952 
           235.05725 
           235.07586 
           235.10403 
           235.12012 
           235.14629 
           235.15363 
           235.15586 
           235.17906 
           235.22979 
           235.25196 
           235.26752 
           235.34414 
           235.36265 
           235.37184 
           235.38559 
           235.45400 
           235.47965 
           235.48987 
           235.49389 
           235.52103 
           235.53666 
           235.53956 
           235.56155 
           235.59847 
           235.61482 
           235.62370 
           235.62821 
           235.64633 
           235.65576 
           235.69010 
           235.69803 
           235.70271 
           235.70565 
           235.72644 
           235.74659 
           235.77422 
           235.79113 
           235.87397 
           235.89400 
           235.95588 
           235.95819 
           235.97306 
           236.00945 
           236.00963 
           236.04555 
           236.06534 
           236.12282 
           236.12850 
           236.24468 
           236.26005 
           236.27022 
           236.29057 
           236.29809 
           236.32861 
           236.42271 
           236.46547 
           236.50160 
           236.51300 
           236.52907 
           236.53319 
           236.58949 
           236.62230 
           236.64801 
           236.69165 
           236.70762 
           236.75598 
           236.78038 
           236.78636 
           236.82436 
           236.87486 
           236.95132 
           236.98907 
           237.01645 
           237.01974 
           237.02245 
           237.05374 
           237.09011 
           237.09583 
           237.12709 
           237.15190 
           237.17395 
           237.19771 
           237.19778 
           237.21530 
           237.33654 
           237.35103 
           237.36172 
           237.38965 
           237.38969 
           237.39885 
           237.41424 
           237.43529 
           237.49481 
           237.52367 
           237.52397 
           237.53001 
           237.53812 
           237.58586 
           237.58997 
           237.60110 
           237.60893 
           237.61715 
           237.69006 
           237.69703 
           237.72021 
           237.72680 
           237.74840 
           237.75828 
           237.76376 
           237.83748 
           237.87253 
           237.87384 
           237.90311 
           237.92202 
           238.01333 
           238.01975 
           238.02859 
           238.05807 
           238.08959 
           238.11321 
           238.14434 
           238.16225 
           238.27139 
           238.28541 
           238.29976 
           238.32497 
           238.37939 
           238.38992 
           238.39642 
           238.43994 
           238.48159 
           238.52943 
           238.54726 
           238.58334 
           238.61218 
           238.61590 
           238.61791 
           238.62897 
           238.63369 
           238.65625 
           238.70055 
           238.74054 
           238.74346 
           238.76312 
           238.79847 
           238.90504 
           238.91029 
           238.91419 
           238.98100 
           239.06354 
           239.08248 
           239.08520 
           239.10643 
           239.16924 
           239.16947 
           239.17463 
           239.19726 
           239.20067 
           239.21840 
           239.24843 
           239.25992 
           239.30981 
           239.31967 
           239.33624 
           239.35353 
           239.36270 
           239.41355 
           239.42555 
           239.45888 
           239.48608 
           239.50502 
           239.51582 
           239.53027 
           239.56284 
           239.59004 
           239.60076 
           239.60942 
           239.67151 
           239.68202 
           239.71968 
           239.78858 
           239.84068 
           239.87088 
           239.88007 
           239.88339 
           239.88570 
           239.90237 
           239.95402 
           239.95745 
           240.01509 
           240.05279 
           240.05331 
           240.06665 
           240.08741 
           240.12854 
           240.15162 
           240.16750 
           240.18916 
           240.19080 
           240.22685 
           240.24407 
           240.24901 
           240.27971 
           240.28891 
           240.35627 
           240.35669 
           240.36415 
           240.42639 
           240.42702 
           240.43082 
           240.43226 
           240.45657 
           240.50158 
           240.50932 
           240.55232 
           240.58225 
           240.58320 
           240.58583 
           240.59007 
           240.69134 
           240.69284 
           240.76153 
           240.82069 
           240.82327 
           240.85000 
           240.85822 
           240.93739 
           240.93980 
           240.94843 
           240.96929 
           240.98939 
           241.01934 
           241.02989 
           241.08560 
           241.11620 
           241.19223 
           241.19865 
           241.22478 
           241.23707 
           241.23983 
           241.26888 
           241.29004 
           241.31923 
           241.31959 
           241.31972 
           241.34286 
           241.41512 
           241.41512 
           241.41614 
           241.41887 
           241.43326 
           241.48141 
           241.51967 
           241.56225 
           241.58596 
           241.58781 
           241.60433 
           241.64277 
           241.66537 
           241.67449 
           241.67763 
           241.68693 
           241.73767 
           241.74032 
           241.74464 
           241.76568 
           241.79331 
           241.79693 
           241.80082 
           241.83306 
           241.84042 
           241.85716 
           241.85963 
           241.88674 
           241.90337 
           241.91297 
           241.91728 
           241.93248 
           241.94183 
           241.97458 
           241.98674 
           242.00519 
           242.02450 
           242.02897 
           242.05582 
           242.06234 
           242.14031 
           242.15615 
           242.17787 
           242.18611 
           242.20606 
           242.21766 
           242.26700 
           242.29790 
           242.29825 
           242.42134 
           242.43880 
           242.48917 
           242.49712 
           242.50019 
           242.50496 
           242.52147 
           242.52273 
           242.55580 
           242.64571 
           242.70043 
           242.70947 
           242.72978 
           242.74771 
           242.75774 
           242.79180 
           242.79676 
           242.80729 
           242.82705 
           242.83938 
           242.85150 
           242.94008 
           243.10816 
           243.11061 
           243.17780 
           243.20887 
           243.35627 
           243.41612 
           243.54048 
           243.54132 
           243.55894 
           243.57739 
           243.58020 
           243.59929 
           243.68171 
           243.76016 
           243.78342 
           243.78792 
           243.80949 
           243.86044 
           243.86692 
           243.88814 
           243.89961 
           243.93897 
           244.04192 
           244.09635 
           244.16692 
           244.17750 
           244.21283 
           244.22999 
           244.25300 
           244.28348 
           244.30709 
           244.45470 
           244.50658 
           244.56308 
           244.58338 
           244.59075 
           244.67935 
           244.74192 
           244.79574 
           244.79786 
           244.80579 
           244.83680 
           244.84323 
           244.85623 
           244.85751 
           244.90927 
           245.00561 
           245.01587 
           245.03402 
           245.05337 
           245.20091 
           245.21486 
           245.25344 
           245.26881 
           245.33549 
           245.35475 
           245.44656 
           245.48948 
           245.49174 
           245.50620 
           245.51023 
           245.51352 
           245.52120 
           245.54378 
           245.56371 
           245.56394 
           245.58834 
           245.59013 
           245.64315 
           245.69546 
           245.77377 
           245.83868 
           245.90588 
           245.90944 
           245.93377 
           245.94256 
           245.97921 
           246.02276 
           246.04287 
           246.08141 
           246.12819 
           246.15474 
           246.17740 
           246.28672 
           246.36391 
           246.36398 
           246.39080 
           246.41249 
           246.46160 
           246.47129 
           246.50853 
           246.56437 
           246.63998 
           246.66917 
           246.70982 
           246.73319 
           246.74834 
           246.81321 
           246.81865 
           246.82796 
           246.96635 
           247.01523 
           247.02753 
           247.07244 
           247.12196 
           247.12271 
           247.14905 
           247.20502 
           247.30930 
           247.37120 
           247.45846 
           247.48751 
           247.50209 
           247.57032 
           247.59261 
           247.68327 
           247.68414 
           247.69146 
           247.78453 
           247.81644 
           247.83959 
           247.86073 
           247.89060 
           247.96606 
           247.96840 
           247.97992 
           248.04516 
           248.06203 
           248.07451 
           248.13970 
           248.21258 
           248.22103 
           248.22627 
           248.26595 
           248.30206 
           248.33656 
           248.35631 
           248.37520 
           248.38059 
           248.38286 
           248.41461 
           248.42159 
           248.43106 
           248.43786 
           248.45119 
           248.45998 
           248.54196 
           248.55287 
           248.56260 
           248.57467 
           248.58791 
           248.63367 
           248.63866 
           248.69819 
           248.75312 
           248.82142 
           248.85685 
           248.99788 
           249.02202 
           249.03569 
           249.06045 
           249.13977 
           249.15803 
           249.26972 
           249.29953 
           249.43863 
           249.45970 
           249.47786 
           249.48663 
           249.48886 
           249.49081 
           249.55104 
           249.55788 
           249.56222 
           249.57736 
           249.57742 
           249.58898 
           249.61060 
           249.62543 
           249.64213 
           249.67427 
           249.78938 
           249.85476 
           249.86445 
           249.94026 
           249.98468 
           250.00516 
           250.04390 
           250.08159 
           250.13700 
           250.16526 
           250.18109 
           250.23153 
           250.24399 
           250.24987 
           250.25333 
           250.31428 
           250.34958 
           250.42314 
           250.44412 
           250.50115 
           250.59524 
           250.61217 
           250.72485 
           250.78090 
           250.83249 
           250.84905 
           250.88697 
           250.89040 
           250.94686 
           251.01118 
           251.07084 
           251.07783 
           251.09947 
           251.14709 
           251.23296 
           251.28020 
           251.29682 
           251.34326 
           251.35658 
           251.39064 
           251.40054 
           251.40991 
           251.43831 
           251.48446 
           251.50319 
           251.54304 
           251.56526 
           251.61292 
           251.66845 
           251.67010 
           251.69524 
           251.73561 
           251.84521 
           251.86510 
           251.87656 
           251.90726 
           251.94894 
           251.96375 
           251.98845 
           252.00263 
           252.01691 
           252.02298 
           252.07838 
           252.12468 
           252.12677 
           252.15825 
           252.16708 
           252.21123 
           252.32725 
           252.35024 
           252.38345 
           252.39323 
           252.52291 
           252.55580 
           252.59524 
           252.69799 
           252.77287 
           252.79546 
           252.81007 
           252.90005 
           252.95338 
           252.98377 
           252.99955 
           253.07636 
           253.10515 
           253.16462 
           253.17057 
           253.21984 
           253.22335 
           253.28043 
           253.32617 
           253.34018 
           253.36731 
           253.46799 
           253.46904 
           253.47946 
           253.54405 
           253.57781 
           253.63299 
           253.68919 
           253.69350 
           253.70424 
           253.71176 
           253.71635 
           253.72320 
           253.73113 
           253.73959 
           253.74357 
           253.87379 
           253.91554 
           253.98973 
           254.12102 
           254.17037 
           254.18139 
           254.21108 
           254.33144 
           254.37571 
           254.38647 
           254.38874 
           254.40964 
           254.48452 
           254.50910 
           254.51834 
           254.52315 
           254.58951 
           254.74268 
           254.77907 
           254.83134 
           254.83618 
           254.88029 
           254.90560 
           254.93861 
           255.06026 
           255.07563 
           255.08906 
           255.13144 
           255.13173 
           255.15670 
           255.20146 
           255.22176 
           255.23806 
           255.27398 
           255.27432 
           255.34219 
           255.42802 
           255.43624 
           255.50758 
           255.51538 
           255.53267 
           255.54600 
           255.60339 
           255.63905 
           255.65515 
           255.65630 
           255.65686 
           255.74219 
           255.76630 
           255.76640 
           255.79029 
           255.80756 
           255.80912 
           255.82083 
           255.82727 
           255.88788 
           255.92125 
           255.98961 
           256.00233 
           256.07441 
           256.09317 
           256.17042 
           256.21733 
           256.23705 
           256.29557 
           256.31757 
           256.34244 
           256.37307 
           256.41350 
           256.44832 
           256.46719 
           256.52917 
           256.54469 
           256.59950 
           256.60006 
           256.66566 
           256.73274 
           256.75232 
           256.75302 
           256.76985 
           256.77598 
           256.77723 
           256.85855 
           256.91132 
           256.92828 
           256.94515 
           256.99832 
           257.10157 
           257.10811 
           257.20420 
           257.21341 
           257.30067 
           257.35778 
           257.43166 
           257.47284 
           257.50384 
           257.55865 
           257.61907 
           257.67287 
           257.70140 
           257.91249 
           257.98275 
           258.02924 
           258.17431 
           258.22602 
           258.26230 
           258.26251 
           258.29081 
           258.32609 
           258.34002 
           258.36200 
           258.45305 
           258.48562 
           258.48828 
           258.49639 
           258.58595 
           258.59212 
           258.61395 
           258.69009 
           258.74758 
           258.78921 
           258.81982 
           258.84641 
           258.87801 
           258.90146 
           258.91624 
           258.94312 
           258.99134 
           259.02822 
           259.07867 
           259.09119 
           259.09714 
           259.15814 
           259.16002 
           259.16947 
           259.21751 
           259.23409 
           259.23915 
           259.25704 
           259.28031 
           259.28537 
           259.39552 
           259.46207 
           259.49172 
           259.59927 
           259.61345 
           259.66186 
           259.67351 
           259.70811 
           259.74723 
           259.76021 
           259.79569 
           259.80270 
           259.81966 
           259.83996 
           259.91484 
           259.91805 
           259.92959 
           259.94974 
           259.95352 
           259.99298 
           259.99346 
           259.99587 
           260.02182 
           260.06513 
           260.11347 
           260.12622 
           260.17781 
           260.21313 
           260.23121 
           260.25575 
           260.28412 
           260.29161 
           260.32894 
           260.33172 
           260.33964 
           260.46731 
           260.48141 
           260.54231 
           260.57597 
           260.58673 
           260.61262 
           260.62031 
           260.63462 
           260.64189 
           260.64468 
           260.74673 
           260.74789 
           260.75529 
           260.75680 
           260.77742 
           260.88325 
           260.93812 
           260.94014 
           261.07935 
           261.08342 
           261.08719 
           261.10085 
           261.13809 
           261.15877 
           261.19136 
           261.25432 
           261.27836 
           261.30701 
           261.31727 
           261.35517 
           261.36409 
           261.45364 
           261.54488 
           261.57846 
           261.58211 
           261.60511 
           261.68234 
           261.73135 
           261.73798 
           261.74940 
           261.81135 
           261.81715 
           261.84290 
           261.87679 
           261.87999 
           261.88178 
           261.94348 
           261.94770 
           262.04206 
           262.04917 
           262.13310 
           262.15540 
           262.17029 
           262.29803 
           262.30378 
           262.39021 
           262.47551 
           262.49905 
           262.54148 
           262.55875 
           262.62354 
           262.64790 
           262.65219 
           262.66019 
           262.66876 
           262.67435 
           262.67723 
           262.73132 
           262.76728 
           262.80481 
           262.83949 
           262.88623 
           262.92138 
           262.94941 
           263.01502 
           263.06399 
           263.06746 
           263.07200 
           263.12761 
           263.14022 
           263.15728 
           263.20603 
           263.26494 
           263.30885 
           263.30894 
           263.31747 
           263.35642 
           263.49301 
           263.52089 
           263.53551 
           263.54896 
           263.59917 
           263.61112 
           263.62524 
           263.65687 
           263.84366 
           263.84875 
           263.84979 
           263.91245 
           263.93460 
           263.99301 
           263.99543 
           264.00262 
           264.01472 
           264.01748 
           264.03225 
           264.09121 
           264.12950 
           264.19486 
           264.26956 
           264.33742 
           264.36284 
           264.37848 
           264.38310 
           264.42723 
           264.45248 
           264.48665 
           264.49256 
           264.52519 
           264.57551 
           264.58534 
           264.61334 
           264.63285 
           264.63970 
           264.72646 
           264.77583 
           264.81143 
           264.92037 
           264.92873 
           264.94964 
           264.97413 
           265.03272 
           265.04089 
           265.09122 
           265.10414 
           265.11401 
           265.16460 
           265.16813 
           265.21432 
           265.30773 
           265.36604 
           265.37990 
           265.40219 
           265.40774 
           265.43567 
           265.44012 
           265.44817 
           265.45923 
           265.48416 
           265.49835 
           265.57232 
           265.61459 
           265.63708 
           265.65536 
           265.68273 
           265.74646 
           265.79107 
           265.90267 
           265.93650 
           265.93766 
           265.94508 
           266.02525 
           266.05629 
           266.11096 
           266.19668 
           266.22361 
           266.24955 
           266.26565 
           266.27860 
           266.34557 
           266.42292 
           266.43324 
           266.70181 
           266.70206 
           266.73908 
           266.77519 
           266.81699 
           266.85729 
           266.88338 
           266.96239 
           267.01979 
           267.06949 
           267.07644 
           267.08561 
           267.15052 
           267.24461 
           267.24794 
           267.30612 
           267.35044 
           267.36716 
           267.44480 
           267.46289 
           267.49066 
           267.54974 
           267.57121 
           267.66464 
           267.68777 
           267.69011 
           267.71000 
           267.71800 
           267.74207 
           267.81368 
           267.82430 
           267.83642 
           267.83917 
           267.86139 
           267.89533 
           267.92450 
           267.95529 
           267.98473 
           268.10597 
           268.18893 
           268.25463 
           268.32074 
           268.33379 
           268.42053 
           268.42227 
           268.44596 
           268.53758 
           268.60738 
           268.65220 
           268.67079 
           268.69355 
           268.69961 
           268.72464 
           268.84527 
           268.99172 
           269.06433 
           269.12241 
           269.15451 
           269.28048 
           269.30628 
           269.34802 
           269.42308 
           269.43099 
           269.44006 
           269.47507 
           269.53128 
           269.53166 
           269.56814 
           269.59182 
           269.61166 
           269.63306 
           269.66770 
           269.67075 
           269.67765 
           269.69136 
           269.69902 
           269.70142 
           269.72457 
           269.74102 
           269.75066 
           269.78725 
           269.86236 
           269.87152 
           269.93043 
           270.00986 
           270.01893 
           270.04809 
           270.07125 
           270.09931 
           270.11339 
           270.26761 
           270.31704 
           270.32145 
           270.32650 
           270.43218 
           270.60050 
           270.69611 
           270.70460 
           270.71796 
           270.76899 
           270.77125 
           270.78671 
           270.85007 
           270.85737 
           270.87100 
           270.90492 
           270.94233 
           270.97867 
           271.06505 
           271.19305 
           271.21962 
           271.45606 
           271.47354 
           271.50558 
           271.52507 
           271.56038 
           271.56582 
           271.57047 
           271.57296 
           271.58588 
           271.60762 
           271.64201 
           271.70744 
           271.75653 
           271.77294 
           271.79779 
           271.85819 
           271.87584 
           271.94906 
           272.04743 
           272.07298 
           272.09859 
           272.13721 
           272.17429 
           272.23363 
           272.25154 
           272.32796 
           272.36455 
           272.42405 
           272.42718 
           272.44319 
           272.44826 
           272.48768 
           272.49943 
           272.51832 
           272.52633 
           272.61451 
           272.65706 
           272.66823 
           272.70249 
           272.73400 
           272.74357 
           272.77986 
           272.79923 
           272.80062 
           272.85445 
           272.92946 
           272.94261 
           272.98167 
           273.08129 
           273.10714 
           273.11147 
           273.11761 
           273.12535 
           273.20727 
           273.21348 
           273.24412 
           273.28001 
           273.31293 
           273.36256 
           273.42430 
           273.57030 
           273.61802 
           273.71248 
           273.72044 
           273.74831 
           273.76829 
           273.78887 
           273.86315 
           273.89017 
           273.91258 
           274.04485 
           274.08009 
           274.13187 
           274.13507 
           274.14884 
           274.16211 
           274.18885 
           274.19360 
           274.20910 
           274.22312 
           274.22460 
           274.26420 
           274.30175 
           274.32810 
           274.35256 
           274.38379 
           274.44119 
           274.44720 
           274.47756 
           274.48064 
           274.53545 
           274.55529 
           274.56568 
           274.58982 
           274.64758 
           274.67607 
           274.79331 
           274.80857 
           274.84702 
           274.95404 
           275.00093 
           275.01500 
           275.12848 
           275.17578 
           275.18744 
           275.18942 
           275.19759 
           275.20320 
           275.24733 
           275.27319 
           275.29097 
           275.32563 
           275.35129 
           275.35642 
           275.41088 
           275.42697 
           275.46123 
           275.52840 
           275.54990 
           275.56210 
           275.71488 
           275.73204 
           275.75990 
           275.76481 
           275.84830 
           275.94324 
           275.96456 
           276.02741 
           276.08638 
           276.09363 
           276.16566 
           276.26034 
           276.28830 
           276.31525 
           276.36037 
           276.45142 
           276.51859 
           276.53714 
           276.59655 
           276.63143 
           276.67098 
           276.71564 
           276.74219 
           276.75768 
           276.79060 
           276.83389 
           276.84092 
           276.92300 
           276.92981 
           276.94389 
           276.98360 
           277.07815 
           277.16950 
           277.17050 
           277.31227 
           277.36372 
           277.36535 
           277.42333 
           277.45532 
           277.46867 
           277.59135 
           277.73628 
           277.80367 
           277.81876 
           277.82470 
           277.86374 
           277.97171 
           278.09726 
           278.18075 
           278.23467 
           278.27334 
           278.31710 
           278.34558 
           278.38799 
           278.45578 
           278.47366 
           278.57140 
           278.65091 
           278.66920 
           278.71148 
           278.71656 
           278.78505 
           278.80374 
           278.83690 
           278.90218 
           278.91727 
           278.93329 
           278.94879 
           278.95007 
           278.95265 
           278.96090 
           278.97465 
           279.06519 
           279.10432 
           279.12309 
           279.13821 
           279.18919 
           279.24428 
           279.25638 
           279.28911 
           279.33474 
           279.33475 
           279.42403 
           279.46395 
           279.47715 
           279.48557 
           279.51412 
           279.52691 
           279.53387 
           279.57136 
           279.57384 
           279.60273 
           279.60885 
           279.66392 
           279.78519 
           279.82753 
           279.85670 
           279.87397 
           279.94321 
           279.97945 
           279.98587 
           280.00288 
           280.04237 
           280.05793 
           280.07330 
           280.07789 
           280.13385 
           280.15789 
           280.27247 
           280.31370 
           280.36929 
           280.43598 
           280.45938 
           280.48201 
           280.51890 
           280.52984 
           280.64308 
           280.66049 
           280.70872 
           280.72156 
           280.74783 
           280.76754 
           280.83801 
           280.85989 
           280.98237 
           281.01737 
           281.04682 
           281.06835 
           281.08468 
           281.11667 
           281.15217 
           281.17177 
           281.17440 
           281.19598 
           281.33536 
           281.35782 
           281.45827 
           281.57705 
           281.58067 
           281.58428 
           281.61157 
           281.69741 
           281.75431 
           281.77203 
           281.86069 
           281.89734 
           281.94040 
           281.96738 
           281.97843 
           281.99289 
           282.00688 
           282.07610 
           282.18030 
           282.25343 
           282.26458 
           282.32604 
           282.35011 
           282.36020 
           282.36432 
           282.36486 
           282.36819 
           282.41192 
           282.45822 
           282.55012 
           282.56029 
           282.57574 
           282.71411 
           282.73939 
           282.77028 
           282.87310 
           282.89247 
           282.90075 
           282.90158 
           282.91085 
           282.93852 
           282.94566 
           282.95395 
           282.96738 
           282.98118 
           282.99013 
           283.00528 
           283.01413 
           283.08938 
           283.18267 
           283.24577 
           283.33872 
           283.35151 
           283.36102 
           283.39172 
           283.44454 
           283.51654 
           283.52083 
           283.52915 
           283.60787 
           283.64503 
           283.71117 
           283.71627 
           283.71711 
           283.74099 
           283.88761 
           283.90416 
           283.98351 
           284.00767 
           284.01646 
           284.03799 
           284.04259 
           284.13844 
           284.16310 
           284.22119 
           284.39081 
           284.39691 
           284.45214 
           284.45875 
           284.47537 
           284.64869 
           284.65092 
           284.69011 
           284.71301 
           284.71844 
           284.82755 
           284.87339 
           284.87771 
           284.88827 
           285.03854 
           285.07734 
           285.10372 
           285.11128 
           285.11962 
           285.13552 
           285.14563 
           285.16390 
           285.31272 
           285.34315 
           285.43249 
           285.46232 
           285.47405 
           285.48133 
           285.49518 
           285.50605 
           285.54679 
           285.64721 
           285.67722 
           285.73138 
           285.78326 
           285.79682 
           285.79971 
           285.87824 
           285.95471 
           285.97519 
           286.08510 
           286.09877 
           286.11936 
           286.14077 
           286.15339 
           286.17844 
           286.29348 
           286.36927 
           286.38156 
           286.38382 
           286.40761 
           286.44431 
           286.55346 
           286.56910 
           286.63941 
           286.65518 
           286.69016 
           286.71800 
           286.76638 
           286.85353 
           286.89809 
           287.10346 
           287.35180 
           287.36167 
           287.44286 
           287.50577 
           287.54200 
           287.75794 
           287.88481 
           287.93945 
           287.94814 
           287.98236 
           287.99056 
           287.99676 
           288.03359 
           288.09513 
           288.11503 
           288.14154 
           288.23558 
           288.27145 
           288.31039 
           288.32268 
           288.32420 
           288.40841 
           288.44103 
           288.50201 
           288.51581 
           288.56841 
           288.61265 
           288.62984 
           288.66873 
           288.74914 
           288.75999 
           288.84140 
           288.85485 
           288.86332 
           288.88168 
           288.90559 
           288.93067 
           288.95767 
           288.98968 
           288.99702 
           289.04444 
           289.05409 
           289.05551 
           289.06363 
           289.07405 
           289.08031 
           289.10044 
           289.10884 
           289.12104 
           289.16217 
           289.32601 
           289.37008 
           289.41293 
           289.50786 
           289.51646 
           289.51722 
           289.54960 
           289.55852 
           289.56574 
           289.65820 
           289.71395 
           289.75539 
           289.82235 
           289.84216 
           290.01683 
           290.06355 
           290.12824 
           290.19053 
           290.25197 
           290.25635 
           290.28327 
           290.35382 
           290.38302 
           290.41205 
           290.43614 
           290.47623 
           290.52927 
           290.59296 
           290.59656 
           290.65269 
           290.65391 
           290.67520 
           290.72084 
           290.84531 
           290.88266 
           290.97915 
           290.99350 
           291.09395 
           291.17750 
           291.27008 
           291.29273 
           291.30196 
           291.32579 
           291.36928 
           291.40594 
           291.41297 
           291.43168 
           291.43270 
           291.47654 
           291.56986 
           291.61597 
           291.64405 
           291.70486 
           291.71050 
           291.71250 
           291.72234 
           291.72322 
           291.80086 
           291.83709 
           291.87252 
           291.87262 
           291.92589 
           292.01328 
           292.02017 
           292.04896 
           292.08584 
           292.15101 
           292.22447 
           292.25446 
           292.26742 
           292.35088 
           292.40664 
           292.46250 
           292.50820 
           292.52981 
           292.53490 
           292.63911 
           292.69931 
           292.73042 
           292.73805 
           292.76373 
           292.83261 
           292.84854 
           292.86196 
           292.86487 
           292.87051 
           292.93223 
           293.00379 
           293.14273 
           293.16080 
           293.17921 
           293.20086 
           293.27523 
           293.28840 
           293.33417 
           293.34233 
           293.38891 
           293.43022 
           293.50035 
           293.51983 
           293.53375 
           293.54950 
           293.62233 
           293.63357 
           293.64280 
           293.65332 
           293.65369 
           293.68046 
           293.72120 
           293.75921 
           293.78213 
           293.82567 
           293.84275 
           293.91010 
           293.94762 
           293.96792 
           293.99302 
           294.06317 
           294.08115 
           294.09796 
           294.10356 
           294.13197 
           294.18436 
           294.19787 
           294.21468 
           294.23640 
           294.34161 
           294.37211 
           294.40759 
           294.56440 
           294.58625 
           294.71733 
           294.72410 
           294.75820 
           294.79367 
           294.81444 
           294.84337 
           294.87761 
           294.89028 
           294.92630 
           295.23096 
           295.29600 
           295.33848 
           295.38544 
           295.42203 
           295.50993 
           295.53686 
           295.56054 
           295.56761 
           295.61151 
           295.75919 
           295.76912 
           295.77512 
           295.84390 
           295.85972 
           295.86574 
           295.93117 
           296.02246 
           296.08969 
           296.13357 
           296.17311 
           296.31656 
           296.42184 
           296.46484 
           296.47351 
           296.52235 
           296.60477 
           296.85316 
           296.92052 
           296.95367 
           296.98270 
           297.02010 
           297.03007 
           297.05793 
           297.07526 
           297.08849 
           297.12152 
           297.16151 
           297.23456 
           297.30984 
           297.33846 
           297.39628 
           297.40859 
           297.47852 
           297.49257 
           297.50282 
           297.54208 
           297.55366 
           297.55462 
           297.57609 
           297.62047 
           297.67837 
           297.75712 
           297.81876 
           297.86196 
           297.87300 
           297.88770 
           297.90467 
           297.96551 
           298.06940 
           298.10568 
           298.13976 
           298.15013 
           298.15127 
           298.29297 
           298.34704 
           298.40028 
           298.42161 
           298.54563 
           298.59683 
           298.67787 
           298.69487 
           298.73729 
           298.74754 
           298.79361 
           298.84647 
           298.93324 
           298.93633 
           298.99340 
           298.99524 
           298.99529 
           299.00229 
           299.01256 
           299.05942 
           299.06841 
           299.07709 
           299.09727 
           299.12956 
           299.14692 
           299.17681 
           299.17902 
           299.18158 
           299.20571 
           299.31150 
           299.34864 
           299.43932 
           299.58235 
           299.74741 
           299.75994 
           299.81941 
           299.92251 
           299.92743 
           300.00087 
           300.05174 
           300.08567 
           300.26494 
           300.26600 
           300.38370 
           300.44336 
           300.45350 
           300.51513 
           300.53150 
           300.55220 
           300.57125 
           300.64722 
           300.69307 
           300.73499 
           300.75430 
           300.75781 
           300.77112 
           300.78679 
           300.84313 
           300.84427 
           300.88321 
           300.92768 
           301.00884 
           301.17849 
           301.23754 
           301.23986 
           301.28139 
           301.36695 
           301.47800 
           301.49554 
           301.56666 
           301.58138 
           301.66682 
           301.69497 
           301.74194 
           301.74963 
           301.78891 
           301.87641 
           301.91419 
           301.94202 
           301.95631 
           301.96457 
           301.97063 
           301.97154 
           301.97164 
           301.99552 
           302.03345 
           302.05372 
           302.20571 
           302.25260 
           302.38723 
           302.41656 
           302.41958 
           302.43986 
           302.45775 
           302.54003 
           302.57747 
           302.61260 
           302.65867 
           302.68724 
           302.78622 
           302.85039 
           302.88983 
           302.90783 
           302.91090 
           302.92080 
           302.94058 
           302.95514 
           302.96320 
           303.11227 
           303.11437 
           303.16367 
           303.17989 
           303.27224 
           303.31103 
           303.36742 
           303.39800 
           303.40891 
           303.48652 
           303.50357 
           303.64427 
           303.65896 
           303.67443 
           303.70852 
           303.81677 
           303.84736 
           303.91760 
           303.96452 
           303.99539 
           303.99586 
           304.01614 
           304.02998 
           304.04033 
           304.05078 
           304.06554 
           304.08015 
           304.27798 
           304.33361 
           304.49799 
           304.60183 
           304.67776 
           304.69662 
           304.71278 
           304.73559 
           304.74439 
           304.79875 
           304.85107 
           304.87661 
           304.99286 
           305.01854 
           305.06559 
           305.11750 
           305.17016 
           305.18737 
           305.26483 
           305.28394 
           305.33835 
           305.49306 
           305.54030 
           305.56514 
           305.78888 
           305.79494 
           305.84795 
           305.86855 
           305.92047 
           306.01060 
           306.14386 
           306.25175 
           306.29231 
           306.36059 
           306.41627 
           306.47891 
           306.49305 
           306.50951 
           306.51159 
           306.52078 
           306.56721 
           306.58373 
           306.76460 
           306.80027 
           306.81703 
           306.84777 
           307.02434 
           307.07937 
           307.11775 
           307.13127 
           307.13868 
           307.14643 
           307.17984 
           307.20804 
           307.21399 
           307.27885 
           307.37438 
           307.39799 
           307.49211 
           307.49846 
           307.50897 
           307.52808 
           307.63048 
           307.70132 
           307.70667 
           307.71902 
           307.73256 
           307.78667 
           307.80166 
           307.80722 
           307.83124 
           307.89833 
           307.90490 
           307.91967 
           307.94402 
           308.12557 
           308.19051 
           308.22246 
           308.24302 
           308.30429 
           308.35473 
           308.43803 
           308.53146 
           308.55983 
           308.64043 
           308.76832 
           308.81655 
           308.88354 
           308.93989 
           309.09883 
           309.19236 
           309.21588 
           309.22255 
           309.22911 
           309.23136 
           309.49515 
           309.54819 
           309.64670 
           309.71775 
           309.81992 
           309.88155 
           309.99360 
           310.00369 
           310.04528 
           310.05890 
           310.09893 
           310.12487 
           310.14713 
           310.22128 
           310.30372 
           310.34291 
           310.53994 
           310.54618 
           310.66472 
           310.68080 
           310.68684 
           310.71281 
           310.74176 
           310.76537 
           310.81935 
           310.96719 
           310.98036 
           311.06620 
           311.20252 
           311.24060 
           311.29786 
           311.39590 
           311.42568 
           311.60097 
           311.68346 
           311.70075 
           311.71751 
           311.73955 
           311.75251 
           311.84153 
           311.90969 
           311.91813 
           311.98171 
           312.02247 
           312.14270 
           312.15767 
           312.17955 
           312.32159 
           312.34145 
           312.35244 
           312.44416 
           312.56730 
           312.63331 
           312.64897 
           312.68549 
           312.70571 
           312.70688 
           312.73084 
           312.88985 
           312.90824 
           312.96172 
           312.97272 
           313.02523 
           313.16145 
           313.32912 
           313.39587 
           313.40330 
           313.54905 
           313.55959 
           313.72532 
           313.72904 
           313.75676 
           313.76258 
           313.85277 
           314.05347 
           314.15534 
           314.22345 
           314.29689 
           314.31263 
           314.42612 
           314.64482 
           314.65657 
           314.66040 
           314.69177 
           314.74661 
           314.83560 
           315.03697 
           315.05115 
           315.08199 
           315.17007 
           315.17646 
           315.19144 
           315.21907 
           315.23099 
           315.26461 
           315.26734 
           315.27774 
           315.30522 
           315.30861 
           315.39084 
           315.50048 
           315.53783 
           315.72029 
           315.72711 
           315.75940 
           315.78717 
           315.97553 
           315.99365 
           316.00829 
           316.01902 
           316.26080 
           316.34172 
           316.34278 
           316.38691 
           316.39930 
           316.45941 
           316.46499 
           316.46950 
           316.54385 
           316.60527 
           316.61293 
           316.61659 
           316.65793 
           316.70638 
           316.72570 
           316.73310 
           316.79762 
           316.80526 
           316.90178 
           316.93352 
           317.11465 
           317.12693 
           317.19751 
           317.21305 
           317.25072 
           317.44788 
           317.45901 
           317.45943 
           317.49708 
           317.51541 
           317.53169 
           317.68669 
           317.78055 
           317.84933 
           317.86905 
           317.94413 
           317.95010 
           318.15535 
           318.20815 
           318.25758 
           318.44692 
           318.58235 
           318.72367 
           318.76158 
           318.83678 
           318.84366 
           319.01808 
           319.09457 
           319.16873 
           319.25677 
           319.26510 
           319.29218 
           319.30271 
           319.30718 
           319.32804 
           319.41259 
           319.45348 
           319.49217 
           319.50503 
           319.51665 
           319.59138 
           319.78626 
           319.80320 
           319.91749 
           319.91800 
           319.93418 
           320.05334 
           320.05598 
           320.10233 
           320.19130 
           320.20664 
           320.28231 
           320.33543 
           320.39069 
           320.44004 
           320.48165 
           320.50182 
           320.55046 
           320.56561 
           320.69039 
           320.77452 
           320.81510 
           320.82475 
           320.89318 
           320.99135 
           321.00548 
           321.00981 
           321.13101 
           321.15834 
           321.23071 
           321.29030 
           321.46995 
           321.48406 
           321.56029 
           321.58641 
           321.70558 
           321.80256 
           321.81744 
           321.94829 
           322.12746 
           322.13839 
           322.18814 
           322.26617 
           322.34089 
           322.34592 
           322.35693 
           322.38514 
           322.40654 
           322.42290 
           322.46055 
           322.52504 
           322.53780 
           322.55366 
           322.55374 
           322.59322 
           322.63052 
           322.66967 
           322.69070 
           322.86026 
           322.99582 
           323.03970 
           323.12651 
           323.24016 
           323.25103 
           323.36208 
           323.41951 
           323.45048 
           323.45816 
           323.46028 
           323.46192 
           323.49083 
           323.64787 
           323.67382 
           323.79275 
           323.81031 
           323.90831 
           323.97038 
           323.97442 
           324.01676 
           324.11693 
           324.11986 
           324.14296 
           324.17236 
           324.17830 
           324.22046 
           324.22568 
           324.25839 
           324.27602 
           324.35987 
           324.37893 
           324.40785 
           324.41115 
           324.42085 
           324.57969 
           324.68254 
           324.69675 
           324.75365 
           324.75368 
           324.76426 
           324.82775 
           324.86253 
           324.90740 
           324.91057 
           324.96093 
           325.01955 
           325.13771 
           325.27627 
           325.28472 
           325.39842 
           325.41186 
           325.43327 
           325.43701 
           325.44473 
           325.54471 
           325.55262 
           325.55637 
           325.56466 
           325.56865 
           325.65056 
           325.67469 
           325.68716 
           325.71015 
           325.71734 
           325.77348 
           325.80913 
           325.87107 
           325.88602 
           325.97805 
           326.10651 
           326.12856 
           326.18200 
           326.21837 
           326.25542 
           326.32320 
           326.34253 
           326.41145 
           326.47863 
           326.62475 
           326.65852 
           326.68752 
           326.69451 
           326.83634 
           326.86369 
           326.86987 
           326.90681 
           327.02611 
           327.05124 
           327.08222 
           327.27061 
           327.35373 
           327.51696 
           327.54650 
           327.57343 
           327.68888 
           327.68933 
           327.69786 
           327.70478 
           327.73172 
           327.76691 
           327.90138 
           327.93180 
           327.94632 
           328.06792 
           328.06838 
           328.10421 
           328.29496 
           328.36583 
           328.43045 
           328.47364 
           328.60497 
           328.72090 
           328.79844 
           328.93862 
           329.00561 
           329.06386 
           329.07496 
           329.07622 
           329.09375 
           329.23112 
           329.27499 
           329.33921 
           329.34240 
           329.35833 
           329.48109 
           329.48386 
           329.48418 
           329.51576 
           329.53034 
           329.61948 
           329.66860 
           329.68538 
           329.83850 
           329.83929 
           329.84320 
           329.95045 
           329.97433 
           330.04952 
           330.08454 
           330.16995 
           330.17989 
           330.19683 
           330.24955 
           330.26121 
           330.31346 
           330.36495 
           330.46787 
           330.58538 
           330.59568 
           330.60004 
           330.64952 
           330.67136 
           330.69019 
           330.87670 
           330.90542 
           330.91816 
           331.00842 
           331.43377 
           331.46283 
           331.61975 
           331.66512 
           331.69852 
           331.74303 
           331.83313 
           331.90224 
           331.90474 
           331.92249 
           332.08964 
           332.10234 
           332.11538 
           332.11942 
           332.21732 
           332.24131 
           332.26015 
           332.26131 
           332.30424 
           332.41541 
           332.44693 
           332.52425 
           332.57861 
           332.59120 
           332.60495 
           332.64649 
           332.73330 
           332.89609 
           332.95511 
           333.03132 
           333.05376 
           333.08956 
           333.09017 
           333.09772 
           333.21092 
           333.25974 
           333.27379 
           333.34325 
           333.41132 
           333.46613 
           333.46691 
           333.48138 
           333.51595 
           333.54425 
           333.56179 
           333.60629 
           333.62360 
           333.65800 
           333.80804 
           333.88573 
           333.92300 
           333.93292 
           334.04569 
           334.05029 
           334.06461 
           334.09988 
           334.11805 
           334.17222 
           334.30343 
           334.42499 
           334.47680 
           334.51854 
           334.52957 
           334.76334 
           334.82477 
           334.91824 
           335.09183 
           335.16762 
           335.21101 
           335.56128 
           335.57351 
           335.58132 
           335.60103 
           335.68443 
           335.72536 
           335.79486 
           335.79587 
           335.93908 
           335.94539 
           336.02774 
           336.02882 
           336.06633 
           336.23401 
           336.27690 
           336.41752 
           336.42757 
           336.45654 
           336.47702 
           336.50918 
           336.55598 
           336.55836 
           336.60553 
           336.66313 
           336.66417 
           336.74406 
           336.76484 
           336.84185 
           336.92698 
           337.07634 
           337.32729 
           337.34811 
           337.37600 
           337.37714 
           337.40576 
           337.49312 
           337.49357 
           337.50596 
           337.52250 
           337.53291 
           337.55814 
           337.67983 
           337.68906 
           337.75923 
           337.76592 
           337.78142 
           337.78844 
           337.82055 
           337.83092 
           337.88316 
           338.12363 
           338.48154 
           338.51747 
           338.51822 
           338.56143 
           338.57028 
           338.57906 
           338.63125 
           338.63418 
           338.63684 
           338.64419 
           338.68399 
           338.75960 
           338.85569 
           338.90282 
           338.91231 
           338.93591 
           338.97935 
           339.00258 
           339.15443 
           339.24524 
           339.28755 
           339.31612 
           339.37108 
           339.41545 
           339.43041 
           339.43419 
           339.47296 
           339.61710 
           339.67507 
           339.75660 
           339.78349 
           339.96086 
           340.04707 
           340.07590 
           340.14651 
           340.16868 
           340.23188 
           340.25508 
           340.28939 
           340.35078 
           340.39651 
           340.48572 
           340.55783 
           340.59974 
           340.68129 
           340.69554 
           340.77480 
           340.78108 
           340.82984 
           340.83144 
           340.83261 
           340.87511 
           340.88325 
           340.93716 
           340.96186 
           341.06719 
           341.10374 
           341.15482 
           341.15910 
           341.34685 
           341.46952 
           341.49144 
           341.55203 
           341.56841 
           341.57286 
           341.67406 
           341.85209 
           341.85928 
           341.89704 
           341.91563 
           341.98864 
           342.02593 
           342.14801 
           342.17395 
           342.17622 
           342.20381 
           342.20927 
           342.25856 
           342.35101 
           342.37179 
           342.60717 
           342.62119 
           342.64904 
           342.72935 
           342.73393 
           342.79300 
           342.82169 
           342.87718 
           342.89485 
           343.06405 
           343.13359 
           343.29005 
           343.49756 
           343.52598 
           343.53207 
           343.53940 
           343.57528 
           343.62839 
           343.72216 
           343.74007 
           343.75109 
           343.78117 
           343.82110 
           343.82768 
           343.82816 
           343.85037 
           343.89657 
           343.90472 
           343.90901 
           343.92207 
           343.92301 
           344.02847 
           344.09286 
           344.13017 
           344.13866 
           344.16470 
           344.20745 
           344.24639 
           344.49016 
           344.59517 
           344.67337 
           344.95113 
           344.96526 
           344.97942 
           345.24720 
           345.30646 
           345.39062 
           345.48362 
           345.55251 
           345.57184 
           345.66851 
           345.72732 
           345.78616 
           345.83052 
           345.96038 
           345.98301 
           346.01843 
           346.03785 
           346.14250 
           346.16411 
           346.21166 
           346.27297 
           346.32869 
           346.37958 
           346.45882 
           346.56447 
           346.58002 
           346.68204 
           346.73744 
           346.75418 
           346.75956 
           346.77270 
           346.77783 
           346.84188 
           347.05872 
           347.17342 
           347.19765 
           347.26384 
           347.26609 
           347.42815 
           347.45946 
           347.58252 
           347.77200 
           347.86418 
           347.86662 
           347.94583 
           347.97251 
           348.00552 
           348.03517 
           348.03823 
           348.18413 
           348.22880 
           348.29081 
           348.29553 
           348.35757 
           348.38796 
           348.40045 
           348.43501 
           348.46094 
           348.50606 
           348.57365 
           348.76085 
           348.78063 
           348.87044 
           348.89159 
           349.00442 
           349.01012 
           349.05941 
           349.07433 
           349.08012 
           349.10169 
           349.16906 
           349.17319 
           349.17494 
           349.17696 
           349.59832 
           349.61665 
           349.63592 
           349.77868 
           349.80885 
           349.83169 
           349.84313 
           349.84374 
           349.94906 
           349.98131 
           349.99777 
           350.15053 
           350.16653 
           350.18405 
           350.20390 
           350.39972 
           350.49968 
           350.60307 
           350.68449 
           350.90118 
           350.97938 
           351.01968 
           351.11846 
           351.16610 
           351.20741 
           351.34169 
           351.39625 
           351.45287 
           351.50124 
           351.52732 
           351.59930 
           351.60880 
           351.63384 
           351.64123 
           351.71763 
           351.76556 
           351.77826 
           351.88318 
           351.92256 
           352.05861 
           352.05917 
           352.15702 
           352.24442 
           352.42207 
           352.42472 
           352.45555 
           352.46975 
           352.54267 
           352.55652 
           352.65311 
           352.75928 
           352.79489 
           352.81787 
           352.84454 
           352.96560 
           353.09877 
           353.10879 
           353.25174 
           353.28681 
           353.32475 
           353.37237 
           353.39673 
           353.51333 
           353.52261 
           353.52633 
           353.53792 
           353.55631 
           353.56487 
           353.58171 
           353.62550 
           353.62728 
           353.69189 
           353.73966 
           353.74125 
           353.76067 
           353.76233 
           353.78708 
           353.78961 
           353.80106 
           353.82376 
           353.97965 
           354.02130 
           354.03051 
           354.12005 
           354.12192 
           354.28593 
           354.31398 
           354.33003 
           354.34597 
           354.53957 
           354.68013 
           354.72189 
           354.73472 
           354.82988 
           354.95653 
           354.97868 
           354.99101 
           355.00445 
           355.02250 
           355.04309 
           355.20361 
           355.40927 
           355.52980 
           355.58852 
           355.61303 
           355.63298 
           355.64065 
           355.65117 
           355.72401 
           355.74363 
           355.74878 
           355.78187 
           355.78762 
           355.80296 
           355.86994 
           355.90301 
           356.25098 
           356.27455 
           356.37418 
           356.38385 
           356.54798 
           356.55631 
           356.70045 
           356.71166 
           356.73675 
           356.77541 
           356.80397 
           356.81938 
           356.83282 
           356.93267 
           357.04747 
           357.13326 
           357.14136 
           357.15912 
           357.18901 
           357.21569 
           357.37267 
           357.46468 
           357.52041 
           357.53492 
           357.53648 
           357.63098 
           357.65771 
           357.77596 
           357.87948 
           357.94359 
           358.05943 
           358.13918 
           358.37502 
           358.37728 
           358.38121 
           358.59583 
           358.60535 
           358.68592 
           358.92505 
           359.15424 
           359.25911 
           359.28018 
           359.30675 
           359.36048 
           359.40800 
           359.45764 
           359.56230 
           359.61915 
           359.67971 
           359.79549 
           359.79877 
           359.88630 
           359.91890 
           360.08028 
           360.10141 
           360.25259 
           360.27935 
           360.29952 
           360.37727 
           360.47667 
           360.60234 
           360.69470 
           360.78387 
           360.99120 
           361.06255 
           361.20398 
           361.22170 
           361.23276 
           361.34862 
           361.38784 
           361.51574 
           361.66717 
           361.79624 
           361.92797 
           362.20522 
           362.27014 
           362.38700 
           362.53307 
           362.66099 
           362.68829 
           362.78697 
           362.80721 
           363.04900 
           363.06101 
           363.11050 
           363.23574 
           363.33332 
           363.38923 
           363.39963 
           363.46382 
           363.46905 
           363.58006 
           363.67701 
           363.74306 
           363.85361 
           364.06822 
           364.12480 
           364.18056 
           364.22264 
           364.23099 
           364.23292 
           364.28209 
           364.32647 
           364.42075 
           364.48914 
           364.56961 
           364.78519 
           364.86053 
           364.96983 
           365.11452 
           365.23516 
           365.52837 
           365.67572 
           365.70060 
           365.76581 
           365.97289 
           366.02286 
           366.05679 
           366.14135 
           366.24512 
           366.25141 
           366.25348 
           366.29378 
           366.32995 
           366.35684 
           366.37782 
           366.42033 
           366.51626 
           366.51975 
           366.54733 
           366.68655 
           366.69982 
           366.74552 
           366.86559 
           366.93525 
           366.97263 
           367.03273 
           367.07048 
           367.13434 
           367.31830 
           367.38636 
           367.45012 
           367.63216 
           367.63827 
           367.64144 
           367.73934 
           367.84888 
           368.03041 
           368.10524 
           368.40540 
           368.46554 
           368.53789 
           368.55150 
           368.59212 
           368.64504 
           368.64569 
           368.72743 
           368.79841 
           368.87531 
           369.19797 
           369.33193 
           369.39636 
           369.71601 
           369.89180 
           369.97702 
           370.07412 
           370.16100 
           370.19679 
           370.37556 
           370.39606 
           370.40842 
           370.41346 
           370.51637 
           370.78176 
           370.80805 
           370.83651 
           370.90134 
           370.91837 
           371.10578 
           371.22743 
           371.27604 
           371.28981 
           371.29896 
           371.33110 
           371.44310 
           371.47775 
           371.53256 
           371.80766 
           371.85024 
           371.86645 
           371.88641 
           371.88911 
           372.00662 
           372.05813 
           372.51965 
           372.53927 
           372.57228 
           372.66027 
           372.70786 
           372.83388 
           372.93338 
           372.96281 
           373.14763 
           373.36074 
           373.48453 
           373.68426 
           373.79729 
           373.82350 
           373.97904 
           374.12972 
           374.29374 
           374.39938 
           374.52197 
           374.54643 
           374.87375 
           374.93355 
           375.01964 
           375.15431 
           375.16997 
           375.21110 
           375.38450 
           375.42807 
           375.57200 
           375.69568 
           375.86549 
           375.98257 
           375.99680 
           376.10660 
           376.13418 
           376.20279 
           376.37000 
           376.57642 
           376.63731 
           376.71149 
           376.85319 
           376.86379 
           376.88629 
           376.94939 
           376.95717 
           376.98585 
           377.06031 
           377.29573 
           377.32214 
           377.40219 
           377.54073 
           377.89008 
           378.04342 
           378.11182 
           378.14042 
           378.39763 
           378.42732 
           378.47239 
           378.59698 
           378.61464 
           378.79757 
           378.84194 
           378.89387 
           379.07159 
           379.15885 
           379.17724 
           379.19551 
           379.40575 
           379.40623 
           379.43250 
           379.47992 
           379.50507 
           379.51275 
           379.52789 
           379.67123 
           379.71120 
           379.74630 
           379.76909 
           379.78047 
           379.91724 
           379.96493 
           379.96497 
           379.98272 
           380.25352 
           380.26209 
           380.31811 
           380.33558 
           380.33893 
           380.47958 
           380.49388 
           380.51338 
           380.55876 
           380.58842 
           380.73331 
           380.84170 
           380.93445 
           380.97978 
           381.03608 
           381.19240 
           381.24451 
           381.31028 
           381.50760 
           381.58566 
           381.75066 
           381.81322 
           381.91896 
           381.99897 
           382.03572 
           382.05921 
           382.25102 
           382.27294 
           382.67028 
           382.78657 
           382.85636 
           382.85644 
           382.98411 
           383.14336 
           383.15294 
           383.29056 
           383.31201 
           383.32153 
           383.48250 
           383.56931 
           383.66163 
           383.69101 
           383.77509 
           383.80293 
           384.00720 
           384.29241 
           384.57486 
           384.65045 
           384.66998 
           384.74094 
           384.77091 
           384.83673 
           384.93429 
           385.11516 
           385.17303 
           385.20243 
           385.52135 
           385.63155 
           386.08496 
           386.17052 
           386.23919 
           386.41664 
           386.65148 
           386.73668 
           386.87010 
           387.10986 
           387.14249 
           387.18291 
           387.25572 
           387.35202 
           387.43390 
           387.48997 
           387.51147 
           387.67712 
           387.79719 
           387.83748 
           387.94062 
           387.94497 
           387.97373 
           388.02545 
           388.13751 
           388.16306 
           388.20520 
           388.39652 
           388.50352 
           388.61105 
           388.65775 
           388.90034 
           388.93975 
           388.94670 
           389.00217 
           389.27055 
           389.29520 
           389.34003 
           389.41029 
           389.54014 
           389.59130 
           389.60479 
           389.63186 
           389.93505 
           390.01885 
           390.20190 
           390.21056 
           390.29102 
           390.40520 
           390.49863 
           390.81370 
           390.92593 
           390.93455 
           391.01033 
           391.13267 
           391.16151 
           391.45379 
           391.56370 
           391.75372 
           391.81638 
           391.87918 
           391.96972 
           392.20520 
           392.26727 
           392.32680 
           392.35129 
           392.39939 
           392.40877 
           392.55595 
           392.62265 
           392.63123 
           392.66605 
           392.74299 
           392.84738 
           392.84768 
           392.85434 
           392.93067 
           393.06386 
           393.20902 
           393.22260 
           393.26442 
           393.26988 
           393.27099 
           393.30656 
           393.38971 
           393.42110 
           393.47822 
           393.57508 
           393.74813 
           393.94732 
           393.99707 
           394.02109 
           394.08840 
           394.10271 
           394.12775 
           394.22827 
           394.24306 
           394.27113 
           394.33724 
           394.42979 
           394.45394 
           394.47445 
           394.51154 
           394.52319 
           394.81715 
           394.85508 
           394.94791 
           394.98138 
           395.01744 
           395.08030 
           395.36723 
           395.69906 
           395.90691 
           396.09214 
           396.17278 
           396.23786 
           396.38594 
           396.46152 
           396.55906 
           396.79598 
           397.01658 
           397.06468 
           397.34291 
           397.50940 
           397.56000 
           397.61471 
           397.62340 
           397.69834 
           397.71185 
           397.73125 
           397.82123 
           397.88072 
           397.94627 
           397.99684 
           398.03301 
           398.08809 
           398.38587 
           398.43657 
           398.64751 
           398.64909 
           398.66712 
           398.67859 
           398.75269 
           398.76216 
           398.89905 
           398.98087 
           399.03738 
           399.05726 
           399.06497 
           399.08900 
           399.21432 
           399.27731 
           399.36241 
           399.41907 
           399.43212 
           399.52772 
           399.53060 
           399.58531 
           399.60596 
           399.81597 
           400.03372 
           400.06561 
           400.14680 
           400.33967 
           400.37185 
           400.45898 
           400.85322 
           400.87318 
           401.06946 
           401.29425 
           401.29762 
           401.40774 
           401.44269 
           401.48086 
           401.57860 
           401.59106 
           401.68623 
           401.69129 
           401.96346 
           402.30499 
           402.31881 
           402.37271 
           402.44810 
           402.61856 
           402.61870 
           402.63495 
           402.71817 
           402.87033 
           402.93902 
           402.94397 
           403.03474 
           403.05077 
           403.20172 
           403.24099 
           403.31323 
           403.31954 
           403.37504 
           403.46339 
           403.47019 
           403.49555 
           403.60999 
           403.73647 
           403.86125 
           403.99020 
           404.01714 
           404.15166 
           404.33916 
           404.45508 
           404.56777 
           404.60555 
           404.73902 
           404.75334 
           404.81024 
           404.87933 
           404.89756 
           404.94339 
           404.97017 
           405.05454 
           405.19713 
           405.22245 
           405.23398 
           405.29338 
           405.40931 
           405.45636 
           405.52457 
           405.65257 
           405.76920 
           405.80879 
           405.82975 
           405.86079 
           405.91394 
           406.07809 
           406.09987 
           406.36634 
           406.40199 
           406.48570 
           406.82401 
           407.00425 
           407.02819 
           407.03656 
           407.37000 
           407.55248 
           407.70998 
           407.71570 
           407.82717 
           407.85606 
           407.93038 
           408.03234 
           408.08063 
           408.16481 
           408.19903 
           408.26957 
           408.29528 
           408.30110 
           408.31004 
           408.61674 
           408.79648 
           408.81986 
           408.91887 
           408.95735 
           408.98185 
           409.04325 
           409.07165 
           409.10554 
           409.24478 
           409.31126 
           409.35392 
           409.39825 
           409.41705 
           409.55800 
           409.68117 
           409.74303 
           409.79672 
           409.86742 
           409.94578 
           409.95037 
           409.95364 
           410.01301 
           410.06376 
           410.07383 
           410.08073 
           410.13587 
           410.22095 
           410.28458 
           410.30582 
           410.40287 
           410.52674 
           410.78311 
           410.84077 
           410.92260 
           411.03087 
           411.11328 
           411.33910 
           411.43375 
           411.48761 
           411.50661 
           411.53397 
           411.55388 
           411.61260 
           412.00379 
           412.02442 
           412.06567 
           412.17156 
           412.25635 
           412.27070 
           412.38351 
           412.41965 
           412.55112 
           412.59237 
           412.93011 
           413.03357 
           413.16888 
           413.17811 
           413.36787 
           413.38318 
           413.40391 
           413.57006 
           413.67104 
           413.70320 
           413.70679 
           413.75950 
           413.98961 
           414.24225 
           414.37232 
           414.50442 
           414.55419 
           414.60395 
           414.68292 
           414.77741 
           414.85258 
           414.93645 
           415.11035 
           415.58009 
           415.83656 
           415.85924 
           415.94536 
           415.99564 
           416.31319 
           416.35136 
           416.41216 
           416.53909 
           416.61968 
           416.73429 
           416.73781 
           416.87993 
           416.89917 
           416.97346 
           416.99717 
           417.21009 
           417.23744 
           417.33875 
           417.35565 
           417.48492 
           417.69974 
           417.91673 
           418.01872 
           418.09903 
           418.13427 
           418.21024 
           418.25274 
           418.31781 
           418.50880 
           418.69104 
           418.69796 
           418.70437 
           418.95471 
           419.01937 
           419.03517 
           419.03664 
           419.14325 
           419.15558 
           419.18660 
           419.49003 
           419.61734 
           419.72522 
           419.89835 
           419.90479 
           419.94682 
           420.07097 
           420.22931 
           420.37324 
           420.37450 
           420.40312 
           420.41425 
           420.45447 
           420.49493 
           420.55954 
           420.56976 
           420.58003 
           420.70345 
           420.75853 
           421.03086 
           421.05674 
           421.06479 
           421.13595 
           421.21870 
           421.22827 
           421.25198 
           421.31937 
           421.44954 
           421.49766 
           421.51751 
           421.78300 
           421.93969 
           421.94435 
           421.98723 
           422.01707 
           422.22105 
           422.32329 
           422.34026 
           422.39145 
           422.51996 
           422.73432 
           422.96519 
           422.97270 
           423.03223 
           423.04336 
           423.32022 
           423.40375 
           423.43241 
           423.55341 
           423.61461 
           423.74378 
           423.77100 
           423.87064 
           424.05260 
           424.30629 
           424.36363 
           424.36919 
           424.68222 
           424.78614 
           424.92869 
           425.00578 
           425.03710 
           425.10831 
           425.22720 
           425.26207 
           425.30001 
           425.38275 
           425.41267 
           425.56148 
           425.65915 
           425.66966 
           426.12312 
           426.43204 
           426.46175 
           426.55045 
           426.56502 
           426.65532 
           426.73085 
           426.75162 
           426.79915 
           426.83463 
           426.96682 
           427.15880 
           427.15914 
           427.23661 
           427.34237 
           427.34393 
           427.81971 
           427.82997 
           427.86895 
           427.93634 
           427.93990 
           428.25989 
           428.41139 
           428.47295 
           428.48795 
           428.73032 
           428.84209 
           428.95188 
           428.98078 
           429.08356 
           429.08363 
           429.09573 
           429.10967 
           429.13012 
           429.32912 
           429.33924 
           429.37122 
           429.38359 
           429.44406 
           429.45332 
           429.46437 
           429.60632 
           429.72335 
           429.78151 
           429.88142 
           429.96918 
           430.04300 
           430.07957 
           430.22111 
           430.26977 
           430.39167 
           430.59684 
           430.71023 
           430.78950 
           430.80339 
           430.93625 
           431.15988 
           431.59605 
           431.75137 
           431.75817 
           431.83983 
           432.16195 
           432.20675 
           432.38523 
           432.70811 
           432.83277 
           432.83807 
           432.97559 
           432.98942 
           433.09202 
           433.40985 
           433.48305 
           433.64982 
           433.69043 
           433.71010 
           433.71053 
           433.82990 
           433.88061 
           434.30954 
           434.47565 
           434.60997 
           434.81787 
           434.81800 
           434.93915 
           434.97136 
           435.04692 
           435.22684 
           435.33690 
           435.33728 
           435.72031 
           435.76895 
           435.95455 
           436.03327 
           436.17150 
           436.29787 
           436.35439 
           436.40018 
           436.47954 
           436.86066 
           436.88207 
           436.99019 
           437.29958 
           437.33361 
           437.52189 
           437.63868 
           437.68028 
           437.72616 
           437.75774 
           437.75954 
           437.83751 
           437.91512 
           438.06148 
           438.15368 
           438.27745 
           438.47675 
           438.50645 
           438.60276 
           438.67064 
           438.68023 
           438.73018 
           438.74105 
           438.77437 
           438.83626 
           438.88145 
           439.22664 
           439.29790 
           439.43839 
           439.45311 
           439.49478 
           439.49838 
           439.51382 
           439.60137 
           439.81998 
           440.04234 
           440.29209 
           440.35170 
           440.55731 
           440.58895 
           440.65516 
           440.65951 
           440.75561 
           440.84102 
           440.98603 
           440.99373 
           441.11116 
           441.21528 
           441.38622 
           441.39784 
           441.52660 
           441.66949 
           441.75551 
           441.76343 
           441.79655 
           441.93798 
           441.97634 
           442.13240 
           442.18084 
           442.30687 
           442.35795 
           442.52395 
           442.78130 
           442.79212 
           442.81897 
           442.89511 
           442.99651 
           443.02875 
           443.06576 
           443.24441 
           443.26669 
           443.35519 
           443.43901 
           443.46401 
           443.52612 
           444.29082 
           444.36871 
           444.49067 
           444.61787 
           444.66233 
           444.75799 
           444.82402 
           444.93757 
           445.07844 
           445.12896 
           445.15937 
           445.16471 
           445.26291 
           445.26300 
           445.58098 
           445.61168 
           445.65231 
           445.68129 
           445.70358 
           445.76603 
           445.84952 
           445.94626 
           445.95219 
           446.13093 
           446.14669 
           446.24567 
           446.35876 
           446.41027 
           446.46070 
           446.57094 
           446.72360 
           446.73960 
           446.82334 
           447.04401 
           447.08278 
           447.11826 
           447.17000 
           447.21280 
           447.26035 
           447.32094 
           447.50098 
           447.79267 
           447.83008 
           447.90036 
           448.25384 
           448.28584 
           448.35442 
           448.49671 
           448.55866 
           448.76136 
           448.76229 
           448.84848 
           449.23453 
           449.41617 
           449.83839 
           449.85578 
           449.98536 
           449.99390 
           450.19878 
           450.32683 
           450.56059 
           450.66322 
           450.80143 
           450.87978 
           450.95432 
           451.15488 
           451.26157 
           451.27300 
           451.31599 
           451.42459 
           451.43409 
           451.50274 
           451.71208 
           451.75296 
           451.82286 
           452.18183 
           452.23560 
           452.24785 
           452.27446 
           452.52218 
           452.56408 
           452.58063 
           452.66083 
           452.68625 
           452.73100 
           452.81944 
           453.20715 
           453.33844 
           453.35218 
           453.52657 
           453.55090 
           453.60779 
           453.61629 
           454.12027 
           454.19494 
           454.20820 
           454.27997 
           454.34736 
           454.46640 
           454.52721 
           454.57305 
           454.58009 
           454.69323 
           454.71896 
           454.77877 
           455.06086 
           455.12232 
           455.23920 
           455.26396 
           455.31573 
           455.72392 
           455.96057 
           456.19042 
           456.26181 
           456.33625 
           456.37957 
           456.40827 
           456.46617 
           456.54500 
           456.63230 
           456.64239 
           456.70411 
           456.78699 
           456.87006 
           456.96759 
           456.96874 
           456.98915 
           457.15650 
           457.16400 
           457.39598 
           457.47994 
           457.51042 
           457.53645 
           458.10990 
           458.25546 
           458.26360 
           458.46055 
           458.61138 
           458.79024 
           458.90108 
           458.90589 
           459.15624 
           459.19468 
           459.27352 
           459.60916 
           459.61308 
           459.77858 
           460.30942 
           460.36345 
           460.43610 
           460.46759 
           460.54075 
           460.96930 
           460.97945 
           461.07472 
           461.10879 
           461.17675 
           461.32421 
           461.43979 
           461.49752 
           461.66431 
           461.75569 
           461.80829 
           461.88718 
           462.11205 
           462.26043 
           462.55461 
           462.94534 
           462.97319 
           462.98818 
           463.31014 
           463.35903 
           463.46856 
           463.53959 
           463.58030 
           463.58548 
           463.59632 
           463.98289 
           464.11262 
           464.27817 
           464.38242 
           464.63766 
           464.80575 
           464.98892 
           465.04659 
           465.18360 
           465.36066 
           465.37042 
           465.61576 
           465.73338 
           465.76414 
           466.08670 
           466.15999 
           466.18758 
           466.42248 
           466.44370 
           466.95161 
           467.01210 
           467.47115 
           467.53897 
           467.80709 
           467.84860 
           467.90564 
           468.06596 
           468.14232 
           468.25277 
           468.32292 
           468.35309 
           468.58182 
           468.73642 
           468.74363 
           468.85490 
           468.86278 
           468.90440 
           468.98987 
           469.42436 
           469.64175 
           469.85058 
           470.13407 
           470.34678 
           470.42550 
           470.51272 
           470.55054 
           470.61714 
           470.67292 
           470.68378 
           470.69174 
           470.70025 
           470.81100 
           470.88007 
           470.91452 
           470.93499 
           470.95400 
           470.98181 
           471.06334 
           471.24336 
           471.82539 
           471.93669 
           472.13786 
           472.45163 
           472.47512 
           472.85571 
           472.94892 
           472.99013 
           473.28576 
           473.36261 
           473.44357 
           473.49041 
           473.56239 
           473.57375 
           473.73616 
           473.81664 
           473.94167 
           473.97032 
           473.98494 
           474.02122 
           474.35725 
           474.62264 
           474.66141 
           474.72600 
           474.81404 
           474.86968 
           475.02536 
           475.27048 
           475.37752 
           475.49457 
           475.75973 
           476.18808 
           476.24928 
           476.27277 
           476.27853 
           476.30860 
           476.60574 
           476.74507 
           476.81449 
           476.84949 
           476.90577 
           476.90662 
           476.91645 
           477.30167 
           477.52195 
           477.76920 
           477.92797 
           478.00248 
           478.44541 
           478.48460 
           478.62264 
           478.64587 
           478.72779 
           478.96937 
           479.11001 
           479.24131 
           479.41839 
           479.70579 
           479.70595 
           479.93850 
           480.09350 
           480.25416 
           480.27267 
           480.46481 
           480.53025 
           480.94094 
           481.15675 
           481.18791 
           481.44791 
           481.45628 
           481.49937 
           481.61852 
           481.65012 
           481.66444 
           481.70944 
           481.74918 
           481.78510 
           482.26338 
           482.45547 
           482.60182 
           482.60778 
           482.72830 
           482.74453 
           482.76401 
           482.86130 
           482.87822 
           483.15128 
           483.15794 
           483.31531 
           483.31584 
           483.33392 
           483.56556 
           483.73896 
           483.87614 
           484.07768 
           484.22698 
           484.38740 
           484.50239 
           484.51732 
           484.72006 
           484.83921 
           484.87731 
           484.96538 
           484.99746 
           485.24962 
           485.40898 
           485.58683 
           485.59287 
           485.60588 
           485.63825 
           485.87503 
           486.02798 
           486.16989 
           486.18326 
           486.20030 
           486.29417 
           486.41454 
           486.46202 
           486.60594 
           486.77305 
           486.80327 
           486.82777 
           486.88488 
           487.12623 
           487.29199 
           487.32299 
           487.45251 
           487.49580 
           487.52601 
           487.62304 
           487.66415 
           487.89054 
           488.04362 
           488.10488 
           488.13532 
           488.14072 
           488.54523 
           488.69462 
           488.74769 
           488.76976 
           488.93521 
           488.96729 
           489.07825 
           489.17976 
           489.54490 
           489.58757 
           489.67835 
           489.81318 
           489.83668 
           489.90058 
           489.91717 
           489.97114 
           490.00730 
           490.11708 
           490.12089 
           490.30488 
           490.41427 
           490.54393 
           490.88557 
           490.90310 
           491.17778 
           491.27305 
           491.31127 
           491.36586 
           491.46308 
           491.49559 
           491.50308 
           491.64705 
           491.85274 
           491.94525 
           492.07714 
           492.22455 
           492.27543 
           492.36444 
           492.46766 
           492.50228 
           492.53692 
           492.57533 
           492.59607 
           492.60025 
           492.87998 
           492.89941 
           493.16956 
           493.53628 
           493.53944 
           493.59122 
           493.72779 
           493.92602 
           493.95447 
           493.98253 
           494.23187 
           494.24351 
           494.30121 
           494.38444 
           494.52917 
           494.61871 
           494.62505 
           494.62785 
           494.64848 
           495.00352 
           495.17726 
           495.18384 
           495.25062 
           495.42389 
           495.43675 
           495.47704 
           495.53385 
           495.74138 
           496.35900 
           496.39694 
           496.51185 
           496.63374 
           496.84091 
           497.03607 
           497.42137 
           497.49107 
           497.57266 
           497.62419 
           497.66388 
           497.73918 
           497.75870 
           497.97215 
           497.99415 
           498.15402 
           498.15674 
           498.19223 
           498.48070 
           498.50550 
           498.51946 
           498.66766 
           498.72690 
           498.86888 
           498.88790 
           499.09178 
           499.09409 
           499.46337 
           499.69925 
           499.81605 
           499.86571 
           500.07923 
           500.13511 
           500.24461 
           500.26097 
           500.26108 
           500.34161 
           500.52764 
           500.61943 
           500.86164 
           501.49615 
           501.57749 
           501.75326 
           501.76414 
           502.17342 
           502.23797 
           502.25341 
           502.28723 
           502.31046 
           502.34541 
           502.37066 
           502.46768 
           502.48308 
           502.48402 
           502.58484 
           502.60528 
           502.78562 
           503.05102 
           503.30143 
           503.34748 
           503.41911 
           503.49166 
           503.59883 
           503.70245 
           503.78498 
           503.96923 
           504.08335 
           504.09787 
           504.24049 
           504.26464 
           504.43684 
           504.48494 
           504.55293 
           504.72176 
           504.73114 
           504.73597 
           504.76008 
           504.83693 
           504.85762 
           505.06998 
           505.23971 
           505.28672 
           505.55184 
           505.71877 
           505.77134 
           505.95723 
           505.97563 
           505.99178 
           506.40630 
           506.48475 
           506.57675 
           506.63169 
           506.65873 
           506.70201 
           506.75364 
           506.83130 
           507.19170 
           507.38772 
           507.55777 
           507.84111 
           507.94594 
           508.07995 
           508.38020 
           508.61039 
           508.64244 
           508.67466 
           508.67737 
           509.12361 
           509.13644 
           509.32393 
           509.34129 
           509.57593 
           509.58617 
           509.70115 
           509.73170 
           509.99837 


==> anc/data_files/eventEnergy_T2Z2_Updated_08_2020.txt <==
             2.21238 
             2.68040 
             2.72001 
             2.72507 
             2.80503 
             2.92965 
             2.94406 
             3.14817 
             3.16091 
             3.17194 
             3.22403 
             3.33488 
             3.34616 
             3.36143 
             3.36489 
             3.38244 
             3.56805 
             3.62016 
             3.68663 
             3.72475 
             3.93246 
             4.06560 
             4.08372 
             4.13328 
             4.29063 
             4.40089 
             4.44167 
             4.48724 
             4.49420 
             4.60254 
             4.61119 
             4.65313 
             4.66447 
             4.70637 
             4.74483 
             4.77417 
             4.80180 
             4.85344 
             4.86193 
             4.98211 
             5.02427 
             5.04158 
             5.06330 
             5.06943 
             5.07778 
             5.09224 
             5.09751 
             5.14060 
             5.15691 
             5.16420 
             5.21046 
             5.24152 
             5.24812 
             5.39689 
             5.50978 
             5.51192 
             5.61892 
             5.70671 
             5.76695 
             5.84298 
             5.86039 
             5.98642 
             6.04278 
             6.04307 
             6.04386 
             6.07380 
             6.35904 
             6.41016 
             6.41667 
             6.46038 
             6.51618 
             6.52757 
             6.55664 
             6.58581 
             6.59384 
             6.66113 
             6.69949 
             6.70885 
             6.74225 
             6.79082 
             6.83659 
             6.86028 
             6.93558 
             6.96929 
             6.97841 
             7.00193 
             7.04686 
             7.06892 
             7.11697 
             7.50434 
             7.52056 
             7.53882 
             7.57092 
             7.59291 
             7.64819 
             7.66989 
             7.78708 
             7.99674 
             8.01835 
             8.06446 
             8.06990 
             8.23395 
             8.31172 
             8.33432 
             8.54632 
             8.61657 
             8.64865 
             8.67883 
             8.70741 
             8.71764 
             8.74558 
             8.77217 
             8.77419 
             8.80038 
             8.80890 
             8.83293 
             8.85320 
             8.85414 
             8.85832 
             8.88088 
             8.89108 
             8.89892 
             8.89991 
             8.90243 
             8.90709 
             8.92155 
             8.92248 
             8.92484 
             8.92652 
             8.93473 
             8.94049 
             8.94404 
             8.94594 
             8.95581 
             8.95635 
             8.97242 
             8.97349 
             8.97558 
             8.99075 
             8.99874 
             9.00974 
             9.01002 
             9.01454 
             9.01466 
             9.01477 
             9.01757 
             9.02265 
             9.02527 
             9.02689 
             9.03204 
             9.03581 
             9.03585 
             9.03695 
             9.03865 
             9.04043 
             9.04167 
             9.04295 
             9.04584 
             9.04725 
             9.05649 
             9.06367 
             9.07537 
             9.08378 
             9.08416 
             9.08680 
             9.08726 
             9.10113 
             9.11070 
             9.11096 
             9.11699 
             9.12830 
             9.13975 
             9.14803 
             9.15079 
             9.15111 
             9.16491 
             9.16491 
             9.17145 
             9.17519 
             9.17591 
             9.18175 
             9.18307 
             9.18346 
             9.18358 
             9.18630 
             9.18780 
             9.19698 
             9.19704 
             9.20347 
             9.21402 
             9.21578 
             9.21681 
             9.21759 
             9.22214 
             9.22565 
             9.24677 
             9.24783 
             9.25621 
             9.25905 
             9.26437 
             9.27404 
             9.29589 
             9.29772 
             9.29859 
             9.31325 
             9.31344 
             9.31481 
             9.32199 
             9.34106 
             9.34318 
             9.36170 
             9.38714 
             9.39474 
             9.42046 
             9.43065 
             9.44900 
             9.45640 
             9.47020 
             9.49193 
             9.50996 
             9.51977 
             9.52046 
             9.53930 
             9.55828 
             9.57672 
             9.57852 
             9.58347 
             9.58637 
             9.59328 
             9.59443 
             9.59848 
             9.60588 
             9.62715 
             9.63242 
             9.63400 
             9.65084 
             9.65695 
             9.65714 
             9.65841 
             9.66609 
             9.68392 
             9.68567 
             9.69691 
             9.69835 
             9.70378 
             9.70556 
             9.70586 
             9.70639 
             9.71671 
             9.72132 
             9.72306 
             9.72641 
             9.73196 
             9.73196 
             9.73420 
             9.74254 
             9.74308 
             9.74643 
             9.74806 
             9.75698 
             9.76045 
             9.76125 
             9.76294 
             9.76327 
             9.77372 
             9.78207 
             9.78276 
             9.78775 
             9.78914 
             9.79092 
             9.79225 
             9.79246 
             9.79250 
             9.79295 
             9.79387 
             9.80342 
             9.80872 
             9.81262 
             9.81866 
             9.82201 
             9.82448 
             9.83142 
             9.84046 
             9.84187 
             9.85465 
             9.85814 
             9.86862 
             9.88192 
             9.88943 
             9.89162 
             9.89497 
             9.90179 
             9.91924 
             9.92194 
             9.93732 
             9.93880 
             9.94253 
             9.94388 
             9.94689 
             9.95148 
             9.95312 
             9.95404 
             9.96312 
             9.96513 
             9.96749 
             9.96891 
             9.97061 
             9.97535 
             9.97793 
             9.97816 
             9.99302 
             9.99683 
            10.00640 
            10.00843 
            10.01002 
            10.02585 
            10.03030 
            10.03282 
            10.03886 
            10.04765 
            10.04855 
            10.06878 
            10.06942 
            10.07766 
            10.08328 
            10.09140 
            10.09370 
            10.09551 
            10.09552 
            10.10449 
            10.10817 
            10.10873 
            10.10994 
            10.11401 
            10.11414 
            10.11543 
            10.11598 
            10.12205 
            10.12876 
            10.12931 
            10.12947 
            10.12949 
            10.13107 
            10.13527 
            10.13830 
            10.13844 
            10.13868 
            10.13879 
            10.14085 
            10.14183 
            10.14501 
            10.14652 
            10.14698 
            10.14768 
            10.14809 
            10.14962 
            10.15215 
            10.15311 
            10.15529 
            10.15591 
            10.15620 
            10.15625 
            10.16229 
            10.16419 
            10.16623 
            10.16680 
            10.16767 
            10.16800 
            10.16927 
            10.16980 
            10.17106 
            10.17268 
            10.17600 
            10.17883 
            10.17940 
            10.17965 
            10.18025 
            10.18207 
            10.18241 
            10.18263 
            10.18305 
            10.18340 
            10.18399 
            10.18466 
            10.18701 
            10.18900 
            10.18926 
            10.19242 
            10.19275 
            10.19384 
            10.19652 
            10.19710 
            10.19945 
            10.20053 
            10.20103 
            10.20250 
            10.20388 
            10.20526 
            10.20779 
            10.20805 
            10.20849 
            10.20944 
            10.21181 
            10.21244 
            10.21325 
            10.21350 
            10.21441 
            10.21462 
            10.21499 
            10.21583 
            10.21666 
            10.21744 
            10.21754 
            10.21794 
            10.21908 
            10.21916 
            10.21958 
            10.21967 
            10.22023 
            10.22083 
            10.22084 
            10.22196 
            10.22391 
            10.22462 
            10.22527 
            10.22600 
            10.22651 
            10.22791 
            10.22888 
            10.22895 
            10.22986 
            10.23004 
            10.23103 
            10.23137 
            10.23137 
            10.23171 
            10.23199 
            10.23205 
            10.23253 
            10.23257 
            10.23279 
            10.23288 
            10.23311 
            10.23354 
            10.23499 
            10.23538 
            10.23637 
            10.23734 
            10.23738 
            10.23848 
            10.23951 
            10.23983 
            10.24093 
            10.24117 
            10.24150 
            10.24181 
            10.24215 
            10.24256 
            10.24389 
            10.24456 
            10.24536 
            10.24539 
            10.24549 
            10.24670 
            10.24755 
            10.24790 
            10.24854 
            10.24907 
            10.25038 
            10.25145 
            10.25192 
            10.25214 
            10.25234 
            10.25234 
            10.25291 
            10.25411 
            10.25441 
            10.25495 
            10.25519 
            10.25530 
            10.25556 
            10.25584 
            10.25602 
            10.25667 
            10.25693 
            10.25720 
            10.25780 
            10.25909 
            10.25974 
            10.26009 
            10.26020 
            10.26047 
            10.26073 
            10.26078 
            10.26116 
            10.26156 
            10.26247 
            10.26343 
            10.26348 
            10.26426 
            10.26450 
            10.26459 
            10.26480 
            10.26518 
            10.26646 
            10.26685 
            10.26708 
            10.26798 
            10.26862 
            10.26934 
            10.26974 
            10.27059 
            10.27083 
            10.27110 
            10.27119 
            10.27167 
            10.27272 
            10.27423 
            10.27485 
            10.27491 
            10.27503 
            10.27560 
            10.27571 
            10.27593 
            10.27757 
            10.27775 
            10.27940 
            10.27991 
            10.28020 
            10.28101 
            10.28220 
            10.28306 
            10.28345 
            10.28406 
            10.28422 
            10.28450 
            10.28465 
            10.28477 
            10.28558 
            10.28779 
            10.28823 
            10.28905 
            10.28923 
            10.28943 
            10.28977 
            10.28999 
            10.29030 
            10.29054 
            10.29079 
            10.29196 
            10.29221 
            10.29275 
            10.29343 
            10.29354 
            10.29354 
            10.29367 
            10.29547 
            10.29557 
            10.29628 
            10.29659 
            10.29669 
            10.29708 
            10.29731 
            10.29747 
            10.29771 
            10.29775 
            10.29929 
            10.30015 
            10.30037 
            10.30082 
            10.30132 
            10.30142 
            10.30153 
            10.30221 
            10.30222 
            10.30246 
            10.30286 
            10.30347 
            10.30585 
            10.30619 
            10.30703 
            10.30717 
            10.30752 
            10.30773 
            10.30903 
            10.30997 
            10.31044 
            10.31087 
            10.31118 
            10.31249 
            10.31299 
            10.31313 
            10.31327 
            10.31346 
            10.31354 
            10.31368 
            10.31401 
            10.31470 
            10.31490 
            10.31508 
            10.31566 
            10.31623 
            10.31662 
            10.31716 
            10.31726 
            10.31812 
            10.31850 
            10.31907 
            10.31941 
            10.31947 
            10.31970 
            10.31986 
            10.31992 
            10.31992 
            10.32030 
            10.32114 
            10.32151 
            10.32246 
            10.32251 
            10.32314 
            10.32333 
            10.32428 
            10.32467 
            10.32561 
            10.32562 
            10.32659 
            10.32668 
            10.32732 
            10.32854 
            10.32861 
            10.32998 
            10.33016 
            10.33081 
            10.33087 
            10.33110 
            10.33126 
            10.33166 
            10.33173 
            10.33180 
            10.33209 
            10.33256 
            10.33303 
            10.33350 
            10.33397 
            10.33458 
            10.33574 
            10.33714 
            10.33767 
            10.33785 
            10.33791 
            10.33962 
            10.33984 
            10.33989 
            10.33991 
            10.34013 
            10.34020 
            10.34124 
            10.34135 
            10.34158 
            10.34167 
            10.34179 
            10.34268 
            10.34273 
            10.34281 
            10.34294 
            10.34380 
            10.34408 
            10.34448 
            10.34451 
            10.34477 
            10.34497 
            10.34590 
            10.34696 
            10.34751 
            10.34791 
            10.34830 
            10.34891 
            10.34910 
            10.34928 
            10.34962 
            10.35048 
            10.35055 
            10.35237 
            10.35313 
            10.35332 
            10.35367 
            10.35369 
            10.35429 
            10.35441 
            10.35452 
            10.35499 
            10.35501 
            10.35515 
            10.35648 
            10.35668 
            10.35690 
            10.35771 
            10.35782 
            10.35786 
            10.35806 
            10.35816 
            10.35834 
            10.35844 
            10.35924 
            10.35944 
            10.35994 
            10.36028 
            10.36045 
            10.36087 
            10.36114 
            10.36124 
            10.36211 
            10.36221 
            10.36240 
            10.36318 
            10.36323 
            10.36362 
            10.36375 
            10.36423 
            10.36443 
            10.36502 
            10.36511 
            10.36616 
            10.36623 
            10.36624 
            10.36644 
            10.36745 
            10.36785 
            10.36812 
            10.36824 
            10.36880 
            10.36903 
            10.37062 
            10.37144 
            10.37146 
            10.37167 
            10.37174 
            10.37189 
            10.37265 
            10.37385 
            10.37398 
            10.37415 
            10.37606 
            10.37621 
            10.37693 
            10.37710 
            10.37729 
            10.37729 
            10.37790 
            10.37806 
            10.37840 
            10.37909 
            10.37952 
            10.38058 
            10.38134 
            10.38173 
            10.38189 
            10.38199 
            10.38211 
            10.38299 
            10.38352 
            10.38375 
            10.38434 
            10.38436 
            10.38465 
            10.38476 
            10.38561 
            10.38589 
            10.38625 
            10.38670 
            10.38715 
            10.38732 
            10.38742 
            10.38752 
            10.38806 
            10.38827 
            10.38833 
            10.38850 
            10.38979 
            10.38988 
            10.39139 
            10.39148 
            10.39151 
            10.39168 
            10.39230 
            10.39343 
            10.39363 
            10.39410 
            10.39434 
            10.39492 
            10.39577 
            10.39750 
            10.39843 
            10.39892 
            10.39940 
            10.39959 
            10.39969 
            10.39990 
            10.39990 
            10.40010 
            10.40018 
            10.40074 
            10.40115 
            10.40206 
            10.40220 
            10.40253 
            10.40256 
            10.40279 
            10.40363 
            10.40370 
            10.40380 
            10.40441 
            10.40445 
            10.40448 
            10.40479 
            10.40508 
            10.40564 
            10.40645 
            10.40713 
            10.40848 
            10.40884 
            10.40890 
            10.40894 
            10.40895 
            10.40942 
            10.40944 
            10.40951 
            10.40951 
            10.40954 
            10.41006 
            10.41018 
            10.41029 
            10.41040 
            10.41378 
            10.41424 
            10.41434 
            10.41489 
            10.41496 
            10.41516 
            10.41536 
            10.41559 
            10.41574 
            10.41607 
            10.41609 
            10.41609 
            10.41639 
            10.41651 
            10.41686 
            10.41712 
            10.41723 
            10.41772 
            10.41822 
            10.41835 
            10.41850 
            10.41912 
            10.41978 
            10.41992 
            10.42087 
            10.42153 
            10.42170 
            10.42170 
            10.42208 
            10.42225 
            10.42226 
            10.42344 
            10.42353 
            10.42366 
            10.42376 
            10.42377 
            10.42414 
            10.42515 
            10.42547 
            10.42577 
            10.42629 
            10.42632 
            10.42668 
            10.42710 
            10.42739 
            10.42748 
            10.42749 
            10.42751 
            10.42760 
            10.42894 
            10.42913 
            10.42957 
            10.43100 
            10.43135 
            10.43160 
            10.43189 
            10.43220 
            10.43255 
            10.43314 
            10.43327 
            10.43341 
            10.43356 
            10.43375 
            10.43437 
            10.43631 
            10.43657 
            10.43698 
            10.43699 
            10.43736 
            10.43740 
            10.43758 
            10.43833 
            10.43845 
            10.43896 
            10.43914 
            10.43917 
            10.43929 
            10.43957 
            10.44070 
            10.44137 
            10.44156 
            10.44169 
            10.44171 
            10.44203 
            10.44206 
            10.44210 
            10.44455 
            10.44465 
            10.44522 
            10.44578 
            10.44578 
            10.44589 
            10.44655 
            10.44787 
            10.44806 
            10.44830 
            10.44848 
            10.44863 
            10.44933 
            10.45133 
            10.45177 
            10.45189 
            10.45195 
            10.45198 
            10.45228 
            10.45246 
            10.45297 
            10.45329 
            10.45329 
            10.45333 
            10.45424 
            10.45473 
            10.45481 
            10.45481 
            10.45486 
            10.45611 
            10.45680 
            10.45682 
            10.45707 
            10.45822 
            10.45852 
            10.46021 
            10.46038 
            10.46053 
            10.46156 
            10.46186 
            10.46197 
            10.46221 
            10.46296 
            10.46311 
            10.46355 
            10.46388 
            10.46551 
            10.46577 
            10.46585 
            10.46598 
            10.46629 
            10.46648 
            10.46668 
            10.46693 
            10.46694 
            10.46704 
            10.46707 
            10.46740 
            10.46803 
            10.46895 
            10.46943 
            10.46945 
            10.47054 
            10.47155 
            10.47251 
            10.47261 
            10.47308 
            10.47331 
            10.47352 
            10.47377 
            10.47400 
            10.47441 
            10.47450 
            10.47491 
            10.47495 
            10.47502 
            10.47537 
            10.47538 
            10.47548 
            10.47583 
            10.47595 
            10.47622 
            10.47649 
            10.47653 
            10.47688 
            10.47731 
            10.47756 
            10.47762 
            10.47794 
            10.47797 
            10.47843 
            10.47931 
            10.47937 
            10.47989 
            10.48028 
            10.48113 
            10.48181 
            10.48217 
            10.48240 
            10.48242 
            10.48259 
            10.48277 
            10.48290 
            10.48301 
            10.48309 
            10.48312 
            10.48353 
            10.48385 
            10.48389 
            10.48390 
            10.48397 
            10.48419 
            10.48442 
            10.48445 
            10.48586 
            10.48676 
            10.48701 
            10.48796 
            10.48803 
            10.48839 
            10.48903 
            10.48952 
            10.48987 
            10.49008 
            10.49016 
            10.49087 
            10.49094 
            10.49246 
            10.49582 
            10.49650 
            10.49662 
            10.49689 
            10.49740 
            10.49815 
            10.49869 
            10.49894 
            10.50066 
            10.50118 
            10.50138 
            10.50149 
            10.50210 
            10.50293 
            10.50322 
            10.50414 
            10.50432 
            10.50470 
            10.50562 
            10.50637 
            10.50709 
            10.50852 
            10.50912 
            10.50942 
            10.50946 
            10.50953 
            10.51005 
            10.51022 
            10.51049 
            10.51073 
            10.51074 
            10.51097 
            10.51183 
            10.51193 
            10.51220 
            10.51266 
            10.51321 
            10.51343 
            10.51350 
            10.51455 
            10.51490 
            10.51491 
            10.51553 
            10.51556 
            10.51607 
            10.51764 
            10.51804 
            10.51826 
            10.51910 
            10.51985 
            10.51986 
            10.52026 
            10.52071 
            10.52103 
            10.52127 
            10.52222 
            10.52337 
            10.52436 
            10.52478 
            10.52482 
            10.52508 
            10.52521 
            10.52552 
            10.52670 
            10.52735 
            10.52869 
            10.52949 
            10.52969 
            10.53091 
            10.53103 
            10.53147 
            10.53169 
            10.53169 
            10.53194 
            10.53283 
            10.53400 
            10.53440 
            10.53484 
            10.53607 
            10.53662 
            10.53666 
            10.53734 
            10.53761 
            10.53841 
            10.53868 
            10.53931 
            10.53937 
            10.53967 
            10.54011 
            10.54403 
            10.54414 
            10.54524 
            10.54546 
            10.54569 
            10.54630 
            10.54681 
            10.54698 
            10.54885 
            10.54939 
            10.54943 
            10.55109 
            10.55259 
            10.55280 
            10.55419 
            10.55452 
            10.55490 
            10.55494 
            10.55504 
            10.55531 
            10.55615 
            10.55622 
            10.55710 
            10.55847 
            10.55877 
            10.55916 
            10.55973 
            10.55983 
            10.56003 
            10.56018 
            10.56180 
            10.56182 
            10.56209 
            10.56286 
            10.56359 
            10.56372 
            10.56408 
            10.56432 
            10.56558 
            10.56578 
            10.56600 
            10.56625 
            10.56645 
            10.56718 
            10.56745 
            10.56905 
            10.56934 
            10.57131 
            10.57223 
            10.57295 
            10.57481 
            10.57484 
            10.57623 
            10.57705 
            10.57734 
            10.57809 
            10.57892 
            10.57900 
            10.57953 
            10.58086 
            10.58126 
            10.58261 
            10.58286 
            10.58318 
            10.58337 
            10.58396 
            10.58408 
            10.58425 
            10.58483 
            10.58507 
            10.58543 
            10.58550 
            10.58676 
            10.58835 
            10.58911 
            10.58913 
            10.59015 
            10.59045 
            10.59113 
            10.59138 
            10.59343 
            10.59359 
            10.59437 
            10.59474 
            10.59599 
            10.59605 
            10.59686 
            10.59796 
            10.59816 
            10.59869 
            10.59874 
            10.59950 
            10.59969 
            10.60039 
            10.60218 
            10.60235 
            10.60256 
            10.60352 
            10.60535 
            10.60536 
            10.60595 
            10.60624 
            10.60631 
            10.60647 
            10.60663 
            10.60834 
            10.60890 
            10.60925 
            10.61132 
            10.61240 
            10.61287 
            10.61311 
            10.61470 
            10.61471 
            10.61504 
            10.61591 
            10.61662 
            10.61667 
            10.61720 
            10.61729 
            10.61781 
            10.61854 
            10.62044 
            10.62059 
            10.62154 
            10.62278 
            10.62307 
            10.62330 
            10.62373 
            10.62544 
            10.62607 
            10.62630 
            10.62676 
            10.62693 
            10.62708 
            10.62741 
            10.62780 
            10.62886 
            10.63089 
            10.63129 
            10.63260 
            10.63327 
            10.63389 
            10.63490 
            10.63524 
            10.63547 
            10.63556 
            10.63602 
            10.63610 
            10.63711 
            10.63904 
            10.63912 
            10.63955 
            10.63977 
            10.64038 
            10.64147 
            10.64152 
            10.64220 
            10.64228 
            10.64245 
            10.64254 
            10.64346 
            10.64431 
            10.64513 
            10.64553 
            10.64570 
            10.64587 
            10.64623 
            10.64726 
            10.64771 
            10.64829 
            10.64855 
            10.64865 
            10.64869 
            10.64878 
            10.64895 
            10.64940 
            10.64965 
            10.65053 
            10.65108 
            10.65193 
            10.65293 
            10.65338 
            10.65356 
            10.65393 
            10.65403 
            10.65428 
            10.65631 
            10.65726 
            10.65763 
            10.65766 
            10.65775 
            10.65804 
            10.65868 
            10.65897 
            10.65963 
            10.66017 
            10.66069 
            10.66249 
            10.66378 
            10.66390 
            10.66494 
            10.66565 
            10.66607 
            10.66660 
            10.66674 
            10.66882 
            10.66894 
            10.66951 
            10.67123 
            10.67129 
            10.67151 
            10.67187 
            10.67291 
            10.67340 
            10.67349 
            10.67549 
            10.67597 
            10.67662 
            10.67678 
            10.67701 
            10.67775 
            10.67848 
            10.67863 
            10.67887 
            10.67942 
            10.67945 
            10.68052 
            10.68095 
            10.68102 
            10.68145 
            10.68209 
            10.68217 
            10.68253 
            10.68380 
            10.68482 
            10.68615 
            10.68886 
            10.68930 
            10.69020 
            10.69176 
            10.69302 
            10.69589 
            10.69856 
            10.69929 
            10.70222 
            10.70246 
            10.70288 
            10.70371 
            10.70469 
            10.70760 
            10.70849 
            10.70997 
            10.71005 
            10.71082 
            10.71607 
            10.71631 
            10.71838 
            10.71948 
            10.71995 
            10.72116 
            10.72134 
            10.72537 
            10.72541 
            10.72580 
            10.72590 
            10.72838 
            10.72961 
            10.73351 
            10.73768 
            10.73785 
            10.73845 
            10.73868 
            10.74073 
            10.74414 
            10.74427 
            10.74522 
            10.74868 
            10.74889 
            10.75091 
            10.75258 
            10.75266 
            10.75279 
            10.75297 
            10.75397 
            10.75451 
            10.75491 
            10.75546 
            10.75661 
            10.75951 
            10.76007 
            10.76102 
            10.76437 
            10.76523 
            10.76617 
            10.76786 
            10.76936 
            10.77064 
            10.77071 
            10.77233 
            10.77355 
            10.77356 
            10.77439 
            10.77486 
            10.77613 
            10.77651 
            10.77708 
            10.77776 
            10.78063 
            10.78101 
            10.78626 
            10.78642 
            10.78707 
            10.78885 
            10.78932 
            10.79109 
            10.79180 
            10.79288 
            10.79307 
            10.79332 
            10.79453 
            10.79467 
            10.79520 
            10.79649 
            10.79839 
            10.79879 
            10.80181 
            10.80259 
            10.80414 
            10.80956 
            10.81449 
            10.81576 
            10.81577 
            10.81891 
            10.81985 
            10.81989 
            10.82023 
            10.82347 
            10.82494 
            10.82510 
            10.82667 
            10.82827 
            10.82953 
            10.83239 
            10.83248 
            10.83978 
            10.84868 
            10.85226 
            10.85684 
            10.85807 
            10.85843 
            10.85937 
            10.85967 
            10.86638 
            10.87363 
            10.87700 
            10.88565 
            10.88710 
            10.89206 
            10.89718 
            10.89806 
            10.90169 
            10.90373 
            10.91451 
            10.92539 
            10.93135 
            10.93780 
            10.95229 
            10.95512 
            10.96360 
            10.99060 
            11.02591 
            11.03922 
            11.05557 
            11.10547 
            11.11009 
            11.12996 
            11.28520 
            11.32928 
            11.62682 
            11.74492 
            11.88005 
            11.90087 
            11.98033 
            11.98113 
            12.03837 
            12.10209 
            12.19876 
            12.35016 
            12.37587 
            12.51974 
            12.74183 
            12.74466 
            12.84616 
            12.99952 
            13.00219 
            13.08324 
            13.10210 
            13.14855 
            13.40725 
            13.63100 
            13.86725 
            13.87869 
            13.93478 
            13.94786 
            13.99293 
            14.05832 
            14.19307 
            14.38143 
            14.56841 
            14.60884 
            14.71957 
            14.82203 
            15.12070 
            15.21986 
            15.26964 
            15.28773 
            15.45250 
            15.46838 
            15.49074 
            15.56878 
            15.62416 
            15.75866 
            16.00552 
            16.11057 
            16.14854 
            16.24008 
            16.59545 
            16.62004 
            16.72306 
            16.77440 
            17.07735 
            17.28263 
            17.30459 
            17.41937 
            17.51549 
            17.52882 
            17.57519 
            17.87311 
            18.18862 
            18.37406 
            18.63567 
            18.87680 
            18.89539 
            18.95595 
            19.06672 
            19.19399 
            19.32733 
            19.33105 
            19.40387 
            19.48220 
            19.49716 
            19.97722 
            19.99716 
            20.20461 
            20.33439 
            20.45447 
            20.46454 
            20.52189 
            20.53001 
            20.53139 
            20.61044 
            20.66030 
            20.93678 
            21.08743 
            21.09160 
            21.10006 
            21.22523 
            21.72755 
            21.84465 
            21.84974 
            21.99478 
            22.24861 
            22.30152 
            22.31242 
            22.33379 
            22.33684 
            22.38297 
            22.50177 
            22.56372 
            22.96076 
            22.97651 
            23.06685 
            23.16720 
            23.24530 
            23.49668 
            23.62746 
            23.74270 
            23.74379 
            23.74569 
            23.81402 
            23.83398 
            23.86047 
            23.94233 
            24.09257 
            24.46559 
            24.57433 
            24.57738 
            24.82086 
            24.89952 
            24.97878 
            25.01940 
            25.02815 
            25.05609 
            25.52224 
            25.52311 
            25.62222 
            25.66839 
            25.74974 
            26.02690 
            26.16957 
            26.21032 
            26.23829 
            26.41149 
            26.71585 
            26.77226 
            26.90241 
            26.98156 
            27.03111 
            27.31865 
            27.49223 
            27.64297 
            27.77893 
            27.90429 
            27.91138 
            28.06408 
            28.06864 
            28.08832 
            28.37007 
            28.61879 
            29.55983 
            29.75779 
            29.93741 
            30.04501 
            30.28905 
            30.44286 
            30.72474 
            30.72833 
            30.77808 
            30.99531 
            31.00484 
            31.38397 
            31.63948 
            31.66349 
            31.92925 
            32.51391 
            32.54453 
            32.56436 
            32.61575 
            32.78439 
            32.78468 
            32.81570 
            32.84217 
            33.14973 
            33.21419 
            33.37357 
            33.41581 
            33.74311 
            33.95203 
            34.02593 
            34.03141 
            34.41004 
            34.51585 
            35.19755 
            35.20660 
            35.53527 
            35.58519 
            35.58652 
            35.85545 
            35.95205 
            35.97405 
            36.18195 
            36.30099 
            36.67431 
            36.85600 
            36.86792 
            37.41809 
            37.87575 
            37.92976 
            38.22227 
            38.31682 
            38.41740 
            38.66999 
            38.79478 
            38.97039 
            39.46829 
            39.49250 
            39.89515 
            39.99047 
            40.00871 
            40.22468 
            40.31703 
            40.35195 
            40.60126 
            40.69191 
            40.81612 
            41.04057 
            41.04996 
            41.42717 
            41.53189 
            41.62615 
            41.85169 
            42.09628 
            42.32011 
            42.37006 
            42.49904 
            42.53853 
            43.10148 
            43.20741 
            43.55997 
            44.42921 
            44.52101 
            44.52552 
            44.85249 
            44.91946 
            44.96060 
            45.06215 
            45.18419 
            45.61396 
            45.73665 
            45.76080 
            45.95188 
            45.99800 
            46.08442 
            46.12714 
            46.13724 
            46.15444 
            46.18654 
            46.22734 
            46.70080 
            46.88863 
            47.33470 
            47.70377 
            47.77171 
            47.92806 
            48.41993 
            48.42720 
            48.45203 
            48.53792 
            49.33676 
            49.57326 
            49.70101 
            49.72004 
            49.76012 
            49.94970 
            49.95047 
            50.06213 
            50.06721 
            50.46250 
            50.72702 
            50.78825 
            50.79748 
            50.95516 
            50.99246 
            51.06513 
            51.10967 
            51.39056 
            51.78397 
            51.87770 
            51.93930 
            52.02906 
            52.09866 
            52.26095 
            52.83820 
            52.98096 
            53.22821 
            53.40251 
            53.64001 
            54.04617 
            54.41206 
            54.46568 
            54.54743 
            54.55996 
            54.72034 
            54.81802 
            54.99837 
            55.32176 
            55.38682 
            55.64246 
            55.72894 
            55.79874 
            56.27198 
            56.29837 
            56.30074 
            56.49183 
            56.86988 
            56.97460 
            57.22243 
            57.40621 
            57.66012 
            57.67362 
            58.05430 
            58.16729 
            58.28491 
            58.31440 
            58.32165 
            58.46344 
            58.52512 
            58.56222 
            58.84863 
            58.99303 
            58.99973 
            59.04624 
            59.15393 
            59.25549 
            59.34747 
            59.39708 
            59.44040 
            59.52210 
            59.56969 
            59.70917 
            59.99652 
            60.13946 
            60.13957 
            60.24506 
            60.37336 
            60.45952 
            60.47762 
            60.50959 
            60.56614 
            60.80154 
            60.87231 
            61.00234 
            61.00854 
            61.18734 
            61.29094 
            61.38726 
            61.45947 
            62.08588 
            62.18423 
            62.35896 
            62.54903 
            62.83491 
            62.84407 
            63.14362 
            63.35497 
            63.45212 
            63.54647 
            63.74402 
            63.86366 
            64.04832 
            64.31074 
            64.52338 
            64.54333 
            65.38719 
            65.56584 
            65.65178 
            66.06659 
            66.08966 
            66.16933 
            66.40111 
            66.48800 
            66.50406 
            66.60342 
            67.01758 
            67.03052 
            67.34072 
            67.53132 
            67.77272 
            67.81767 
            67.95015 
            68.19616 
            68.45811 
            68.57556 
            68.58769 
            68.67896 
            69.11149 
            69.26559 
            69.42833 
            69.44576 
            69.82469 
            69.96629 
            70.03271 
            70.10553 
            70.21281 
            70.29586 
            70.45713 
            70.88428 
            70.96001 
            70.96110 
            71.37588 
            71.69156 
            71.75093 
            72.10641 
            72.32961 
            72.41744 
            72.81235 
            73.21352 
            73.87008 
            73.89963 
            73.90534 
            73.96676 
            74.02001 
            74.12544 
            74.41672 
            74.55405 
            74.57638 
            74.69832 
            74.80008 
            74.95493 
            75.40198 
            75.40787 
            75.47290 
            75.48623 
            75.54293 
            75.55540 
            75.71740 
            76.05964 
            76.42505 
            76.63324 
            76.71893 
            76.92239 
            77.06833 
            77.12399 
            77.29283 
            77.36727 
            78.11604 
            78.23203 
            78.26351 
            78.28048 
            78.32922 
            78.33710 
            78.53370 
            78.54457 
            78.56053 
            78.66515 
            78.69099 
            78.99456 
            79.05288 
            79.83086 
            79.87932 
            79.97301 
            80.32554 
            80.49378 
            80.55861 
            80.57761 
            80.67382 
            80.91410 
            81.07653 
            81.19652 
            81.48195 
            81.49522 
            81.68793 
            81.79583 
            81.85165 
            81.91128 
            82.04924 
            82.15123 
            82.19148 
            82.35696 
            82.43291 
            82.43466 
            82.62502 
            82.63954 
            82.83384 
            83.05991 
            83.16974 
            83.34916 
            83.59073 
            83.70976 
            83.91160 
            83.96871 
            84.00594 
            84.18011 
            84.33777 
            84.39989 
            84.42527 
            84.46028 
            84.66045 
            84.87749 
            84.99449 
            85.16009 
            85.16860 
            85.28419 
            85.55076 
            85.61632 
            85.61715 
            85.74704 
            85.82883 
            85.83278 
            86.25108 
            86.26625 
            86.41142 
            86.51892 
            86.60445 
            86.70297 
            86.88513 
            87.15124 
            87.36928 
            87.37270 
            87.50351 
            87.79770 
            87.80243 
            88.15589 
            88.21860 
            88.39095 
            88.54744 
            88.57202 
            89.14069 
            89.16216 
            89.72892 
            89.79274 
            89.84775 
            89.86421 
            90.30352 
            90.32573 
            90.33417 
            90.87383 
            90.95639 
            91.05262 
            91.22282 
            91.45560 
            91.61380 
            91.65675 
            91.67766 
            91.88710 
            92.19513 
            92.44505 
            92.50657 
            92.55114 
            92.56148 
            92.58951 
            92.65958 
            92.69230 
            92.72295 
            92.82323 
            93.09564 
            93.11400 
            93.14419 
            93.38748 
            93.52411 
            93.68404 
            93.70256 
            93.77224 
            93.96040 
            93.96745 
            94.10904 
            94.19632 
            94.20264 
            94.86441 
            94.94610 
            95.05733 
            95.07368 
            95.21979 
            95.27270 
            95.40943 
            95.52750 
            95.54439 
            95.72907 
            95.94445 
            96.00585 
            96.04376 
            96.14788 
            96.52111 
            96.64246 
            96.75015 
            96.91356 
            97.11060 
            97.49606 
            97.74891 
            97.85045 
            97.94713 
            98.08331 
            98.38460 
            98.50077 
            99.19019 
            99.19332 
            99.66967 
            99.80837 
            99.89986 
            99.98249 
           100.09129 
           100.40037 
           100.58677 
           100.58844 
           101.25270 
           101.28258 
           101.37720 
           101.39505 
           101.60634 
           101.73345 
           101.93652 
           102.15250 
           102.55472 
           102.65170 
           102.75270 
           102.77974 
           102.84368 
           102.88916 
           103.01305 
           103.40720 
           103.44039 
           103.45691 
           103.62609 
           103.72361 
           103.86519 
           104.40366 
           104.65865 
           105.04064 
           105.09615 
           105.23176 
           105.32055 
           105.35157 
           105.64001 
           106.55821 
           106.61895 
           106.84533 
           107.01826 
           107.46846 
           107.57557 
           107.62201 
           107.65021 
           108.00074 
           108.03509 
           108.25232 
           108.47779 
           108.61960 
           108.68480 
           108.74962 
           108.82884 
           109.17304 
           109.50503 
           109.80908 
           109.87922 
           110.01128 
           110.03102 
           110.03294 
           110.06620 
           110.21069 
           110.26595 
           110.33793 
           110.37248 
           110.67461 
           111.03763 
           111.27623 
           111.62912 
           111.76826 
           111.92893 
           112.09896 
           112.16174 
           112.22896 
           112.51059 
           112.52696 
           112.52799 
           112.79334 
           112.80876 
           112.98130 
           113.01668 
           113.14073 
           113.33714 
           113.50319 
           113.72607 
           113.75083 
           113.86385 
           113.86518 
           113.86936 
           114.11318 
           114.29634 
           114.41226 
           114.42770 
           114.80951 
           115.03298 
           115.20280 
           115.25736 
           115.47588 
           115.54457 
           115.54536 
           115.64386 
           115.79659 
           116.05839 
           116.10959 
           116.13998 
           116.28414 
           116.38682 
           116.89925 
           117.02361 
           117.04209 
           117.17317 
           117.18043 
           117.20130 
           117.35297 
           117.38078 
           117.56922 
           117.73898 
           117.74324 
           117.79677 
           118.06707 
           118.14381 
           118.21557 
           118.47324 
           118.48824 
           118.58001 
           119.06704 
           119.06819 
           119.08571 
           119.44869 
           119.57679 
           119.62123 
           119.71191 
           119.74209 
           119.92654 
           120.01208 
           120.10885 
           120.13248 
           120.25525 
           120.29152 
           120.38415 
           120.43994 
           120.66528 
           120.77620 
           120.94313 
           120.98633 
           120.99531 
           121.01248 
           121.05898 
           121.32301 
           121.45450 
           121.47596 
           121.47773 
           121.72421 
           121.90119 
           121.93089 
           122.00561 
           122.10718 
           122.18931 
           122.21764 
           122.22702 
           122.22869 
           122.24364 
           122.37243 
           122.40992 
           122.54526 
           122.65957 
           122.85522 
           123.01552 
           123.02309 
           123.05654 
           123.10437 
           123.17196 
           123.17834 
           123.65982 
           123.73991 
           123.74272 
           123.76517 
           124.01843 
           124.06752 
           124.14859 
           124.56428 
           124.62219 
           124.87870 
           124.95257 
           125.14471 
           125.20369 
           125.23276 
           125.36558 
           125.38852 
           125.72187 
           125.83651 
           125.86499 
           125.88729 
           125.89462 
           126.10007 
           126.16509 
           126.26333 
           126.32181 
           126.60160 
           126.67504 
           126.81166 
           127.05594 
           127.09327 
           127.09402 
           127.12669 
           127.20259 
           127.24421 
           127.27159 
           127.29194 
           127.34448 
           127.41743 
           127.48704 
           127.50175 
           127.54854 
           127.72410 
           127.80055 
           127.92653 
           127.95507 
           128.28086 
           128.31797 
           128.40689 
           128.50850 
           128.51050 
           128.58805 
           128.59091 
           128.83307 
           128.91073 
           128.95007 
           128.98684 
           128.99552 
           129.18963 
           129.22411 
           129.34862 
           129.39398 
           129.41680 
           129.65606 
           129.88857 
           129.92616 
           129.96584 
           130.00796 
           130.42389 
           130.43751 
           130.49499 
           130.61339 
           130.65126 
           130.75415 
           130.83083 
           130.84529 
           131.11484 
           131.18765 
           131.32509 
           131.46391 
           131.52776 
           131.68241 
           131.77476 
           132.11861 
           132.14615 
           132.15457 
           132.19915 
           132.20699 
           132.35916 
           132.41518 
           132.52131 
           132.57774 
           132.61137 
           132.66830 
           132.67040 
           132.69965 
           132.72371 
           132.81262 
           132.93231 
           132.97647 
           133.04020 
           133.08211 
           133.16717 
           133.21899 
           133.23063 
           133.28947 
           133.34645 
           133.50824 
           133.56377 
           133.62212 
           133.75999 
           133.87645 
           133.91195 
           134.11033 
           134.14210 
           134.19591 
           134.21693 
           134.39713 
           134.44439 
           134.67349 
           134.71726 
           134.80396 
           134.82003 
           134.82934 
           134.86823 
           134.94107 
           135.07102 
           135.11494 
           135.17487 
           135.17767 
           135.24064 
           135.26369 
           135.33636 
           135.51682 
           135.61039 
           135.64729 
           135.78460 
           135.86939 
           135.88578 
           135.89325 
           135.93308 
           135.96012 
           136.13222 
           136.15103 
           136.18700 
           136.32327 
           136.32616 
           136.37406 
           136.40837 
           136.43771 
           136.51638 
           136.57316 
           136.66164 
           136.67456 
           136.71019 
           137.06625 
           137.15735 
           137.29566 
           137.48415 
           137.57808 
           137.95029 
           137.95658 
           137.99357 
           138.04287 
           138.09586 
           138.10980 
           138.20149 
           138.25346 
           138.34176 
           138.35083 
           138.40402 
           138.54070 
           138.55675 
           138.56477 
           138.78443 
           138.81900 
           138.87135 
           138.88031 
           138.98769 
           139.00056 
           139.01883 
           139.38794 
           139.56245 
           139.63947 
           139.72132 
           139.94947 
           139.96267 
           139.96959 
           140.01527 
           140.03638 
           140.05292 
           140.06747 
           140.14587 
           140.15460 
           140.20112 
           140.25963 
           140.30937 
           140.32667 
           140.48769 
           140.54740 
           140.60058 
           140.64723 
           140.66222 
           140.71099 
           140.74254 
           140.90216 
           141.06259 
           141.08325 
           141.23382 
           141.40852 
           141.59403 
           141.67732 
           141.84359 
           141.85379 
           141.91306 
           142.00842 
           142.01122 
           142.01933 
           142.03807 
           142.06654 
           142.12694 
           142.31118 
           142.35138 
           142.38073 
           142.40294 
           142.40912 
           142.41542 
           142.44685 
           142.56708 
           142.57075 
           142.58349 
           142.59647 
           142.63486 
           142.72488 
           142.73409 
           142.80448 
           142.81164 
           142.81693 
           142.86397 
           143.03935 
           143.26216 
           143.47447 
           143.53116 
           143.55426 
           143.72212 
           143.83806 
           143.85362 
           143.89668 
           143.89896 
           144.00033 
           144.00790 
           144.04601 
           144.11099 
           144.12031 
           144.24471 
           144.25935 
           144.30199 
           144.44469 
           144.59753 
           144.69387 
           144.70365 
           144.71552 
           144.77278 
           144.79833 
           144.84766 
           144.94985 
           145.04306 
           145.10058 
           145.12308 
           145.15494 
           145.17209 
           145.25709 
           145.32782 
           145.36050 
           145.36513 
           145.40311 
           145.51579 
           145.56361 
           145.57431 
           145.68177 
           145.78643 
           145.79967 
           145.88773 
           145.92206 
           145.94611 
           145.99196 
           146.05059 
           146.06065 
           146.24196 
           146.31306 
           146.46093 
           146.50908 
           146.65286 
           146.73570 
           146.78899 
           146.88446 
           146.93275 
           146.96102 
           146.96708 
           147.00061 
           147.08561 
           147.20436 
           147.24008 
           147.24897 
           147.26009 
           147.26323 
           147.27324 
           147.28178 
           147.36610 
           147.36751 
           147.44135 
           147.45045 
           147.50565 
           147.52569 
           147.53470 
           147.53575 
           147.55905 
           147.56450 
           147.58828 
           147.63430 
           147.74343 
           147.74548 
           147.75979 
           147.81813 
           147.92179 
           147.92984 
           147.98460 
           148.05561 
           148.17280 
           148.22264 
           148.23787 
           148.30668 
           148.49493 
           148.53009 
           148.53881 
           148.58096 
           148.61608 
           148.62941 
           148.63567 
           148.71547 
           148.80096 
           148.82117 
           148.83368 
           148.89983 
           148.94661 
           149.15821 
           149.19061 
           149.24528 
           149.30688 
           149.33738 
           149.49726 
           149.54289 
           149.54659 
           149.64992 
           149.67266 
           149.69399 
           149.76227 
           149.87414 
           149.88073 
           149.99152 
           150.05526 
           150.08379 
           150.20028 
           150.25317 
           150.25338 
           150.26359 
           150.31625 
           150.37863 
           150.39984 
           150.41634 
           150.48762 
           150.53141 
           150.60486 
           150.62873 
           150.68502 
           150.97815 
           150.98444 
           150.99137 
           151.00311 
           151.02214 
           151.04007 
           151.07265 
           151.12215 
           151.24597 
           151.34050 
           151.36118 
           151.37831 
           151.47309 
           151.50185 
           151.54463 
           151.55772 
           151.60248 
           151.60705 
           151.62390 
           151.76832 
           151.77204 
           151.77868 
           151.82180 
           151.82946 
           151.97611 
           152.02159 
           152.05153 
           152.06305 
           152.09270 
           152.12005 
           152.24001 
           152.26620 
           152.28045 
           152.28359 
           152.32504 
           152.69365 
           152.77511 
           152.79472 
           152.90315 
           152.91924 
           153.17851 
           153.18195 
           153.23239 
           153.32559 
           153.32654 
           153.38089 
           153.45441 
           153.49133 
           153.55646 
           153.56495 
           153.58454 
           153.63887 
           153.66957 
           153.69897 
           153.71521 
           153.77310 
           153.78188 
           153.84818 
           154.20848 
           154.23420 
           154.24076 
           154.48949 
           154.59520 
           154.67571 
           154.74993 
           154.83892 
           154.95779 
           154.96541 
           154.98054 
           154.99637 
           155.03172 
           155.05267 
           155.05972 
           155.07131 
           155.07882 
           155.08322 
           155.38261 
           155.48925 
           155.62442 
           155.63760 
           155.64845 
           155.65810 
           155.67019 
           155.68848 
           155.69842 
           155.73024 
           155.73823 
           155.76936 
           155.80881 
           155.81300 
           155.87980 
           155.92810 
           155.97314 
           156.12957 
           156.18327 
           156.19843 
           156.25728 
           156.29215 
           156.30151 
           156.42556 
           156.46441 
           156.48813 
           156.64360 
           156.91951 
           157.14310 
           157.18598 
           157.20032 
           157.23405 
           157.26566 
           157.27311 
           157.30438 
           157.30987 
           157.46872 
           157.50567 
           157.55400 
           157.64031 
           157.69651 
           157.70533 
           157.76744 
           157.81889 
           157.83000 
           157.88912 
           157.90986 
           157.95162 
           157.98525 
           158.01471 
           158.07316 
           158.24559 
           158.25337 
           158.32513 
           158.33603 
           158.42797 
           158.59512 
           158.59524 
           158.59863 
           158.69499 
           158.70276 
           158.75677 
           158.90497 
           158.91327 
           158.93344 
           158.95483 
           158.96618 
           159.00053 
           159.00883 
           159.05073 
           159.09241 
           159.27470 
           159.34069 
           159.39680 
           159.40348 
           159.41428 
           159.44089 
           159.48057 
           159.51137 
           159.57215 
           159.57349 
           159.60994 
           159.62831 
           159.80370 
           159.89442 
           159.94657 
           159.97798 
           160.01147 
           160.07633 
           160.10633 
           160.11654 
           160.16411 
           160.22598 
           160.22714 
           160.27743 
           160.37475 
           160.40804 
           160.49934 
           160.51275 
           160.58043 
           160.59039 
           160.69329 
           160.80777 
           160.86290 
           160.91145 
           161.16979 
           161.20266 
           161.29380 
           161.46765 
           161.49559 
           161.58396 
           161.66502 
           162.03753 
           162.04146 
           162.04663 
           162.06029 
           162.09840 
           162.26120 
           162.26777 
           162.28062 
           162.30201 
           162.30816 
           162.52333 
           162.59757 
           162.75228 
           162.88048 
           162.89471 
           162.99843 
           163.03343 
           163.06044 
           163.07404 
           163.11376 
           163.12563 
           163.27688 
           163.43624 
           163.45699 
           163.55323 
           163.55553 
           163.57099 
           163.60876 
           163.79328 
           163.81939 
           163.84540 
           163.84732 
           164.04902 
           164.11730 
           164.15456 
           164.19641 
           164.22582 
           164.25468 
           164.28815 
           164.31824 
           164.33469 
           164.43640 
           164.55029 
           164.56193 
           164.58439 
           164.71833 
           164.78433 
           164.85490 
           164.88003 
           164.90442 
           165.03519 
           165.20689 
           165.21169 
           165.22651 
           165.22988 
           165.23313 
           165.38651 
           165.40350 
           165.42781 
           165.42870 
           165.55862 
           165.58068 
           165.62800 
           165.63872 
           165.64804 
           165.64839 
           165.67685 
           165.72238 
           165.77467 
           165.79461 
           165.81218 
           165.85461 
           165.90565 
           165.94121 
           165.97815 
           166.05804 
           166.10124 
           166.10955 
           166.31718 
           166.38992 
           166.48563 
           166.52842 
           166.61360 
           166.65907 
           166.68163 
           166.73073 
           166.73169 
           166.77900 
           166.82432 
           166.84292 
           166.90247 
           166.91706 
           166.91933 
           166.93398 
           166.94173 
           167.06289 
           167.10529 
           167.19559 
           167.28210 
           167.32328 
           167.43981 
           167.53208 
           167.69108 
           167.72433 
           168.22919 
           168.25602 
           168.27381 
           168.31394 
           168.33188 
           168.42906 
           168.44744 
           168.47164 
           168.59763 
           168.71781 
           168.90658 
           168.95665 
           168.96557 
           169.03187 
           169.10143 
           169.14109 
           169.16179 
           169.23512 
           169.25465 
           169.40410 
           169.46518 
           169.79840 
           169.81312 
           169.82199 
           169.88632 
           169.93090 
           169.95234 
           169.99735 
           170.11926 
           170.13863 
           170.22253 
           170.28652 
           170.36907 
           170.38491 
           170.39496 
           170.46216 
           170.47582 
           170.52028 
           170.53434 
           170.58399 
           170.63980 
           170.69767 
           170.70266 
           170.79802 
           170.89730 
           170.92063 
           171.02710 
           171.06221 
           171.13246 
           171.18391 
           171.19162 
           171.21006 
           171.22746 
           171.40321 
           171.41478 
           171.54288 
           171.55312 
           171.60632 
           171.64711 
           171.65026 
           171.69740 
           171.81018 
           171.83556 
           171.84132 
           171.84751 
           171.89759 
           171.93891 
           171.94951 
           172.02497 
           172.10410 
           172.13752 
           172.21319 
           172.21517 
           172.22358 
           172.24338 
           172.33637 
           172.38500 
           172.39522 
           172.43869 
           172.52596 
           172.53148 
           172.61026 
           172.70380 
           172.70705 
           172.70882 
           172.72484 
           172.84167 
           172.84381 
           172.98275 
           173.02107 
           173.10798 
           173.11241 
           173.13661 
           173.27309 
           173.27659 
           173.28438 
           173.43686 
           173.46214 
           173.47222 
           173.53021 
           173.58953 
           173.71023 
           173.81092 
           173.82258 
           173.88078 
           173.90757 
           173.95119 
           173.95968 
           174.00463 
           174.00873 
           174.05078 
           174.08752 
           174.20371 
           174.23807 
           174.25144 
           174.34460 
           174.38747 
           174.43443 
           174.44606 
           174.44618 
           174.50020 
           174.56679 
           174.60553 
           174.60801 
           174.63151 
           174.63470 
           174.72552 
           174.73822 
           174.93909 
           175.00035 
           175.01421 
           175.04855 
           175.07923 
           175.20577 
           175.26168 
           175.32660 
           175.35518 
           175.36361 
           175.40832 
           175.42258 
           175.43615 
           175.52920 
           175.54068 
           175.55321 
           175.57957 
           175.64085 
           175.71180 
           175.71538 
           175.71762 
           175.74149 
           175.76007 
           175.76998 
           175.84286 
           175.90432 
           176.17415 
           176.33998 
           176.40849 
           176.44356 
           176.47103 
           176.53555 
           176.56138 
           176.72021 
           176.77151 
           176.95695 
           176.97395 
           177.07821 
           177.15796 
           177.32824 
           177.43210 
           177.45927 
           177.56752 
           177.70625 
           177.74013 
           177.78589 
           177.81043 
           177.83867 
           177.84686 
           177.85541 
           177.90844 
           177.97785 
           177.98866 
           178.02942 
           178.03185 
           178.05204 
           178.08012 
           178.08115 
           178.11422 
           178.13398 
           178.25620 
           178.27922 
           178.34671 
           178.34936 
           178.35184 
           178.35931 
           178.36637 
           178.49534 
           178.49686 
           178.54876 
           178.55171 
           178.65349 
           178.66095 
           178.71148 
           178.71373 
           178.80044 
           178.82153 
           178.83190 
           178.84031 
           178.86766 
           178.88034 
           179.02336 
           179.04613 
           179.07430 
           179.11173 
           179.11582 
           179.12380 
           179.29077 
           179.31587 
           179.34935 
           179.36006 
           179.36742 
           179.40015 
           179.45867 
           179.46574 
           179.49321 
           179.53835 
           179.54872 
           179.59676 
           179.61854 
           179.71091 
           179.71657 
           179.77669 
           179.80512 
           179.85996 
           179.89544 
           179.90045 
           179.90457 
           179.90719 
           179.95171 
           179.98763 
           180.01461 
           180.04706 
           180.06497 
           180.16479 
           180.22176 
           180.23330 
           180.23495 
           180.24863 
           180.25720 
           180.26478 
           180.29320 
           180.32806 
           180.34255 
           180.35577 
           180.38975 
           180.41477 
           180.47470 
           180.52500 
           180.52751 
           180.57797 
           180.65655 
           180.67038 
           180.74868 
           180.76894 
           180.84597 
           180.89715 
           180.95862 
           181.19551 
           181.31083 
           181.31548 
           181.32169 
           181.32852 
           181.34630 
           181.37853 
           181.45022 
           181.55224 
           181.61386 
           181.64090 
           181.68925 
           181.73146 
           181.74157 
           181.75271 
           181.79722 
           181.79830 
           181.82500 
           181.84175 
           181.91282 
           181.99187 
           182.02479 
           182.03395 
           182.04608 
           182.05147 
           182.05784 
           182.09970 
           182.11671 
           182.15310 
           182.21024 
           182.25706 
           182.32818 
           182.33598 
           182.38387 
           182.38906 
           182.41377 
           182.47839 
           182.56642 
           182.61532 
           182.62148 
           182.72543 
           182.77507 
           182.77597 
           182.78266 
           182.82277 
           182.84480 
           182.87152 
           182.92844 
           182.93096 
           182.97626 
           182.97672 
           182.99865 
           183.12441 
           183.13162 
           183.13769 
           183.27485 
           183.38428 
           183.40603 
           183.45837 
           183.60314 
           183.70421 
           183.76233 
           183.78290 
           183.83997 
           183.84308 
           183.87475 
           183.88040 
           183.90465 
           183.92314 
           183.93416 
           183.97619 
           184.00201 
           184.05999 
           184.10486 
           184.19508 
           184.19715 
           184.20060 
           184.22999 
           184.26046 
           184.26074 
           184.36219 
           184.36263 
           184.46609 
           184.47524 
           184.47881 
           184.49823 
           184.50376 
           184.50746 
           184.61908 
           184.66841 
           184.68984 
           184.77907 
           184.78934 
           184.79568 
           184.81004 
           184.81201 
           184.81352 
           184.82634 
           184.84367 
           184.92746 
           184.92828 
           184.98307 
           185.15381 
           185.16635 
           185.17653 
           185.29798 
           185.31806 
           185.31830 
           185.41598 
           185.43428 
           185.71678 
           185.72314 
           185.78561 
           185.91491 
           185.91723 
           185.91723 
           185.95144 
           185.97689 
           186.00740 
           186.03610 
           186.10725 
           186.12263 
           186.23699 
           186.25632 
           186.33858 
           186.34316 
           186.40307 
           186.47327 
           186.52819 
           186.54279 
           186.57988 
           186.58191 
           186.58512 
           186.59365 
           186.66746 
           186.68224 
           186.73667 
           186.78538 
           186.82530 
           186.87835 
           186.89124 
           186.89494 
           186.89661 
           187.06401 
           187.09989 
           187.12567 
           187.13423 
           187.13430 
           187.15847 
           187.22157 
           187.26361 
           187.33126 
           187.36854 
           187.48250 
           187.48397 
           187.48567 
           187.48668 
           187.50733 
           187.54215 
           187.56936 
           187.58311 
           187.64327 
           187.73437 
           187.77491 
           187.82688 
           187.82755 
           187.97202 
           187.98481 
           187.98544 
           188.03341 
           188.13254 
           188.24368 
           188.45042 
           188.45745 
           188.46472 
           188.48509 
           188.49518 
           188.60891 
           188.63151 
           188.65662 
           188.69534 
           188.70321 
           188.73957 
           188.85357 
           188.89097 
           188.90311 
           188.90913 
           189.03173 
           189.06379 
           189.12405 
           189.18501 
           189.19116 
           189.28128 
           189.53214 
           189.53257 
           189.56087 
           189.59975 
           189.62495 
           189.71174 
           189.75325 
           189.77380 
           189.81878 
           189.84197 
           189.86655 
           189.89057 
           189.91464 
           189.96718 
           189.99457 
           189.99969 
           190.05641 
           190.09769 
           190.12090 
           190.14356 
           190.17340 
           190.23696 
           190.24901 
           190.31323 
           190.34182 
           190.34646 
           190.42468 
           190.43710 
           190.49590 
           190.51737 
           190.53069 
           190.54954 
           190.59126 
           190.63440 
           190.66327 
           190.68782 
           190.70684 
           190.70967 
           190.72603 
           190.77107 
           190.81713 
           190.97144 
           191.02904 
           191.05488 
           191.10071 
           191.11917 
           191.12713 
           191.16302 
           191.28433 
           191.29418 
           191.31212 
           191.42316 
           191.44327 
           191.51977 
           191.53163 
           191.53357 
           191.57745 
           191.61756 
           191.67196 
           191.75608 
           191.78830 
           191.83885 
           191.92198 
           191.97290 
           191.99407 
           192.17644 
           192.20432 
           192.22687 
           192.23670 
           192.26052 
           192.28222 
           192.32436 
           192.32549 
           192.34255 
           192.37158 
           192.40334 
           192.43207 
           192.44759 
           192.51892 
           192.66623 
           192.68018 
           192.80754 
           192.83555 
           192.87230 
           192.87807 
           192.93222 
           192.98295 
           193.02374 
           193.12313 
           193.25938 
           193.31467 
           193.41135 
           193.46768 
           193.46861 
           193.48572 
           193.48699 
           193.50106 
           193.67785 
           193.68800 
           193.74510 
           193.75246 
           193.76963 
           193.80397 
           193.86299 
           193.92702 
           193.94244 
           194.14768 
           194.14962 
           194.16760 
           194.19895 
           194.20044 
           194.22850 
           194.24040 
           194.28434 
           194.48533 
           194.53190 
           194.58895 
           194.60480 
           194.60959 
           194.64415 
           194.66616 
           194.67327 
           194.67370 
           194.76043 
           194.77009 
           194.80520 
           194.84763 
           194.90105 
           194.94855 
           194.95500 
           195.07591 
           195.08260 
           195.08289 
           195.11852 
           195.15789 
           195.31348 
           195.31507 
           195.32361 
           195.35593 
           195.44419 
           195.49595 
           195.50972 
           195.52834 
           195.69477 
           195.73596 
           195.74707 
           195.76825 
           195.81549 
           195.95902 
           196.04941 
           196.07867 
           196.10617 
           196.10828 
           196.16661 
           196.16965 
           196.19069 
           196.22682 
           196.30191 
           196.33043 
           196.33129 
           196.35530 
           196.37319 
           196.42224 
           196.51033 
           196.54523 
           196.59686 
           196.65830 
           196.74114 
           196.79854 
           196.80096 
           196.82827 
           196.94334 
           196.95420 
           196.96875 
           197.01581 
           197.05239 
           197.11274 
           197.18649 
           197.19344 
           197.25040 
           197.25307 
           197.38501 
           197.48731 
           197.63886 
           197.69277 
           197.74708 
           197.81601 
           197.90663 
           197.93710 
           197.97624 
           198.01768 
           198.04094 
           198.04190 
           198.11617 
           198.17308 
           198.20487 
           198.20949 
           198.26021 
           198.28605 
           198.53811 
           198.54147 
           198.56162 
           198.61894 
           198.63048 
           198.70584 
           198.75302 
           198.75802 
           198.77415 
           198.86855 
           198.89015 
           198.95928 
           198.97763 
           198.99786 
           199.02464 
           199.10050 
           199.12536 
           199.13936 
           199.23614 
           199.32779 
           199.34249 
           199.45819 
           199.45910 
           199.46134 
           199.49125 
           199.49411 
           199.55278 
           199.62135 
           199.65934 
           199.69183 
           199.86086 
           199.88196 
           199.89068 
           199.96169 
           199.98312 
           199.98865 
           200.03081 
           200.04892 
           200.14114 
           200.17679 
           200.22951 
           200.32708 
           200.43602 
           200.47297 
           200.52946 
           200.53799 
           200.56326 
           200.60263 
           200.65798 
           200.66193 
           200.68092 
           200.70168 
           200.75881 
           200.76027 
           200.80214 
           200.80419 
           200.87629 
           200.95991 
           201.05643 
           201.17508 
           201.19838 
           201.20579 
           201.23750 
           201.44450 
           201.44767 
           201.46592 
           201.58201 
           201.59835 
           201.63444 
           201.79910 
           201.81501 
           201.85744 
           201.86827 
           201.87386 
           201.88020 
           201.88192 
           201.95317 
           202.06038 
           202.08121 
           202.09544 
           202.13929 
           202.16882 
           202.24475 
           202.34244 
           202.35639 
           202.40672 
           202.41365 
           202.49216 
           202.49782 
           202.49810 
           202.57506 
           202.58690 
           202.65314 
           202.92519 
           203.00773 
           203.03647 
           203.12562 
           203.16599 
           203.35663 
           203.38386 
           203.44129 
           203.45021 
           203.55384 
           203.65252 
           203.75689 
           203.84005 
           203.87523 
           203.98219 
           203.99502 
           204.12832 
           204.16275 
           204.24581 
           204.50929 
           204.55837 
           204.57035 
           204.64605 
           204.70365 
           204.71237 
           204.76415 
           204.79678 
           204.81466 
           204.84973 
           204.85892 
           204.85964 
           204.91883 
           204.92484 
           204.97897 
           204.98558 
           205.13506 
           205.16974 
           205.18259 
           205.29102 
           205.29139 
           205.34402 
           205.39489 
           205.44589 
           205.48219 
           205.49169 
           205.50690 
           205.51757 
           205.56353 
           205.58800 
           205.59358 
           205.61163 
           205.62561 
           205.66241 
           205.67795 
           205.69541 
           205.72153 
           205.75748 
           205.79102 
           205.85283 
           205.88506 
           205.90098 
           205.95433 
           206.00828 
           206.11489 
           206.14676 
           206.15262 
           206.15885 
           206.25100 
           206.38464 
           206.46275 
           206.47222 
           206.49226 
           206.49783 
           206.53246 
           206.57598 
           206.60002 
           206.71334 
           206.72740 
           206.79110 
           206.86399 
           207.12785 
           207.14811 
           207.21084 
           207.31202 
           207.41924 
           207.45049 
           207.45220 
           207.57118 
           207.59009 
           207.62280 
           207.65945 
           207.78877 
           207.83191 
           207.86051 
           207.90207 
           207.94769 
           207.96553 
           207.99657 
           208.14144 
           208.15489 
           208.17864 
           208.20606 
           208.26649 
           208.27290 
           208.30378 
           208.33380 
           208.35769 
           208.39130 
           208.39252 
           208.44684 
           208.45618 
           208.77163 
           208.80880 
           208.83531 
           208.84898 
           208.90729 
           208.93331 
           208.96522 
           209.12378 
           209.17354 
           209.20456 
           209.22758 
           209.23124 
           209.42469 
           209.47061 
           209.47255 
           209.50077 
           209.55075 
           209.58648 
           209.59548 
           209.71191 
           209.71810 
           209.72266 
           209.75116 
           209.81001 
           209.81191 
           209.84560 
           209.85299 
           209.85380 
           209.85678 
           209.85686 
           209.86297 
           209.86318 
           209.92193 
           209.96795 
           209.98632 
           210.00819 
           210.03609 
           210.03776 
           210.07611 
           210.07946 
           210.16065 
           210.20365 
           210.20459 
           210.22369 
           210.32839 
           210.39544 
           210.40629 
           210.48363 
           210.61976 
           210.62869 
           210.66359 
           210.75587 
           210.80603 
           210.81033 
           210.85905 
           210.87198 
           210.89684 
           210.93943 
           210.98137 
           210.98273 
           211.03335 
           211.07533 
           211.13312 
           211.14955 
           211.17753 
           211.21779 
           211.29216 
           211.31289 
           211.34423 
           211.34662 
           211.35581 
           211.41196 
           211.42463 
           211.44499 
           211.50386 
           211.50478 
           211.55832 
           211.55838 
           211.55924 
           211.56563 
           211.60334 
           211.60701 
           211.68308 
           211.70665 
           211.71214 
           211.73870 
           211.75295 
           211.76038 
           211.79125 
           211.86537 
           211.89848 
           211.90145 
           211.96595 
           212.00200 
           212.18689 
           212.20837 
           212.23361 
           212.23397 
           212.28511 
           212.31593 
           212.36537 
           212.46666 
           212.52999 
           212.53500 
           212.54476 
           212.58684 
           212.64191 
           212.65988 
           212.71027 
           212.91017 
           212.99633 
           213.02011 
           213.03602 
           213.12834 
           213.18875 
           213.21042 
           213.21215 
           213.25185 
           213.27148 
           213.28858 
           213.30067 
           213.30823 
           213.33695 
           213.38123 
           213.46853 
           213.56301 
           213.72359 
           213.77616 
           213.89308 
           213.89332 
           213.94359 
           214.00502 
           214.02835 
           214.04208 
           214.05448 
           214.12953 
           214.15919 
           214.19704 
           214.23241 
           214.24087 
           214.24186 
           214.34882 
           214.36266 
           214.40935 
           214.43582 
           214.48950 
           214.52598 
           214.52725 
           214.53702 
           214.61172 
           214.68755 
           214.69472 
           214.76227 
           214.78348 
           214.81997 
           214.84791 
           214.85452 
           214.88095 
           214.92308 
           214.93560 
           215.06718 
           215.06774 
           215.17732 
           215.22021 
           215.27170 
           215.34206 
           215.46674 
           215.57899 
           215.61486 
           215.62915 
           215.70709 
           215.73228 
           215.73655 
           215.78841 
           215.85381 
           215.85517 
           215.86378 
           215.86620 
           215.88093 
           215.88529 
           215.93747 
           215.94645 
           216.06646 
           216.09051 
           216.11185 
           216.12537 
           216.12582 
           216.17534 
           216.22920 
           216.31919 
           216.37264 
           216.48197 
           216.67513 
           216.70511 
           216.71912 
           216.71970 
           216.72764 
           216.80840 
           216.82205 
           216.82851 
           216.84090 
           216.85004 
           216.92627 
           216.95562 
           216.97270 
           217.18758 
           217.27898 
           217.30477 
           217.32799 
           217.45956 
           217.46157 
           217.48089 
           217.49859 
           217.50029 
           217.50996 
           217.54368 
           217.54507 
           217.56928 
           217.57373 
           217.60053 
           217.67278 
           217.69729 
           217.75662 
           217.79874 
           217.82676 
           217.92571 
           217.92596 
           217.94811 
           218.05291 
           218.08889 
           218.11326 
           218.24467 
           218.29382 
           218.29565 
           218.38387 
           218.38764 
           218.39652 
           218.42883 
           218.44346 
           218.50105 
           218.53959 
           218.57750 
           218.58242 
           218.62363 
           218.66746 
           218.69829 
           218.70870 
           218.75051 
           218.76160 
           218.77670 
           218.85088 
           218.93755 
           218.95726 
           219.01945 
           219.09864 
           219.13645 
           219.23890 
           219.35232 
           219.37519 
           219.45246 
           219.61215 
           219.67977 
           219.68418 
           219.72116 
           219.73624 
           219.75789 
           219.79444 
           219.90009 
           219.93232 
           219.96500 
           220.01190 
           220.15947 
           220.16037 
           220.19453 
           220.34632 
           220.35877 
           220.38901 
           220.43913 
           220.47989 
           220.63518 
           220.65865 
           220.66010 
           220.75918 
           220.94986 
           220.99687 
           221.02010 
           221.03960 
           221.11124 
           221.16619 
           221.20042 
           221.21257 
           221.36105 
           221.37261 
           221.41164 
           221.45292 
           221.47734 
           221.48167 
           221.49028 
           221.55405 
           221.56293 
           221.62699 
           221.68332 
           221.78588 
           221.78876 
           221.91839 
           221.92800 
           221.94121 
           222.02908 
           222.03505 
           222.03563 
           222.06852 
           222.09886 
           222.12417 
           222.14981 
           222.23840 
           222.26652 
           222.29275 
           222.32291 
           222.43129 
           222.43854 
           222.61634 
           222.61821 
           222.71084 
           222.71997 
           222.78857 
           222.84937 
           222.91675 
           222.97295 
           222.99070 
           222.99943 
           223.01683 
           223.06314 
           223.09117 
           223.10542 
           223.12913 
           223.13074 
           223.13103 
           223.17449 
           223.20207 
           223.21496 
           223.23279 
           223.29761 
           223.30433 
           223.36131 
           223.37256 
           223.42856 
           223.43416 
           223.50091 
           223.51938 
           223.60147 
           223.63296 
           223.76038 
           223.90169 
           223.91673 
           223.95349 
           224.01846 
           224.05389 
           224.09783 
           224.24965 
           224.41288 
           224.49256 
           224.50207 
           224.57341 
           224.64281 
           224.65041 
           224.70837 
           224.76507 
           224.80434 
           224.83010 
           224.83671 
           224.86765 
           224.87227 
           224.87688 
           224.90811 
           224.92818 
           224.94284 
           224.95737 
           225.16899 
           225.18689 
           225.19765 
           225.19783 
           225.24405 
           225.25472 
           225.35661 
           225.36142 
           225.37243 
           225.39921 
           225.41739 
           225.45938 
           225.50587 
           225.59167 
           225.61007 
           225.65028 
           225.67745 
           225.73949 
           225.90443 
           225.95294 
           225.98256 
           226.01930 
           226.03096 
           226.12990 
           226.18075 
           226.19856 
           226.24957 
           226.27962 
           226.30430 
           226.34412 
           226.43099 
           226.64432 
           226.64436 
           226.71516 
           226.74764 
           226.96876 
           227.01679 
           227.03899 
           227.04244 
           227.04304 
           227.05992 
           227.10564 
           227.16523 
           227.19225 
           227.20760 
           227.21463 
           227.22440 
           227.23336 
           227.23419 
           227.24204 
           227.26789 
           227.28636 
           227.30167 
           227.31545 
           227.31699 
           227.34237 
           227.35360 
           227.40225 
           227.43251 
           227.43873 
           227.45320 
           227.55234 
           227.61053 
           227.61250 
           227.69677 
           227.69840 
           227.75342 
           227.76470 
           227.78108 
           227.84633 
           227.92604 
           228.01009 
           228.03837 
           228.21161 
           228.23129 
           228.23541 
           228.28749 
           228.29396 
           228.34531 
           228.48574 
           228.54144 
           228.57458 
           228.66119 
           228.69287 
           228.74145 
           228.81660 
           228.82026 
           228.86000 
           228.95612 
           229.06361 
           229.07722 
           229.09250 
           229.12523 
           229.13695 
           229.16833 
           229.27566 
           229.29060 
           229.30870 
           229.31135 
           229.38062 
           229.39826 
           229.49115 
           229.52622 
           229.52780 
           229.61943 
           229.80638 
           229.83360 
           229.86850 
           229.87105 
           229.91614 
           230.05806 
           230.08061 
           230.11682 
           230.19272 
           230.20294 
           230.23924 
           230.37879 
           230.40208 
           230.48582 
           230.60498 
           230.67697 
           230.69340 
           230.78349 
           230.79803 
           230.80701 
           230.80979 
           230.81592 
           230.82013 
           230.83731 
           230.86799 
           230.87805 
           230.97990 
           231.03243 
           231.05025 
           231.10078 
           231.11291 
           231.21157 
           231.22740 
           231.24030 
           231.26452 
           231.27176 
           231.29333 
           231.34358 
           231.35624 
           231.36136 
           231.38207 
           231.39120 
           231.46833 
           231.47660 
           231.54697 
           231.59777 
           231.60841 
           231.61759 
           231.65777 
           231.68435 
           231.69947 
           231.77024 
           231.78197 
           231.91099 
           231.95670 
           231.96599 
           231.96789 
           231.97875 
           232.00362 
           232.01066 
           232.05771 
           232.08483 
           232.08545 
           232.08670 
           232.10698 
           232.10867 
           232.13965 
           232.14136 
           232.15847 
           232.19858 
           232.29461 
           232.34886 
           232.39329 
           232.41056 
           232.43105 
           232.44860 
           232.45246 
           232.53456 
           232.53902 
           232.74313 
           232.75071 
           232.77152 
           232.78557 
           232.81135 
           232.92391 
           232.99223 
           232.99513 
           233.02204 
           233.04991 
           233.21097 
           233.27002 
           233.29513 
           233.31071 
           233.33162 
           233.35199 
           233.37304 
           233.40000 
           233.40972 
           233.47457 
           233.48788 
           233.54786 
           233.59114 
           233.60883 
           233.66417 
           233.71967 
           233.73971 
           233.74113 
           233.79589 
           233.85374 
           233.93287 
           233.97632 
           234.04445 
           234.04833 
           234.11826 
           234.26831 
           234.31540 
           234.32332 
           234.42183 
           234.50431 
           234.66513 
           234.69356 
           234.71923 
           234.75231 
           234.77120 
           234.77460 
           234.79216 
           234.81438 
           234.83889 
           234.85779 
           234.87747 
           234.95409 
           234.95663 
           235.03293 
           235.09310 
           235.11780 
           235.12169 
           235.13220 
           235.13386 
           235.17592 
           235.25493 
           235.27308 
           235.27975 
           235.28482 
           235.30203 
           235.33323 
           235.34578 
           235.38808 
           235.41117 
           235.46472 
           235.46804 
           235.49040 
           235.53640 
           235.54704 
           235.66954 
           235.69355 
           235.71742 
           235.76065 
           235.83874 
           235.93851 
           235.95723 
           235.96314 
           235.96429 
           235.96853 
           235.98070 
           235.99026 
           235.99423 
           236.04144 
           236.04788 
           236.05184 
           236.05244 
           236.17848 
           236.19425 
           236.23388 
           236.30164 
           236.31532 
           236.31778 
           236.32269 
           236.35277 
           236.37867 
           236.41107 
           236.45904 
           236.51087 
           236.52000 
           236.53579 
           236.71318 
           236.75684 
           236.78830 
           236.79148 
           236.87487 
           236.89332 
           237.02595 
           237.03026 
           237.08961 
           237.11057 
           237.24719 
           237.27270 
           237.37867 
           237.42262 
           237.42589 
           237.43894 
           237.45183 
           237.45596 
           237.47784 
           237.48465 
           237.49307 
           237.51209 
           237.51441 
           237.51699 
           237.53543 
           237.60127 
           237.67677 
           237.71101 
           237.71300 
           237.78807 
           237.79502 
           237.80369 
           237.81878 
           237.82800 
           237.98715 
           237.99586 
           238.10063 
           238.13769 
           238.14433 
           238.16138 
           238.17090 
           238.17140 
           238.30579 
           238.31747 
           238.34618 
           238.40050 
           238.41699 
           238.43148 
           238.49189 
           238.51695 
           238.52431 
           238.58161 
           238.59922 
           238.60176 
           238.62147 
           238.64046 
           238.69979 
           238.83671 
           238.85102 
           238.85321 
           238.89410 
           238.89656 
           238.94551 
           238.96261 
           238.98829 
           239.02983 
           239.05050 
           239.07312 
           239.15470 
           239.18057 
           239.23602 
           239.27257 
           239.38576 
           239.40535 
           239.43262 
           239.51355 
           239.53335 
           239.54843 
           239.55401 
           239.66984 
           239.71934 
           239.77189 
           239.81993 
           239.82187 
           240.01724 
           240.03791 
           240.05404 
           240.09371 
           240.09685 
           240.10100 
           240.12124 
           240.24908 
           240.39163 
           240.42015 
           240.44796 
           240.45347 
           240.46402 
           240.46441 
           240.48616 
           240.51712 
           240.53575 
           240.56036 
           240.62191 
           240.62369 
           240.64088 
           240.67909 
           240.73461 
           240.75998 
           240.76026 
           240.87637 
           240.88452 
           240.92326 
           241.07726 
           241.08516 
           241.12086 
           241.13239 
           241.14242 
           241.16583 
           241.19262 
           241.38928 
           241.43644 
           241.47746 
           241.49244 
           241.50122 
           241.51513 
           241.52452 
           241.53606 
           241.53622 
           241.54732 
           241.57175 
           241.57624 
           241.60928 
           241.65218 
           241.68702 
           241.74480 
           241.79604 
           241.80767 
           241.83649 
           241.89164 
           241.92223 
           241.97249 
           242.10370 
           242.10460 
           242.10887 
           242.11323 
           242.11729 
           242.18016 
           242.20709 
           242.22074 
           242.36366 
           242.38745 
           242.39834 
           242.79517 
           242.81093 
           242.97846 
           243.00850 
           243.01149 
           243.02641 
           243.07177 
           243.15489 
           243.18887 
           243.18971 
           243.20837 
           243.23216 
           243.26387 
           243.27191 
           243.36316 
           243.42660 
           243.43251 
           243.44028 
           243.46108 
           243.51876 
           243.53600 
           243.61477 
           243.67240 
           243.74513 
           243.75651 
           243.77689 
           243.84637 
           243.87938 
           243.96238 
           243.98199 
           243.98421 
           243.98793 
           243.99191 
           244.01965 
           244.04177 
           244.06115 
           244.09184 
           244.09809 
           244.33595 
           244.36438 
           244.41647 
           244.46125 
           244.47174 
           244.56105 
           244.58946 
           244.65168 
           244.70520 
           244.70986 
           244.80662 
           245.14723 
           245.15063 
           245.18025 
           245.26826 
           245.27306 
           245.30570 
           245.35757 
           245.40852 
           245.47624 
           245.49076 
           245.61145 
           245.69990 
           245.78521 
           245.83528 
           245.87907 
           245.89469 
           245.94302 
           246.03606 
           246.04808 
           246.06179 
           246.18121 
           246.22134 
           246.25914 
           246.29385 
           246.31552 
           246.49033 
           246.54443 
           246.54687 
           246.69135 
           246.73427 
           246.73559 
           246.81011 
           246.83913 
           246.89400 
           246.95836 
           246.95952 
           246.97457 
           247.16805 
           247.17676 
           247.21652 
           247.28416 
           247.55124 
           247.62123 
           247.68239 
           247.68305 
           247.70563 
           247.78440 
           247.83798 
           247.87085 
           247.91028 
           248.04776 
           248.07313 
           248.17371 
           248.26850 
           248.28319 
           248.39694 
           248.41668 
           248.47358 
           248.49646 
           248.64478 
           248.72726 
           248.76125 
           248.85831 
           248.93812 
           248.98386 
           248.99377 
           249.13526 
           249.41122 
           249.48431 
           249.52538 
           249.61868 
           249.78575 
           249.78744 
           249.80439 
           249.85235 
           249.93228 
           250.11558 
           250.12427 
           250.12480 
           250.13711 
           250.22392 
           250.23372 
           250.24388 
           250.28194 
           250.30453 
           250.31290 
           250.33928 
           250.43406 
           250.53276 
           250.57220 
           250.65034 
           250.72433 
           250.74984 
           250.91298 
           250.91491 
           250.98526 
           250.98780 
           251.11465 
           251.13128 
           251.13888 
           251.15863 
           251.25095 
           251.25425 
           251.34715 
           251.35062 
           251.56808 
           251.67822 
           251.70345 
           251.75901 
           251.87319 
           251.87470 
           251.91509 
           251.95058 
           251.99773 
           252.02131 
           252.04326 
           252.08548 
           252.10648 
           252.10720 
           252.11507 
           252.19396 
           252.22470 
           252.24691 
           252.24734 
           252.26472 
           252.31819 
           252.32693 
           252.34355 
           252.40702 
           252.44232 
           252.44451 
           252.51823 
           252.58986 
           252.68980 
           252.70274 
           252.74346 
           252.79478 
           252.81987 
           252.83044 
           252.86762 
           252.90226 
           252.95929 
           252.96889 
           253.15077 
           253.17307 
           253.29021 
           253.30981 
           253.35756 
           253.38598 
           253.39574 
           253.52566 
           253.52658 
           253.54978 
           253.55515 
           253.69802 
           253.80271 
           253.81372 
           253.81637 
           253.81756 
           253.85853 
           253.86453 
           253.97942 
           254.00578 
           254.06227 
           254.09042 
           254.09626 
           254.15052 
           254.18419 
           254.26385 
           254.27436 
           254.27707 
           254.32607 
           254.40085 
           254.52732 
           254.54235 
           254.70791 
           254.74023 
           254.76487 
           254.83146 
           254.83472 
           254.92584 
           255.04031 
           255.11610 
           255.13220 
           255.18757 
           255.19933 
           255.21385 
           255.24183 
           255.25496 
           255.27167 
           255.28475 
           255.35439 
           255.40551 
           255.42120 
           255.42633 
           255.45573 
           255.52726 
           255.58637 
           255.66837 
           255.76753 
           255.77473 
           255.89843 
           255.89985 
           256.05984 
           256.23143 
           256.35126 
           256.39143 
           256.47613 
           256.47705 
           256.47801 
           256.50792 
           256.60847 
           256.64579 
           256.65486 
           256.83505 
           256.87569 
           256.88417 
           256.91991 
           256.94095 
           256.95668 
           257.00961 
           257.05266 
           257.16877 
           257.18485 
           257.21261 
           257.25969 
           257.32370 
           257.36116 
           257.37556 
           257.42604 
           257.49944 
           257.60533 
           257.61594 
           257.61621 
           257.62641 
           257.74155 
           257.74348 
           257.77871 
           257.87372 
           257.89285 
           257.95196 
           257.99065 
           257.99520 
           258.12386 
           258.13794 
           258.17306 
           258.17677 
           258.23650 
           258.26590 
           258.26862 
           258.31087 
           258.32845 
           258.36411 
           258.55071 
           258.57128 
           258.62273 
           258.64708 
           258.87993 
           258.88122 
           258.89567 
           258.93284 
           258.93426 
           258.95019 
           258.98985 
           259.04767 
           259.08345 
           259.09194 
           259.13377 
           259.16342 
           259.16534 
           259.28965 
           259.32150 
           259.46867 
           259.50268 
           259.50386 
           259.51390 
           259.52269 
           259.59562 
           259.64250 
           259.64524 
           259.68113 
           259.70273 
           259.78961 
           259.81434 
           259.88812 
           259.90635 
           259.92205 
           260.05898 
           260.09161 
           260.17621 
           260.21464 
           260.35346 
           260.35903 
           260.44177 
           260.59774 
           260.63945 
           260.66051 
           260.66746 
           260.71621 
           260.76954 
           260.78933 
           260.84032 
           260.85966 
           261.12072 
           261.15919 
           261.31635 
           261.36909 
           261.41802 
           261.42283 
           261.44493 
           261.68332 
           261.70161 
           261.74035 
           261.78874 
           261.83186 
           261.84796 
           261.86089 
           261.86481 
           261.90981 
           261.91444 
           261.95745 
           262.00010 
           262.15843 
           262.20171 
           262.20593 
           262.20972 
           262.45622 
           262.47909 
           262.48762 
           262.48812 
           262.49109 
           262.52328 
           262.60873 
           262.64893 
           262.70537 
           262.85873 
           262.87143 
           262.87221 
           262.92385 
           262.93357 
           263.00115 
           263.02881 
           263.03653 
           263.10154 
           263.23189 
           263.24896 
           263.25212 
           263.36840 
           263.38619 
           263.45796 
           263.47029 
           263.49166 
           263.51732 
           263.58342 
           263.59064 
           263.59511 
           263.69204 
           263.69448 
           263.72014 
           263.73772 
           263.82972 
           263.85824 
           264.01406 
           264.11208 
           264.14686 
           264.14851 
           264.20628 
           264.23353 
           264.23767 
           264.24312 
           264.27602 
           264.37195 
           264.38743 
           264.57522 
           264.64843 
           264.67769 
           264.68873 
           264.71542 
           264.75454 
           264.81120 
           264.81141 
           264.89616 
           264.90466 
           264.90935 
           264.95338 
           264.95914 
           264.96474 
           265.01459 
           265.03127 
           265.04456 
           265.06551 
           265.15605 
           265.28071 
           265.42013 
           265.52145 
           265.54064 
           265.54351 
           265.77191 
           265.78942 
           265.79321 
           265.79848 
           265.80183 
           265.80185 
           265.89840 
           265.96954 
           266.10205 
           266.12527 
           266.16318 
           266.32021 
           266.34182 
           266.34194 
           266.38039 
           266.45160 
           266.46156 
           266.46936 
           266.59284 
           266.62421 
           266.62858 
           266.63558 
           266.66068 
           266.82978 
           267.00376 
           267.01147 
           267.05847 
           267.06577 
           267.13264 
           267.14222 
           267.14592 
           267.22235 
           267.22513 
           267.35102 
           267.38907 
           267.44917 
           267.46556 
           267.52484 
           267.68277 
           267.72369 
           267.81013 
           267.82768 
           267.86753 
           267.89614 
           267.90342 
           267.90454 
           267.91094 
           267.93656 
           268.14545 
           268.14811 
           268.17791 
           268.22784 
           268.33936 
           268.45592 
           268.46524 
           268.58357 
           268.60238 
           268.65500 
           268.71376 
           268.76222 
           268.95846 
           269.01234 
           269.12007 
           269.30353 
           269.32893 
           269.34688 
           269.38234 
           269.45324 
           269.45630 
           269.51273 
           269.54564 
           269.66815 
           269.88473 
           269.92545 
           269.93750 
           270.01438 
           270.03493 
           270.09499 
           270.09578 
           270.10551 
           270.15463 
           270.15845 
           270.20264 
           270.22324 
           270.32064 
           270.34378 
           270.40659 
           270.49337 
           270.50113 
           270.59687 
           270.60465 
           270.62509 
           270.70156 
           270.72350 
           270.72499 
           270.73605 
           270.86692 
           270.94459 
           270.94522 
           271.08378 
           271.09192 
           271.10539 
           271.23977 
           271.31596 
           271.37021 
           271.39943 
           271.42763 
           271.51460 
           271.53093 
           271.53375 
           271.54737 
           271.55357 
           271.67209 
           271.67273 
           271.67497 
           271.69410 
           271.70861 
           271.79201 
           271.80701 
           271.82397 
           271.88545 
           271.94098 
           271.94567 
           272.00416 
           272.05662 
           272.06750 
           272.09783 
           272.13395 
           272.14312 
           272.24810 
           272.34503 
           272.34574 
           272.37415 
           272.37543 
           272.38366 
           272.42192 
           272.54275 
           272.56651 
           272.58533 
           272.65832 
           272.66488 
           272.75788 
           272.79123 
           272.85985 
           272.88755 
           273.02676 
           273.10416 
           273.17042 
           273.18262 
           273.34958 
           273.38174 
           273.43381 
           273.49226 
           273.55536 
           273.60174 
           273.67396 
           273.68304 
           273.76456 
           273.83822 
           274.02464 
           274.14476 
           274.25973 
           274.28224 
           274.30487 
           274.39865 
           274.40906 
           274.49303 
           274.55790 
           274.59195 
           274.60242 
           274.60626 
           274.70445 
           274.71113 
           274.74527 
           274.75120 
           274.78770 
           274.81207 
           274.81490 
           274.99206 
           275.03979 
           275.05093 
           275.26999 
           275.35289 
           275.37327 
           275.39248 
           275.45343 
           275.47938 
           275.58871 
           275.77433 
           276.11728 
           276.23603 
           276.29006 
           276.40571 
           276.43254 
           276.47201 
           276.59324 
           277.04885 
           277.08164 
           277.40250 
           277.45751 
           277.49838 
           277.52260 
           277.56253 
           277.66446 
           277.70108 
           277.75806 
           277.81120 
           277.85535 
           277.86422 
           277.90204 
           277.92998 
           277.97082 
           277.99222 
           278.08624 
           278.10827 
           278.22727 
           278.37745 
           278.41316 
           278.45607 
           278.47858 
           278.56818 
           278.58437 
           278.58737 
           278.60761 
           278.76176 
           278.85178 
           278.87497 
           278.88562 
           278.95964 
           278.97233 
           279.00288 
           279.01924 
           279.23913 
           279.40417 
           279.40422 
           279.57008 
           279.57106 
           279.59773 
           279.64540 
           279.68823 
           279.72699 
           279.80924 
           279.96674 
           279.99350 
           280.04486 
           280.08668 
           280.10792 
           280.11969 
           280.14952 
           280.23996 
           280.30661 
           280.36322 
           280.37466 
           280.38801 
           280.45476 
           280.52947 
           280.63686 
           280.73953 
           280.76473 
           280.82833 
           280.83395 
           280.88204 
           280.92880 
           281.00556 
           281.17973 
           281.19453 
           281.21106 
           281.22101 
           281.25144 
           281.27048 
           281.47620 
           281.50494 
           281.58610 
           281.62133 
           281.63361 
           281.63891 
           281.66364 
           281.68770 
           281.72106 
           281.74412 
           281.85912 
           281.89720 
           281.92616 
           282.10377 
           282.10711 
           282.14906 
           282.16031 
           282.20999 
           282.22860 
           282.25037 
           282.35929 
           282.40459 
           282.43668 
           282.45536 
           282.49395 
           282.53274 
           282.60729 
           282.68222 
           282.69713 
           282.74311 
           282.78444 
           282.83700 
           282.98281 
           283.03619 
           283.10263 
           283.16165 
           283.16956 
           283.17236 
           283.27764 
           283.34784 
           283.37118 
           283.43224 
           283.45214 
           283.52183 
           283.52393 
           283.59398 
           283.66096 
           283.74531 
           283.81015 
           283.83106 
           283.86145 
           283.95933 
           283.98503 
           284.07884 
           284.09146 
           284.23594 
           284.44294 
           284.46880 
           284.56452 
           284.56958 
           284.57104 
           284.57491 
           284.64283 
           284.64860 
           284.66996 
           284.74339 
           284.90283 
           284.92167 
           284.96163 
           284.98513 
           284.99931 
           285.06320 
           285.12342 
           285.34903 
           285.35494 
           285.37962 
           285.52814 
           285.69008 
           285.73783 
           285.84460 
           285.86668 
           285.87964 
           285.91698 
           285.92298 
           285.97974 
           286.05490 
           286.14907 
           286.23122 
           286.30563 
           286.42740 
           286.44105 
           286.50387 
           286.62435 
           286.63411 
           286.68913 
           286.70469 
           286.70604 
           286.70772 
           286.73551 
           286.88167 
           286.93268 
           286.94012 
           286.98563 
           287.00051 
           287.01749 
           287.08547 
           287.12157 
           287.19712 
           287.35995 
           287.37975 
           287.38291 
           287.39972 
           287.46213 
           287.48196 
           287.51709 
           287.61244 
           287.62863 
           287.66370 
           287.66885 
           287.67140 
           287.72663 
           287.74503 
           287.74936 
           287.80454 
           287.81102 
           287.81571 
           287.82722 
           287.98533 
           287.99449 
           288.09042 
           288.26683 
           288.28353 
           288.28439 
           288.30822 
           288.31673 
           288.32312 
           288.53899 
           288.96198 
           288.98926 
           289.00551 
           289.09571 
           289.11146 
           289.14353 
           289.18594 
           289.19068 
           289.31473 
           289.37301 
           289.49562 
           289.57840 
           289.67956 
           289.79682 
           289.89394 
           289.95013 
           290.03259 
           290.19974 
           290.33408 
           290.37479 
           290.40524 
           290.41439 
           290.42018 
           290.50407 
           290.51042 
           290.52126 
           290.59046 
           290.60002 
           290.66190 
           290.67440 
           290.67880 
           290.68464 
           290.69930 
           290.74756 
           290.77301 
           290.78928 
           290.80932 
           290.99246 
           290.99456 
           290.99817 
           291.04672 
           291.07172 
           291.12015 
           291.14232 
           291.16286 
           291.21835 
           291.27233 
           291.27570 
           291.29839 
           291.30287 
           291.31930 
           291.34099 
           291.41932 
           291.51549 
           291.54938 
           291.59566 
           291.60872 
           291.63591 
           291.67375 
           291.67545 
           291.79220 
           291.80414 
           291.82414 
           291.86207 
           291.89139 
           291.93310 
           291.95180 
           291.96417 
           292.01775 
           292.08244 
           292.18003 
           292.18865 
           292.32901 
           292.37119 
           292.38806 
           292.42079 
           292.48707 
           292.51217 
           292.54732 
           292.63306 
           292.87850 
           292.98692 
           293.01770 
           293.04425 
           293.12988 
           293.22605 
           293.24454 
           293.25496 
           293.29369 
           293.44951 
           293.51267 
           293.56054 
           293.57794 
           293.63010 
           293.64745 
           293.67191 
           293.71405 
           293.82703 
           293.93845 
           293.97564 
           294.11425 
           294.28952 
           294.39376 
           294.40764 
           294.43676 
           294.56748 
           294.61772 
           294.74232 
           294.78453 
           294.90017 
           294.94895 
           294.96175 
           295.01026 
           295.04955 
           295.14047 
           295.20778 
           295.21619 
           295.22110 
           295.28413 
           295.31543 
           295.43089 
           295.45859 
           295.60357 
           295.62658 
           295.64796 
           295.65200 
           295.73494 
           295.75350 
           295.75911 
           295.78658 
           295.86686 
           295.89059 
           295.90017 
           295.95583 
           296.03854 
           296.04931 
           296.08189 
           296.21202 
           296.26573 
           296.39430 
           296.39879 
           296.41008 
           296.50754 
           296.53983 
           296.58346 
           296.60534 
           296.80700 
           296.88420 
           296.89693 
           296.93557 
           296.95131 
           296.98731 
           297.10864 
           297.11134 
           297.14436 
           297.20204 
           297.28021 
           297.28033 
           297.38379 
           297.38863 
           297.40654 
           297.46990 
           297.52105 
           297.54539 
           297.56393 
           297.58834 
           297.67623 
           297.70696 
           297.85950 
           297.87986 
           297.91554 
           297.97145 
           297.98333 
           297.98852 
           298.02098 
           298.02236 
           298.04299 
           298.09686 
           298.20179 
           298.20407 
           298.21798 
           298.24969 
           298.32722 
           298.42317 
           298.43292 
           298.50139 
           298.55642 
           298.66448 
           298.71909 
           298.74859 
           298.88870 
           298.89642 
           298.92734 
           298.96175 
           299.00634 
           299.05748 
           299.10304 
           299.12099 
           299.26361 
           299.37504 
           299.42083 
           299.58558 
           299.69394 
           299.80138 
           299.81924 
           299.84284 
           299.86004 
           299.91064 
           299.92811 
           299.97158 
           299.98054 
           300.05667 
           300.19171 
           300.30691 
           300.35111 
           300.36977 
           300.41924 
           300.51255 
           300.53409 
           300.57731 
           300.64348 
           300.77156 
           300.95785 
           300.96174 
           300.98316 
           301.04434 
           301.14021 
           301.60496 
           301.66419 
           301.74396 
           301.86116 
           301.89375 
           301.90279 
           301.93511 
           302.10080 
           302.10600 
           302.20133 
           302.29349 
           302.39437 
           302.42204 
           302.50494 
           302.52398 
           302.85375 
           302.90461 
           302.94902 
           302.98471 
           303.03556 
           303.04034 
           303.13301 
           303.38600 
           303.40121 
           303.44430 
           303.56635 
           303.62345 
           303.63564 
           303.73269 
           303.76743 
           303.93145 
           303.97793 
           304.13697 
           304.29914 
           304.40641 
           304.48109 
           304.64070 
           304.73188 
           304.85206 
           304.91591 
           304.93548 
           304.93708 
           304.94610 
           305.02347 
           305.06987 
           305.14894 
           305.21620 
           305.23749 
           305.26318 
           305.29589 
           305.32331 
           305.50530 
           305.57823 
           305.84512 
           306.14087 
           306.21197 
           306.23781 
           306.34812 
           306.34897 
           306.36375 
           306.37072 
           306.37926 
           306.43140 
           306.44917 
           306.49685 
           306.50454 
           306.59942 
           306.60294 
           306.63748 
           306.66704 
           306.73819 
           306.74400 
           306.82496 
           306.83045 
           306.86873 
           307.05448 
           307.08367 
           307.20094 
           307.23848 
           307.34163 
           307.56324 
           307.56755 
           307.61142 
           307.62166 
           307.70141 
           307.90222 
           307.99091 
           308.29490 
           308.30124 
           308.34365 
           308.49999 
           308.51271 
           308.54622 
           308.54989 
           308.61945 
           308.62949 
           308.77874 
           308.91175 
           308.91929 
           308.94585 
           309.02341 
           309.05967 
           309.07271 
           309.07701 
           309.11610 
           309.24530 
           309.30076 
           309.39147 
           309.41443 
           309.46319 
           309.55959 
           309.57937 
           309.64578 
           309.64934 
           309.68936 
           309.81488 
           309.90202 
           309.91883 
           309.92817 
           309.94990 
           309.99072 
           310.05201 
           310.07476 
           310.22098 
           310.27050 
           310.31351 
           310.35008 
           310.35175 
           310.40611 
           310.49496 
           310.53630 
           310.65458 
           310.81555 
           311.27276 
           311.31443 
           311.64462 
           311.70743 
           311.86022 
           311.88495 
           311.89825 
           311.95873 
           311.99212 
           312.01825 
           312.08309 
           312.24466 
           312.30505 
           312.30764 
           312.32179 
           312.38385 
           312.40971 
           312.49672 
           312.50342 
           312.61275 
           312.64392 
           312.67651 
           312.75320 
           312.78585 
           312.79066 
           312.81685 
           312.82535 
           312.83665 
           312.90402 
           312.94097 
           313.01840 
           313.10486 
           313.16471 
           313.17843 
           313.32078 
           313.34938 
           313.42147 
           313.44432 
           313.49148 
           313.52760 
           313.60185 
           313.62649 
           313.63534 
           313.70125 
           313.72903 
           313.75211 
           313.79275 
           313.79318 
           313.88821 
           313.94434 
           314.26203 
           314.26541 
           314.26929 
           314.28172 
           314.44011 
           314.51038 
           314.54743 
           314.57311 
           314.58054 
           314.72780 
           314.74250 
           314.80798 
           314.82684 
           315.00186 
           315.09458 
           315.10004 
           315.29547 
           315.31733 
           315.33979 
           315.38472 
           315.47574 
           315.53051 
           315.56249 
           315.61506 
           315.73148 
           315.80923 
           315.81696 
           316.24374 
           316.33090 
           316.54348 
           316.56364 
           316.60604 
           317.23547 
           317.25108 
           317.31864 
           317.37288 
           317.47936 
           317.48484 
           317.49442 
           317.58042 
           317.59060 
           317.59120 
           317.65394 
           317.93311 
           318.13739 
           318.14687 
           318.14911 
           318.19588 
           318.31059 
           318.33735 
           318.34708 
           318.36998 
           318.49660 
           318.63811 
           318.69767 
           318.86313 
           318.89700 
           318.93995 
           319.07376 
           319.24792 
           319.39273 
           319.43728 
           319.45434 
           319.50332 
           319.59133 
           319.66844 
           319.74836 
           319.78948 
           319.79999 
           319.95769 
           319.96397 
           320.02333 
           320.11226 
           320.22400 
           320.24195 
           320.45789 
           320.52065 
           320.52660 
           320.56431 
           320.61327 
           320.85305 
           321.07595 
           321.08282 
           321.21731 
           321.24833 
           321.29692 
           321.34423 
           321.35982 
           321.39215 
           321.44101 
           321.58159 
           321.63219 
           321.65496 
           321.78629 
           321.78774 
           321.80626 
           321.89573 
           322.03044 
           322.11741 
           322.15593 
           322.16311 
           322.18655 
           322.20597 
           322.23454 
           322.25009 
           322.31142 
           322.34143 
           322.35547 
           322.36520 
           322.37564 
           322.57835 
           322.68600 
           322.88099 
           322.98806 
           323.05272 
           323.11827 
           323.13751 
           323.20057 
           323.29193 
           323.33075 
           323.39438 
           323.43542 
           323.44855 
           323.62320 
           323.69717 
           323.75430 
           323.77401 
           323.78875 
           323.81723 
           323.82947 
           323.89399 
           323.89570 
           323.93158 
           323.97874 
           324.08939 
           324.12796 
           324.16459 
           324.37778 
           324.47664 
           324.52614 
           324.53321 
           324.60341 
           324.68613 
           324.79080 
           324.79372 
           324.88648 
           324.94387 
           325.03091 
           325.18333 
           325.23963 
           325.31826 
           325.34070 
           325.34966 
           325.50789 
           325.60958 
           325.69942 
           325.80063 
           325.93096 
           325.97949 
           326.02456 
           326.06725 
           326.28191 
           326.34092 
           326.36180 
           326.40355 
           326.49231 
           326.55889 
           326.65374 
           326.66609 
           326.68316 
           326.80548 
           326.92543 
           327.07759 
           327.08622 
           327.19406 
           327.20353 
           327.26911 
           327.30073 
           327.33156 
           327.38521 
           327.38860 
           327.41048 
           327.43352 
           327.47601 
           327.50287 
           327.58456 
           327.62048 
           327.62598 
           327.67427 
           327.71237 
           327.83034 
           327.96062 
           328.01563 
           328.04481 
           328.06762 
           328.11060 
           328.18496 
           328.20476 
           328.22700 
           328.30554 
           328.34599 
           328.47256 
           328.49421 
           328.52567 
           328.53962 
           328.59429 
           328.77416 
           328.86393 
           328.90044 
           328.96484 
           328.98815 
           329.05162 
           329.08426 
           329.14505 
           329.16043 
           329.16136 
           329.30483 
           329.33081 
           329.44350 
           329.55910 
           329.68450 
           329.70216 
           329.70393 
           329.75692 
           329.75821 
           329.79189 
           329.83371 
           329.88077 
           329.98328 
           330.02374 
           330.02917 
           330.07690 
           330.11768 
           330.12304 
           330.24835 
           330.30684 
           330.30971 
           330.43051 
           330.51913 
           330.53103 
           330.56080 
           330.71202 
           330.72114 
           330.73085 
           330.96722 
           331.10141 
           331.20035 
           331.25283 
           331.49373 
           331.50701 
           331.65301 
           331.65399 
           331.70712 
           331.79141 
           331.84858 
           331.87006 
           331.89797 
           331.93788 
           332.02041 
           332.04005 
           332.04246 
           332.08016 
           332.11995 
           332.19217 
           332.40213 
           332.55604 
           332.58938 
           332.60525 
           332.62045 
           332.70162 
           332.87251 
           333.22682 
           333.48497 
           333.55939 
           333.62423 
           333.63435 
           333.71008 
           333.86118 
           333.98090 
           334.05207 
           334.06941 
           334.11047 
           334.11590 
           334.19148 
           334.33866 
           334.37613 
           334.40670 
           334.45041 
           334.45694 
           334.47061 
           334.47197 
           334.49647 
           334.60774 
           334.65568 
           334.68535 
           334.69984 
           334.70542 
           334.71034 
           334.73709 
           334.74767 
           334.86394 
           335.03393 
           335.13027 
           335.24263 
           335.31603 
           335.35539 
           335.37600 
           335.39284 
           335.46599 
           335.60457 
           335.82564 
           336.00478 
           336.36074 
           336.45252 
           336.53858 
           336.58445 
           336.85192 
           336.87544 
           336.94603 
           336.99804 
           337.03020 
           337.07797 
           337.16478 
           337.27939 
           337.37535 
           337.40548 
           337.42611 
           337.65476 
           337.65902 
           337.67912 
           337.74956 
           337.76359 
           337.86515 
           337.87371 
           337.89515 
           337.91160 
           337.96508 
           338.06478 
           338.10254 
           338.28129 
           338.32575 
           338.37145 
           338.39174 
           338.42665 
           338.51598 
           338.55025 
           338.66748 
           338.79074 
           338.87724 
           338.95434 
           338.97656 
           338.97767 
           339.00960 
           339.09410 
           339.25727 
           339.30555 
           339.38447 
           339.43894 
           339.44206 
           339.55200 
           339.59616 
           339.67407 
           339.73119 
           339.76183 
           339.90528 
           339.90999 
           339.96710 
           340.05897 
           340.12264 
           340.12389 
           340.17552 
           340.36893 
           340.39856 
           340.43574 
           340.49285 
           340.56266 
           340.73033 
           340.81408 
           340.82399 
           340.85850 
           340.93647 
           340.96614 
           341.03126 
           341.05392 
           341.06342 
           341.06361 
           341.17776 
           341.32660 
           341.33535 
           341.35383 
           341.38860 
           341.42224 
           341.48562 
           341.65485 
           341.74783 
           341.89378 
           341.90618 
           341.92019 
           341.96946 
           341.98713 
           342.07340 
           342.11568 
           342.18094 
           342.19071 
           342.22762 
           342.34812 
           342.45490 
           342.58404 
           342.63064 
           342.65779 
           342.71446 
           342.73729 
           342.77761 
           342.99071 
           343.00278 
           343.01621 
           343.02065 
           343.14537 
           343.18758 
           343.23487 
           343.31144 
           343.31254 
           343.34339 
           343.41090 
           343.50787 
           343.63043 
           343.72862 
           343.76324 
           343.78310 
           343.80641 
           343.99816 
           344.07210 
           344.12652 
           344.15606 
           344.17674 
           344.34898 
           344.39486 
           344.61723 
           344.74166 
           344.76250 
           344.86223 
           344.88869 
           344.89631 
           344.97515 
           344.99023 
           345.13951 
           345.20255 
           345.27585 
           345.33217 
           345.48103 
           345.50262 
           345.56003 
           345.71327 
           345.72057 
           345.76943 
           345.91485 
           345.93514 
           345.96770 
           346.03799 
           346.11671 
           346.18711 
           346.31354 
           346.33498 
           346.37770 
           346.47170 
           346.47990 
           346.51203 
           346.58725 
           346.63008 
           346.68693 
           346.69468 
           346.94822 
           347.02792 
           347.09820 
           347.14328 
           347.16139 
           347.17203 
           347.18119 
           347.19763 
           347.29584 
           347.32873 
           347.34583 
           347.36147 
           347.40656 
           347.42486 
           347.43587 
           347.47638 
           347.53526 
           347.55079 
           347.59568 
           347.61004 
           347.76012 
           347.79564 
           347.90529 
           347.93296 
           347.99943 
           348.19428 
           348.19965 
           348.35026 
           348.51529 
           348.63771 
           348.64615 
           348.65515 
           348.73744 
           348.83927 
           348.88436 
           348.93419 
           348.94387 
           348.99195 
           349.04853 
           349.20363 
           349.21756 
           349.21877 
           349.23624 
           349.24590 
           349.26537 
           349.33056 
           349.35259 
           349.38560 
           349.45413 
           349.53928 
           349.60206 
           349.66911 
           349.70939 
           349.73404 
           349.91990 
           350.04074 
           350.15248 
           350.15558 
           350.23981 
           350.28216 
           350.35003 
           350.40125 
           350.42293 
           350.44505 
           350.57297 
           350.58784 
           350.78799 
           350.79892 
           350.84330 
           350.90093 
           350.90556 
           351.04885 
           351.12245 
           351.25548 
           351.25550 
           351.27295 
           351.29135 
           351.33521 
           351.34470 
           351.38865 
           351.40759 
           351.54463 
           351.57446 
           351.65778 
           351.74026 
           351.74716 
           351.79238 
           351.87829 
           352.25779 
           352.40293 
           352.51652 
           352.79168 
           352.86941 
           352.87326 
           352.87428 
           353.07618 
           353.13770 
           353.16945 
           353.18891 
           353.27633 
           353.30386 
           353.34066 
           353.36618 
           353.44936 
           353.46750 
           353.55730 
           353.65068 
           353.68154 
           353.79670 
           353.84790 
           354.03400 
           354.06208 
           354.08184 
           354.08660 
           354.18527 
           354.30947 
           354.34554 
           354.39122 
           354.39872 
           354.49443 
           354.51852 
           354.61826 
           354.72715 
           354.78200 
           355.13393 
           355.31612 
           355.36439 
           355.47797 
           355.66644 
           355.66905 
           355.81782 
           355.88046 
           356.04309 
           356.12295 
           356.20136 
           356.25254 
           356.40300 
           356.40501 
           356.45499 
           356.53037 
           356.60219 
           356.62404 
           356.74892 
           356.85368 
           356.87379 
           356.99545 
           357.02178 
           357.03959 
           357.17542 
           357.20928 
           357.36574 
           357.37264 
           357.42055 
           357.47213 
           357.66248 
           357.75478 
           357.81183 
           357.83524 
           357.93246 
           357.96347 
           358.02115 
           358.11859 
           358.14016 
           358.15155 
           358.21876 
           358.32738 
           358.36024 
           358.43499 
           358.53989 
           358.57518 
           358.71087 
           359.03736 
           359.21037 
           359.30132 
           359.32853 
           359.40651 
           359.44963 
           359.81031 
           359.94726 
           360.05209 
           360.13398 
           360.15505 
           360.15598 
           360.39190 
           360.48986 
           360.56902 
           360.59178 
           360.63744 
           360.71871 
           360.94053 
           361.00384 
           361.04161 
           361.15245 
           361.17924 
           361.25334 
           361.28910 
           361.33751 
           361.36508 
           361.38863 
           361.42423 
           361.61090 
           361.64854 
           361.65584 
           361.77851 
           361.78799 
           361.86113 
           361.89000 
           361.93908 
           361.98288 
           362.14255 
           362.24625 
           362.31511 
           362.33782 
           362.41088 
           362.45797 
           362.58546 
           362.70923 
           362.73680 
           362.77987 
           362.82319 
           363.10401 
           363.28227 
           363.29017 
           363.29690 
           363.30689 
           363.31761 
           363.44528 
           363.46098 
           363.51250 
           364.03779 
           364.06064 
           364.28432 
           364.33410 
           364.37055 
           364.49167 
           364.60027 
           364.62608 
           364.66267 
           364.66370 
           364.77656 
           364.77928 
           364.92905 
           364.94711 
           365.04488 
           365.17837 
           365.21896 
           365.29204 
           365.30095 
           365.35590 
           365.42503 
           365.47008 
           365.60296 
           365.61602 
           365.66729 
           365.76263 
           365.76551 
           365.78916 
           365.80335 
           365.87282 
           365.90646 
           366.01644 
           366.06508 
           366.60106 
           366.77256 
           366.81012 
           367.12915 
           367.15075 
           367.15852 
           367.17906 
           367.20304 
           367.32443 
           367.37432 
           367.43027 
           367.53213 
           367.66772 
           367.72942 
           367.84112 
           367.87041 
           367.87317 
           367.91478 
           367.99885 
           368.03406 
           368.18472 
           368.21997 
           368.58350 
           368.65050 
           368.77992 
           368.82556 
           368.95239 
           368.99473 
           369.06146 
           369.17760 
           369.39984 
           369.42208 
           369.46638 
           369.56181 
           369.67845 
           369.83298 
           369.94359 
           370.10911 
           370.28221 
           370.31301 
           370.34620 
           370.43499 
           370.50462 
           370.51977 
           370.57027 
           370.90118 
           370.96773 
           371.00712 
           371.24044 
           371.31608 
           371.33564 
           371.43141 
           371.48750 
           371.52030 
           371.61572 
           371.93918 
           371.95532 
           371.96389 
           372.06719 
           372.19593 
           372.23811 
           372.27687 
           372.32308 
           372.52410 
           372.56326 
           372.61387 
           372.79282 
           373.10512 
           373.11392 
           373.19257 
           373.25328 
           373.27067 
           373.32938 
           373.38794 
           373.62314 
           374.15259 
           374.16360 
           374.19025 
           374.21043 
           374.22464 
           374.45321 
           374.46518 
           374.51239 
           374.53527 
           374.62403 
           374.74503 
           374.85421 
           374.96713 
           375.03106 
           375.16000 
           375.23774 
           375.27023 
           375.30779 
           375.31734 
           375.36911 
           375.41203 
           375.55479 
           375.74840 
           375.78817 
           376.13041 
           376.18274 
           376.18419 
           376.27469 
           376.37657 
           376.51185 
           376.64371 
           376.64472 
           376.78198 
           376.94296 
           377.00831 
           377.04968 
           377.26970 
           377.42972 
           377.48916 
           377.58344 
           377.60173 
           377.72094 
           377.73505 
           377.94158 
           377.95005 
           378.06772 
           378.07648 
           378.48116 
           378.52720 
           378.58681 
           378.63878 
           378.71706 
           378.76218 
           378.95158 
           379.08815 
           379.17965 
           379.26511 
           379.26626 
           379.28285 
           379.43457 
           379.72976 
           379.74047 
           379.75459 
           379.81066 
           380.03358 
           380.05015 
           380.06307 
           380.10101 
           380.12213 
           380.13512 
           380.42909 
           380.49564 
           380.53878 
           380.75896 
           380.90648 
           381.04939 
           381.10402 
           381.12869 
           381.21074 
           381.41190 
           381.41883 
           381.42307 
           381.43641 
           381.71100 
           381.75096 
           381.75567 
           381.80777 
           381.81490 
           381.86570 
           381.98442 
           382.06613 
           382.31152 
           382.31242 
           382.47771 
           382.48108 
           382.75132 
           382.75957 
           382.79019 
           382.79244 
           382.79734 
           382.87026 
           382.87148 
           382.89088 
           382.97724 
           383.20782 
           383.22360 
           383.40138 
           383.47116 
           383.86245 
           384.15817 
           384.22122 
           384.31619 
           384.32953 
           384.44822 
           384.48319 
           384.52138 
           384.56512 
           384.71308 
           384.83398 
           384.87727 
           384.88449 
           384.99629 
           385.05666 
           385.14523 
           385.19309 
           385.21318 
           385.43902 
           385.65695 
           385.72842 
           385.74788 
           385.95339 
           386.06915 
           386.25882 
           386.44852 
           386.57151 
           386.61786 
           386.68460 
           386.71382 
           386.76647 
           386.78416 
           387.00220 
           387.08161 
           387.29622 
           387.35560 
           387.51623 
           387.62283 
           387.73075 
           387.78601 
           387.85277 
           387.87433 
           387.88857 
           387.96561 
           388.05343 
           388.28315 
           388.31914 
           388.38725 
           388.40172 
           388.42431 
           388.46283 
           388.57624 
           388.67003 
           388.75850 
           388.77837 
           388.88208 
           388.88718 
           389.07939 
           389.13961 
           389.18675 
           389.23537 
           389.37760 
           389.48090 
           389.55545 
           389.71230 
           390.10060 
           390.16730 
           390.35633 
           390.36780 
           390.61143 
           390.98944 
           391.00512 
           391.04265 
           391.18586 
           391.19824 
           391.35734 
           391.38923 
           391.56762 
           391.60591 
           391.69244 
           391.69292 
           391.70851 
           391.72145 
           391.75166 
           391.84248 
           392.08713 
           392.14834 
           392.39358 
           392.42373 
           392.63760 
           392.64995 
           392.73529 
           392.78201 
           393.06489 
           393.08590 
           393.08756 
           393.15242 
           393.16344 
           393.35657 
           393.37721 
           393.40489 
           393.48771 
           393.49665 
           393.62277 
           393.67517 
           393.94237 
           394.11773 
           394.12994 
           394.34781 
           394.40805 
           394.46023 
           394.49161 
           394.50750 
           395.08157 
           395.40763 
           395.49695 
           395.60517 
           395.63820 
           395.79184 
           395.82857 
           395.87613 
           396.23243 
           396.45072 
           396.47966 
           396.59634 
           396.60084 
           396.64761 
           396.86708 
           396.88803 
           397.08361 
           397.17131 
           397.24487 
           397.36628 
           397.60712 
           397.72014 
           397.77639 
           397.84322 
           398.01599 
           398.24411 
           398.27439 
           398.29113 
           398.30728 
           398.52748 
           398.59697 
           398.65635 
           398.76108 
           398.79627 
           398.93290 
           399.05844 
           399.09643 
           399.50303 
           399.53688 
           399.62897 
           399.74261 
           399.91520 
           400.26000 
           400.32558 
           400.39150 
           400.77869 
           400.80404 
           400.86882 
           400.91014 
           400.98025 
           400.99034 
           401.19578 
           401.53164 
           401.67778 
           401.70856 
           401.74252 
           401.82157 
           402.49226 
           402.49595 
           402.74727 
           402.84076 
           403.25763 
           403.71874 
           403.99935 
           404.00639 
           404.19344 
           404.24935 
           404.61503 
           404.61557 
           404.68530 
           404.72945 
           404.99019 
           405.07368 
           405.21510 
           405.23574 
           405.30968 
           405.45212 
           405.49912 
           405.68072 
           405.73021 
           405.96924 
           405.98699 
           406.00924 
           406.01237 
           406.20818 
           406.40699 
           406.44095 
           406.51262 
           406.51627 
           406.53046 
           406.57002 
           406.88698 
           407.08067 
           407.14860 
           407.24569 
           407.44358 
           407.47434 
           407.47530 
           407.48798 
           407.56325 
           407.59405 
           407.63789 
           407.68444 
           407.70370 
           407.84369 
           407.96867 
           408.32368 
           408.44785 
           408.45765 
           408.49756 
           408.62239 
           408.72353 
           409.12520 
           409.20431 
           409.21175 
           409.36301 
           409.41881 
           409.65000 
           409.94389 
           410.11539 
           410.14549 
           410.15926 
           410.16074 
           410.30139 
           410.31276 
           410.31769 
           410.50083 
           410.59705 
           410.74605 
           410.95685 
           411.18221 
           411.21962 
           411.23050 
           411.33356 
           411.70658 
           411.77621 
           412.30819 
           412.38221 
           412.39959 
           412.40268 
           412.72152 
           412.93861 
           412.96315 
           413.03016 
           413.04453 
           413.11028 
           413.13297 
           413.22859 
           413.26958 
           413.33464 
           413.50174 
           413.66347 
           413.71845 
           413.78409 
           413.95219 
           413.97541 
           413.99596 
           414.06027 
           414.09843 
           414.17459 
           414.28517 
           414.35703 
           414.81182 
           414.86399 
           415.07898 
           415.09501 
           415.15015 
           415.20219 
           415.33824 
           415.35701 
           415.39776 
           415.40381 
           415.49346 
           415.52811 
           415.82265 
           415.86321 
           415.94851 
           416.15779 
           416.16257 
           416.34895 
           416.39046 
           416.41482 
           416.46144 
           416.48743 
           416.49725 
           416.68989 
           416.74012 
           416.84331 
           416.96056 
           417.00191 
           417.04820 
           417.29825 
           417.51528 
           417.61992 
           417.66668 
           417.83812 
           417.88693 
           417.95326 
           418.01346 
           418.02028 
           418.12800 
           418.21349 
           418.26351 
           418.31724 
           418.40670 
           418.61764 
           418.71980 
           418.80158 
           418.92293 
           418.99364 
           419.08297 
           419.25767 
           419.48210 
           419.66440 
           419.71020 
           420.01581 
           420.19923 
           420.30471 
           420.37619 
           420.42744 
           420.47277 
           420.67100 
           420.67344 
           420.68327 
           420.77129 
           420.84493 
           420.98336 
           421.02683 
           421.15664 
           421.16528 
           421.20350 
           421.42088 
           421.66972 
           421.69835 
           421.77363 
           421.79273 
           421.81987 
           421.91979 
           422.02840 
           422.03924 
           422.05143 
           422.29628 
           422.30311 
           422.49430 
           422.51293 
           422.73127 
           422.75767 
           422.83019 
           422.95245 
           422.99649 
           423.00906 
           423.20682 
           423.34436 
           423.35418 
           423.42343 
           423.60801 
           424.04076 
           424.33089 
           424.40340 
           424.52238 
           424.66447 
           424.72044 
           424.94209 
           425.11861 
           425.16366 
           425.23127 
           425.26912 
           425.42503 
           425.47144 
           425.47370 
           425.62764 
           425.65138 
           425.65870 
           425.66211 
           425.70254 
           425.74013 
           425.77575 
           425.78929 
           425.81397 
           425.88520 
           425.93312 
           426.19702 
           426.34923 
           426.40977 
           426.77254 
           427.16036 
           427.24609 
           427.26235 
           427.68421 
           427.82499 
           427.91207 
           428.03260 
           428.10840 
           428.48324 
           428.52033 
           428.83521 
           428.89154 
           428.91638 
           428.94528 
           428.99490 
           429.43169 
           429.58738 
           429.65176 
           429.82608 
           429.98451 
           430.08545 
           430.11948 
           430.24536 
           430.29870 
           430.40132 
           430.40258 
           430.48690 
           430.56392 
           430.61808 
           430.82594 
           430.82649 
           431.07267 
           431.07486 
           431.25150 
           431.36914 
           431.40356 
           431.45296 
           431.49998 
           431.51786 
           431.73819 
           431.80251 
           431.80576 
           431.86050 
           431.96399 
           432.02925 
           432.08492 
           432.18208 
           432.20914 
           432.30799 
           432.48436 
           432.50247 
           432.59480 
           432.70902 
           433.25263 
           433.28892 
           433.37348 
           433.42328 
           433.60544 
           433.62961 
           433.67020 
           433.78087 
           434.00783 
           434.39886 
           434.63096 
           435.02518 
           435.04413 
           435.16220 
           435.28434 
           435.37503 
           435.56547 
           435.65619 
           435.79693 
           435.89893 
           435.95833 
           436.40378 
           436.61747 
           436.94298 
           437.15311 
           437.19759 
           437.31095 
           437.38104 
           437.47090 
           438.11081 
           438.28797 
           438.29312 
           438.34061 
           438.49836 
           438.61512 
           438.76141 
           438.77126 
           438.99435 
           439.09780 
           439.14402 
           439.32205 
           439.36200 
           439.75284 
           440.03026 
           440.28993 
           440.52706 
           440.60316 
           440.85999 
           441.04577 
           441.07104 
           441.13965 
           441.16409 
           441.16580 
           441.31043 
           441.36487 
           441.39000 
           441.44829 
           441.65951 
           441.72459 
           441.79185 
           441.88092 
           442.15318 
           442.40176 
           442.41686 
           442.75747 
           443.12438 
           443.29480 
           443.30227 
           443.32893 
           443.33767 
           443.35674 
           443.39126 
           443.52717 
           443.54292 
           443.55668 
           443.74555 
           443.76987 
           443.95020 
           443.96850 
           444.32206 
           444.35689 
           444.47603 
           444.59884 
           444.80421 
           444.83153 
           444.85553 
           445.04810 
           445.31238 
           445.36847 
           445.54340 
           445.55682 
           445.71386 
           445.76626 
           445.83273 
           445.94907 
           445.96949 
           446.03957 
           446.18236 
           446.18452 
           446.30789 
           446.41697 
           446.52967 
           446.57595 
           447.06059 
           447.09449 
           447.11127 
           447.51325 
           447.52364 
           447.55360 
           447.63350 
           447.74633 
           448.35208 
           448.36141 
           448.64270 
           448.66847 
           448.68259 
           449.04214 
           449.15349 
           449.15670 
           449.34471 
           449.36653 
           449.93421 
           450.17443 
           450.18982 
           450.20887 
           450.25522 
           450.56035 
           450.57115 
           450.58059 
           450.59888 
           450.66275 
           450.73078 
           450.77775 
           451.19326 
           451.20726 
           451.48365 
           451.49933 
           451.52441 
           451.55823 
           451.89494 
           452.31000 
           452.32535 
           452.36534 
           452.37311 
           452.46889 
           452.56794 
           452.77408 
           452.79732 
           452.87286 
           453.01452 
           453.06274 
           453.17302 
           453.29104 
           453.39034 
           453.47892 
           453.50576 
           453.53615 
           453.78296 
           453.79518 
           453.92696 
           454.32863 
           454.39943 
           454.56854 
           454.59258 
           454.64102 
           454.79889 
           454.81499 
           454.89669 
           454.92500 
           454.99143 
           455.20196 
           455.36659 
           455.77054 
           456.38417 
           456.40053 
           456.46973 
           456.48604 
           456.50344 
           456.56256 
           456.59564 
           456.60194 
           456.90713 
           456.95575 
           457.30166 
           457.41797 
           457.44999 
           457.49906 
           457.60436 
           457.83714 
           457.87500 
           457.95692 
           458.21292 
           458.35043 
           458.56676 
           458.62722 
           458.88757 
           459.08661 
           459.23702 
           459.28249 
           459.67065 
           459.80843 
           460.02805 
           460.23644 
           460.26285 
           460.37340 
           460.40776 
           460.82999 
           460.86011 
           461.03720 
           461.08280 
           461.08912 
           461.32595 
           461.53005 
           461.62651 
           461.95439 
           462.05110 
           462.48272 
           462.52904 
           462.56395 
           462.77761 
           462.98601 
           462.99000 
           463.06102 
           463.07933 
           463.15574 
           463.22591 
           463.45065 
           463.45646 
           463.71133 
           463.83719 
           464.00382 
           464.16636 
           464.26713 
           464.51397 
           464.52531 
           464.63181 
           464.70218 
           464.99839 
           465.15305 
           465.15840 
           465.37904 
           465.38693 
           465.41939 
           465.57939 
           465.64502 
           465.68788 
           465.74178 
           465.94164 
           466.04530 
           466.29259 
           466.33914 
           466.39422 
           466.52656 
           466.84877 
           466.92301 
           466.97013 
           467.38385 
           467.40881 
           467.43815 
           467.44171 
           467.44437 
           467.47201 
           467.58788 
           467.86643 
           467.87640 
           467.94311 
           467.95433 
           468.05446 
           468.08773 
           468.19270 
           468.28848 
           468.42917 
           468.90122 
           469.07322 
           469.30704 
           469.30936 
           469.32296 
           469.43075 
           469.47249 
           469.47427 
           469.58505 
           469.63975 
           469.64725 
           469.69400 
           469.72054 
           469.84112 
           469.90746 
           470.00617 
           470.15641 
           470.18209 
           470.34217 
           470.60747 
           470.76926 
           470.89168 
           470.98046 
           471.72994 
           471.88153 
           472.02465 
           472.24798 
           472.29620 
           472.38233 
           472.48838 
           472.49442 
           472.49889 
           472.79060 
           472.93298 
           472.93537 
           473.17747 
           473.18068 
           473.22329 
           473.37821 
           473.37874 
           473.65622 
           474.09007 
           474.21326 
           474.35649 
           474.56759 
           474.61662 
           474.97167 
           474.97262 
           474.97312 
           474.97706 
           475.07849 
           475.36596 
           475.49345 
           475.56783 
           475.75562 
           475.88837 
           476.02510 
           476.19862 
           476.44728 
           476.58978 
           476.67801 
           476.87477 
           477.04276 
           477.10012 
           477.11927 
           477.20428 
           477.36376 
           477.48222 
           477.83507 
           477.83932 
           478.08904 
           478.13289 
           478.26203 
           478.27784 
           478.43230 
           478.61117 
           478.91467 
           478.92931 
           478.95183 
           478.96392 
           479.09188 
           479.17824 
           479.53532 
           479.55107 
           479.69968 
           479.75386 
           479.89167 
           480.04297 
           480.09704 
           480.22081 
           480.22953 
           480.33467 
           480.79419 
           480.94404 
           481.12085 
           481.18041 
           481.26450 
           481.35034 
           481.35966 
           481.44384 
           481.74631 
           481.89259 
           481.91262 
           481.91413 
           482.85108 
           482.89272 
           482.94012 
           483.04224 
           483.16693 
           483.22976 
           483.37521 
           483.49782 
           483.70952 
           483.78175 
           483.79352 
           483.97317 
           483.98350 
           484.49920 
           484.58545 
           484.64662 
           484.67697 
           484.70483 
           485.07363 
           485.10071 
           485.13533 
           485.20433 
           485.23183 
           485.45320 
           485.78549 
           485.84054 
           486.10465 
           486.34654 
           486.34819 
           486.90858 
           486.97971 
           487.31893 
           487.34012 
           487.35711 
           487.49849 
           487.58127 
           487.70740 
           487.92328 
           487.93850 
           487.98612 
           488.02621 
           488.23839 
           488.24057 
           488.28014 
           488.32413 
           488.40615 
           488.46866 
           488.61900 
           488.78843 
           488.79500 
           488.84894 
           488.89488 
           488.94034 
           489.18470 
           489.48296 
           489.63174 
           489.78398 
           490.25310 
           490.71797 
           490.79245 
           490.80655 
           490.90856 
           491.00882 
           491.07748 
           491.20933 
           491.28405 
           491.40854 
           491.58259 
           491.77545 
           491.80430 
           492.04230 
           492.05973 
           492.08159 
           492.08493 
           492.26760 
           492.29095 
           492.52943 
           492.68510 
           492.91280 
           493.22898 
           493.29420 
           493.38520 
           493.39064 
           493.53638 
           493.69883 
           493.73931 
           493.76882 
           493.82977 
           494.21383 
           494.48170 
           494.68337 
           494.78532 
           494.92162 
           494.98088 
           494.99976 
           495.10500 
           495.40751 
           495.43742 
           495.47174 
           495.60464 
           495.60815 
           496.45976 
           496.54914 
           496.72681 
           496.83650 
           497.30950 
           497.40757 
           497.52435 
           497.58193 
           497.70676 
           497.85202 
           498.19751 
           498.22769 
           498.28015 
           498.36385 
           498.60358 
           498.60812 
           498.75525 
           498.97197 
           499.09953 
           499.53009 
           499.74008 
           500.07188 
           500.15609 
           500.16820 
           500.25809 
           500.41745 
           500.45890 
           500.47003 
           500.64497 
           500.85907 
           500.92484 
           500.97359 
           501.21591 
           501.30694 
           501.34030 
           501.38881 
           501.47650 
           501.47896 
           501.57216 
           501.60792 
           501.61537 
           501.72106 
           501.77326 
           501.78376 
           501.79119 
           501.88483 
           502.00488 
           502.01134 
           502.23289 
           502.25634 
           502.52809 
           502.56411 
           502.58377 
           502.65086 
           502.82165 
           502.88286 
           503.00941 
           503.03393 
           503.05328 
           503.19677 
           503.27237 
           503.27860 
           503.34244 
           503.36811 
           503.43285 
           503.56466 
           503.58604 
           503.59842 
           503.75777 
           503.77020 
           503.90301 
           503.92076 
           503.97347 
           504.00049 
           504.28569 
           504.49773 
           504.51513 
           504.59855 
           505.15505 
           505.39192 
           505.80588 
           505.82153 
           506.17882 
           506.35798 
           506.64281 
           506.70884 
           506.81164 
           507.07633 
           507.18121 
           507.24127 
           507.25319 
           507.43823 
           507.65967 
           508.04328 
           508.13164 
           508.18120 
           508.32908 
           508.34120 
           508.35913 
           508.37916 
           508.38398 
           508.55846 
           508.85938 
           509.09479 
           509.09601 
           509.17425 
           509.18986 
           509.67713 
           509.86249 


==> anc/data_files/eventEnergy_T4Z3_Updated_08_2020.txt <==
             2.00856 
             2.06255 
             2.07207 
             2.10408 
             2.11377 
             2.15516 
             2.17002 
             2.27111 
             2.29247 
             2.30367 
             2.37466 
             2.41586 
             2.42728 
             2.47407 
             2.54016 
             2.59484 
             2.61867 
             2.65769 
             2.69284 
             2.73563 
             2.75140 
             2.77255 
             2.85417 
             2.93297 
             2.94643 
             3.03257 
             3.04907 
             3.08095 
             3.19492 
             3.22279 
             3.29275 
             3.36326 
             3.42579 
             3.42782 
             3.43425 
             3.47912 
             3.53002 
             3.55945 
             3.57314 
             3.57905 
             3.59128 
             3.61035 
             3.67768 
             3.68071 
             3.71244 
             3.76230 
             3.77689 
             3.78570 
             3.79755 
             3.81535 
             3.85347 
             3.88135 
             3.90268 
             3.99331 
             4.02633 
             4.02894 
             4.06986 
             4.12247 
             4.13380 
             4.14587 
             4.17207 
             4.20484 
             4.21422 
             4.26483 
             4.29236 
             4.29828 
             4.31863 
             4.32345 
             4.39538 
             4.39931 
             4.42275 
             4.44014 
             4.57395 
             4.58765 
             4.67927 
             4.71146 
             4.72606 
             4.74107 
             4.75587 
             4.77380 
             4.78380 
             4.79053 
             4.82233 
             4.83328 
             4.84764 
             4.87464 
             4.89398 
             4.93130 
             4.95795 
             5.02100 
             5.07124 
             5.12577 
             5.14756 
             5.20353 
             5.20686 
             5.21531 
             5.26190 
             5.28389 
             5.32898 
             5.33687 
             5.35808 
             5.36905 
             5.37870 
             5.37950 
             5.41950 
             5.44393 
             5.44494 
             5.46173 
             5.46688 
             5.46964 
             5.49442 
             5.53764 
             5.54971 
             5.56094 
             5.56118 
             5.57962 
             5.74790 
             5.75533 
             5.77402 
             5.77772 
             5.78650 
             5.78832 
             5.81313 
             5.82889 
             5.83469 
             5.83665 
             5.84191 
             5.87676 
             5.88466 
             5.92292 
             5.93207 
             5.94824 
             5.94907 
             5.95471 
             5.97479 
             5.97620 
             6.00159 
             6.01616 
             6.01745 
             6.02293 
             6.05772 
             6.05891 
             6.07031 
             6.11466 
             6.17239 
             6.17912 
             6.19802 
             6.20048 
             6.23328 
             6.24075 
             6.26254 
             6.28416 
             6.28536 
             6.31834 
             6.33289 
             6.34330 
             6.39831 
             6.40877 
             6.41377 
             6.41867 
             6.44571 
             6.48252 
             6.48324 
             6.50222 
             6.53490 
             6.54538 
             6.57188 
             6.57598 
             6.58711 
             6.58777 
             6.59272 
             6.60120 
             6.60630 
             6.61476 
             6.65394 
             6.65529 
             6.66036 
             6.68137 
             6.68437 
             6.69088 
             6.69251 
             6.69858 
             6.70027 
             6.71537 
             6.72326 
             6.72600 
             6.74268 
             6.74353 
             6.74621 
             6.75549 
             6.75653 
             6.76780 
             6.80024 
             6.81712 
             6.81714 
             6.83819 
             6.86543 
             6.86597 
             6.93846 
             6.94439 
             6.95333 
             6.95958 
             6.99372 
             6.99787 
             7.01951 
             7.03520 
             7.04707 
             7.07297 
             7.08101 
             7.10459 
             7.12853 
             7.13745 
             7.13892 
             7.14846 
             7.14941 
             7.20100 
             7.21138 
             7.25081 
             7.30097 
             7.37010 
             7.40280 
             7.44090 
             7.47020 
             7.47413 
             7.51245 
             7.54753 
             7.57449 
             7.58827 
             7.62391 
             7.66965 
             7.68341 
             7.68812 
             7.69011 
             7.71166 
             7.74890 
             7.78292 
             7.80212 
             7.86893 
             7.88682 
             7.89323 
             7.90405 
             7.90559 
             7.91115 
             7.91179 
             7.96695 
             7.98191 
             8.01109 
             8.09908 
             8.17648 
             8.21820 
             8.24239 
             8.26195 
             8.28318 
             8.29601 
             8.31186 
             8.32134 
             8.37929 
             8.41860 
             8.48038 
             8.52813 
             8.56151 
             8.56907 
             8.58246 
             8.58282 
             8.61575 
             8.62832 
             8.63500 
             8.69454 
             8.70301 
             8.70898 
             8.71022 
             8.71441 
             8.72114 
             8.72294 
             8.72689 
             8.74008 
             8.74481 
             8.74766 
             8.75144 
             8.75741 
             8.75941 
             8.75951 
             8.76063 
             8.76834 
             8.76851 
             8.76957 
             8.77156 
             8.77393 
             8.77403 
             8.77633 
             8.78450 
             8.78565 
             8.79483 
             8.79547 
             8.80285 
             8.81439 
             8.81831 
             8.82005 
             8.82011 
             8.82021 
             8.82265 
             8.83204 
             8.83422 
             8.83840 
             8.84545 
             8.84918 
             8.85132 
             8.85268 
             8.85349 
             8.85403 
             8.85779 
             8.85904 
             8.86083 
             8.86663 
             8.87945 
             8.88427 
             8.88530 
             8.89147 
             8.89575 
             8.90148 
             8.90587 
             8.91720 
             8.91869 
             8.92101 
             8.92288 
             8.92364 
             8.92810 
             8.92987 
             8.93637 
             8.93757 
             8.94258 
             8.95570 
             8.97058 
             8.97066 
             8.97163 
             8.97334 
             8.98261 
             8.98859 
             9.00222 
             9.00518 
             9.00765 
             9.00986 
             9.01112 
             9.01574 
             9.02263 
             9.02401 
             9.03203 
             9.03313 
             9.03566 
             9.03848 
             9.03950 
             9.04440 
             9.04887 
             9.04909 
             9.05108 
             9.05654 
             9.05851 
             9.06020 
             9.06036 
             9.06106 
             9.06450 
             9.07253 
             9.07298 
             9.07873 
             9.08928 
             9.09353 
             9.09584 
             9.10063 
             9.10191 
             9.10198 
             9.10605 
             9.11485 
             9.11813 
             9.12090 
             9.12703 
             9.13612 
             9.13936 
             9.14144 
             9.15283 
             9.15583 
             9.15585 
             9.15743 
             9.15988 
             9.16226 
             9.16358 
             9.16930 
             9.17641 
             9.18606 
             9.19020 
             9.19249 
             9.19296 
             9.20077 
             9.20260 
             9.20980 
             9.21334 
             9.23526 
             9.23580 
             9.24038 
             9.24157 
             9.24244 
             9.25533 
             9.26338 
             9.26441 
             9.27420 
             9.27512 
             9.29548 
             9.30293 
             9.30643 
             9.30967 
             9.31416 
             9.31535 
             9.32009 
             9.32883 
             9.33677 
             9.34261 
             9.35236 
             9.35524 
             9.35767 
             9.38393 
             9.38441 
             9.38507 
             9.39468 
             9.39658 
             9.39737 
             9.39946 
             9.40003 
             9.40230 
             9.41229 
             9.41633 
             9.42644 
             9.42844 
             9.44901 
             9.45449 
             9.48401 
             9.50532 
             9.52305 
             9.54060 
             9.58856 
             9.61957 
             9.62195 
             9.62345 
             9.63123 
             9.67103 
             9.67184 
             9.67806 
             9.68523 
             9.71041 
             9.74403 
             9.75140 
             9.77001 
             9.79784 
             9.79866 
             9.82567 
             9.82651 
             9.82971 
             9.83052 
             9.83757 
             9.83898 
             9.84017 
             9.86603 
             9.86942 
             9.89197 
             9.89460 
             9.89640 
             9.90139 
             9.92167 
             9.93573 
             9.95021 
             9.95044 
             9.95732 
             9.96586 
             9.96863 
             9.97053 
             9.97319 
             9.97658 
             9.97675 
             9.99525 
             9.99621 
            10.00082 
            10.00095 
            10.00206 
            10.01558 
            10.01889 
            10.01969 
            10.02144 
            10.03453 
            10.04193 
            10.04236 
            10.04505 
            10.04901 
            10.05972 
            10.06127 
            10.06142 
            10.06235 
            10.06365 
            10.06391 
            10.06438 
            10.06622 
            10.06837 
            10.07063 
            10.07397 
            10.07696 
            10.07992 
            10.08935 
            10.09042 
            10.09078 
            10.10057 
            10.10613 
            10.10758 
            10.11492 
            10.11965 
            10.12010 
            10.12101 
            10.12141 
            10.12428 
            10.12542 
            10.12997 
            10.13250 
            10.13617 
            10.13695 
            10.14315 
            10.14464 
            10.14813 
            10.14883 
            10.15138 
            10.15357 
            10.15624 
            10.15707 
            10.16686 
            10.16944 
            10.17023 
            10.17215 
            10.17329 
            10.17329 
            10.17601 
            10.17832 
            10.18592 
            10.18850 
            10.18859 
            10.18867 
            10.19107 
            10.19497 
            10.19544 
            10.19942 
            10.19963 
            10.20090 
            10.20455 
            10.20953 
            10.21229 
            10.21309 
            10.21446 
            10.21535 
            10.21678 
            10.22182 
            10.22433 
            10.23470 
            10.23471 
            10.23675 
            10.23774 
            10.23926 
            10.24045 
            10.24162 
            10.24558 
            10.24570 
            10.24696 
            10.24744 
            10.24816 
            10.24838 
            10.24980 
            10.25800 
            10.26029 
            10.26042 
            10.26284 
            10.26359 
            10.26662 
            10.26748 
            10.27022 
            10.27252 
            10.27267 
            10.27279 
            10.27836 
            10.28003 
            10.28095 
            10.28156 
            10.28181 
            10.28232 
            10.28324 
            10.28678 
            10.28911 
            10.29459 
            10.29764 
            10.29953 
            10.30017 
            10.30079 
            10.30417 
            10.30621 
            10.31254 
            10.31322 
            10.31345 
            10.31691 
            10.31712 
            10.31791 
            10.31824 
            10.32056 
            10.32135 
            10.32640 
            10.32689 
            10.33053 
            10.33151 
            10.33162 
            10.33181 
            10.33328 
            10.33332 
            10.33344 
            10.33587 
            10.33631 
            10.34206 
            10.34495 
            10.34933 
            10.35003 
            10.35560 
            10.35603 
            10.35631 
            10.35792 
            10.35901 
            10.36062 
            10.36125 
            10.36259 
            10.36297 
            10.36432 
            10.36534 
            10.36654 
            10.36671 
            10.36813 
            10.36873 
            10.36962 
            10.37224 
            10.37460 
            10.37479 
            10.37545 
            10.37679 
            10.37848 
            10.37951 
            10.38102 
            10.38338 
            10.39317 
            10.39404 
            10.39499 
            10.39903 
            10.40385 
            10.40397 
            10.40447 
            10.40573 
            10.40614 
            10.41012 
            10.41128 
            10.41259 
            10.41371 
            10.41593 
            10.41637 
            10.41720 
            10.41769 
            10.41783 
            10.41939 
            10.42199 
            10.42334 
            10.42359 
            10.42483 
            10.42517 
            10.42621 
            10.42751 
            10.42763 
            10.42877 
            10.42981 
            10.43096 
            10.43098 
            10.43256 
            10.43574 
            10.43639 
            10.43679 
            10.43946 
            10.43983 
            10.44321 
            10.44331 
            10.44628 
            10.44629 
            10.44889 
            10.45004 
            10.45115 
            10.45324 
            10.45440 
            10.45618 
            10.45793 
            10.45872 
            10.46091 
            10.46379 
            10.46545 
            10.46557 
            10.47085 
            10.47250 
            10.47329 
            10.47353 
            10.47408 
            10.47578 
            10.47982 
            10.48373 
            10.48387 
            10.48506 
            10.48617 
            10.48671 
            10.48671 
            10.48770 
            10.49119 
            10.49124 
            10.49472 
            10.49561 
            10.49720 
            10.49778 
            10.50060 
            10.50069 
            10.50208 
            10.50718 
            10.51088 
            10.51208 
            10.51352 
            10.51481 
            10.51538 
            10.51551 
            10.51640 
            10.51704 
            10.52260 
            10.52501 
            10.52773 
            10.52787 
            10.53009 
            10.53235 
            10.53462 
            10.53512 
            10.53818 
            10.53954 
            10.55041 
            10.55328 
            10.55459 
            10.55579 
            10.56118 
            10.56266 
            10.56325 
            10.56417 
            10.56655 
            10.57020 
            10.57131 
            10.57471 
            10.57502 
            10.57560 
            10.57941 
            10.57954 
            10.58086 
            10.58128 
            10.59345 
            10.59424 
            10.59621 
            10.59935 
            10.60464 
            10.60485 
            10.60651 
            10.60882 
            10.60934 
            10.61652 
            10.61901 
            10.62075 
            10.62188 
            10.62739 
            10.63195 
            10.63492 
            10.63713 
            10.64301 
            10.64567 
            10.64717 
            10.64829 
            10.64963 
            10.65108 
            10.65269 
            10.65941 
            10.66307 
            10.66447 
            10.67558 
            10.67651 
            10.67830 
            10.68008 
            10.68194 
            10.68290 
            10.68505 
            10.69291 
            10.69534 
            10.69536 
            10.69660 
            10.69817 
            10.69982 
            10.69986 
            10.70088 
            10.70135 
            10.70809 
            10.71882 
            10.72047 
            10.73517 
            10.73594 
            10.73728 
            10.73879 
            10.74890 
            10.74915 
            10.75411 
            10.76361 
            10.76655 
            10.76874 
            10.76942 
            10.77678 
            10.78132 
            10.78858 
            10.79204 
            10.80152 
            10.80171 
            10.80458 
            10.81882 
            10.82314 
            10.83962 
            10.84364 
            10.84881 
            10.87970 
            10.88410 
            10.90054 
            10.91592 
            10.91954 
            10.92471 
            10.92594 
            10.93765 
            10.98303 
            10.98866 
            11.00312 
            11.01903 
            11.08163 
            11.09058 
            11.09464 
            11.13874 
            11.20891 
            11.21276 
            11.21867 
            11.22932 
            11.24678 
            11.24872 
            11.34473 
            11.35382 
            11.36573 
            11.44667 
            11.50944 
            11.53062 
            11.53447 
            11.55582 
            11.58280 
            11.58724 
            11.60792 
            11.65654 
            11.67538 
            11.81900 
            11.85512 
            11.91548 
            11.93880 
            11.94709 
            12.00433 
            12.01446 
            12.01587 
            12.03628 
            12.07343 
            12.09421 
            12.19185 
            12.19840 
            12.23352 
            12.31913 
            12.45611 
            12.50616 
            12.56129 
            12.58888 
            12.62987 
            12.66506 
            12.75994 
            12.85233 
            12.89508 
            12.94867 
            12.98537 
            13.16640 
            13.16938 
            13.25073 
            13.25729 
            13.28835 
            13.37989 
            13.44797 
            13.51579 
            13.54004 
            13.65608 
            13.66847 
            13.71793 
            13.77089 
            13.79142 
            13.80935 
            13.84022 
            13.84053 
            13.87215 
            13.90694 
            13.90802 
            14.08567 
            14.10266 
            14.31362 
            14.33323 
            14.35319 
            14.36141 
            14.38243 
            14.38490 
            14.45313 
            14.56720 
            14.63156 
            14.81006 
            14.87623 
            14.91451 
            14.92900 
            14.93879 
            15.11750 
            15.13249 
            15.17917 
            15.23232 
            15.26146 
            15.30801 
            15.32041 
            15.33876 
            15.35071 
            15.41090 
            15.52038 
            15.54940 
            15.58992 
            15.70947 
            15.83167 
            15.85704 
            15.87521 
            15.88480 
            15.98310 
            15.98920 
            16.06173 
            16.11943 
            16.19243 
            16.25482 
            16.28318 
            16.28408 
            16.39641 
            16.40155 
            16.44447 
            16.48329 
            16.57534 
            16.70053 
            16.79066 
            16.82429 
            16.85203 
            16.89956 
            16.90351 
            16.92323 
            16.92979 
            16.95724 
            16.95985 
            17.01534 
            17.07390 
            17.07651 
            17.09907 
            17.13142 
            17.15304 
            17.20990 
            17.22637 
            17.26428 
            17.32385 
            17.35198 
            17.35376 
            17.47200 
            17.48250 
            17.54234 
            17.56525 
            17.56930 
            17.57481 
            17.68570 
            17.77340 
            17.79156 
            17.84482 
            17.85163 
            17.87432 
            18.00947 
            18.05920 
            18.18012 
            18.18271 
            18.18858 
            18.30546 
            18.31174 
            18.32578 
            18.40930 
            18.40985 
            18.51221 
            18.55801 
            18.55826 
            18.69090 
            18.73281 
            18.77010 
            18.78164 
            18.88129 
            19.01009 
            19.01095 
            19.13606 
            19.16986 
            19.17561 
            19.18118 
            19.21070 
            19.24293 
            19.36344 
            19.39249 
            19.39535 
            19.40507 
            19.46180 
            19.51119 
            19.53031 
            19.58583 
            19.73847 
            19.79908 
            19.84003 
            19.84400 
            19.89107 
            19.89171 
            19.92221 
            19.95431 
            19.97062 
            19.99022 
            20.06141 
            20.09018 
            20.11672 
            20.13358 
            20.14159 
            20.15615 
            20.24801 
            20.31310 
            20.32876 
            20.36428 
            20.37294 
            20.45625 
            20.47777 
            20.56448 
            20.58413 
            20.58760 
            20.60306 
            20.61804 
            20.62120 
            20.76829 
            20.76876 
            20.81515 
            20.83753 
            20.89183 
            20.93913 
            20.94011 
            20.96211 
            20.98107 
            21.07294 
            21.14524 
            21.35312 
            21.42831 
            21.52561 
            21.53463 
            21.54583 
            21.65236 
            21.66784 
            21.68129 
            21.70291 
            21.82615 
            21.86089 
            21.89776 
            21.89824 
            21.96604 
            21.97716 
            21.98029 
            22.03628 
            22.20038 
            22.21607 
            22.25077 
            22.26356 
            22.31762 
            22.41763 
            22.55083 
            22.58591 
            22.62993 
            22.66290 
            22.76802 
            22.80594 
            22.90623 
            22.92252 
            22.93420 
            22.93621 
            22.99069 
            22.99919 
            23.07895 
            23.09231 
            23.09380 
            23.18777 
            23.27925 
            23.28293 
            23.28819 
            23.35921 
            23.41841 
            23.42305 
            23.45264 
            23.45758 
            23.51503 
            23.58818 
            23.64602 
            23.65342 
            23.68264 
            23.75648 
            23.76897 
            23.80514 
            23.98122 
            24.02302 
            24.03087 
            24.03793 
            24.07249 
            24.14269 
            24.14921 
            24.16009 
            24.17294 
            24.19266 
            24.23545 
            24.28866 
            24.37652 
            24.42365 
            24.47604 
            24.52154 
            24.52332 
            24.55012 
            24.55315 
            24.64938 
            24.68605 
            24.74658 
            24.75881 
            24.80721 
            24.82357 
            24.87881 
            24.90394 
            24.92920 
            25.01080 
            25.06139 
            25.07733 
            25.17214 
            25.31966 
            25.38328 
            25.39182 
            25.41203 
            25.47186 
            25.57896 
            25.69939 
            25.75260 
            25.75877 
            25.76219 
            25.81350 
            25.83319 
            25.84558 
            25.87152 
            25.90117 
            25.95330 
            26.01595 
            26.02660 
            26.13865 
            26.17146 
            26.17398 
            26.17594 
            26.20139 
            26.25784 
            26.26305 
            26.27213 
            26.33009 
            26.34012 
            26.34124 
            26.36439 
            26.37653 
            26.41338 
            26.43190 
            26.43657 
            26.45053 
            26.53554 
            26.58091 
            26.61039 
            26.64019 
            26.82565 
            26.93105 
            26.95274 
            26.97093 
            27.08016 
            27.09585 
            27.14146 
            27.14290 
            27.15018 
            27.19754 
            27.22112 
            27.24711 
            27.28655 
            27.28787 
            27.35092 
            27.39794 
            27.58380 
            27.59061 
            27.63514 
            27.75485 
            27.85814 
            27.87593 
            27.88474 
            27.91413 
            27.92603 
            27.94005 
            27.96620 
            27.98898 
            28.06420 
            28.07771 
            28.08044 
            28.11646 
            28.14376 
            28.15098 
            28.16093 
            28.16303 
            28.20342 
            28.20647 
            28.28371 
            28.39989 
            28.40362 
            28.44824 
            28.61152 
            28.63920 
            28.70254 
            28.79769 
            28.88580 
            28.99376 
            29.13775 
            29.22979 
            29.30931 
            29.54728 
            29.55521 
            29.69804 
            29.78819 
            29.83947 
            29.88271 
            29.88295 
            29.89120 
            29.91071 
            29.93461 
            30.04661 
            30.06432 
            30.09204 
            30.15121 
            30.17382 
            30.17983 
            30.27532 
            30.28651 
            30.34389 
            30.40405 
            30.42327 
            30.42745 
            30.44112 
            30.46968 
            30.50645 
            30.56710 
            30.60002 
            30.61569 
            30.78644 
            30.84873 
            30.85208 
            30.91913 
            30.99132 
            31.02500 
            31.13025 
            31.13714 
            31.21849 
            31.27821 
            31.29896 
            31.36732 
            31.37174 
            31.55878 
            31.57294 
            31.57562 
            31.59573 
            31.61157 
            31.63293 
            31.75337 
            31.77857 
            31.82346 
            31.84310 
            31.85371 
            31.90885 
            31.94484 
            31.94710 
            31.98065 
            32.00120 
            32.05173 
            32.05966 
            32.10980 
            32.20555 
            32.22937 
            32.28666 
            32.33468 
            32.35204 
            32.50891 
            32.55258 
            32.55456 
            32.62709 
            32.65489 
            32.65660 
            32.70235 
            32.70286 
            32.71094 
            32.79649 
            32.86003 
            32.88754 
            32.89113 
            32.90511 
            33.01210 
            33.03487 
            33.04584 
            33.13195 
            33.15475 
            33.17335 
            33.25066 
            33.38578 
            33.39347 
            33.50648 
            33.65629 
            33.80078 
            33.84463 
            33.84647 
            33.89723 
            33.97038 
            33.99655 
            34.04858 
            34.10611 
            34.11769 
            34.12521 
            34.15250 
            34.15871 
            34.17348 
            34.18577 
            34.19482 
            34.21908 
            34.25359 
            34.33273 
            34.37172 
            34.40310 
            34.42746 
            34.47603 
            34.48347 
            34.49196 
            34.50744 
            34.52948 
            34.53996 
            34.61486 
            34.62187 
            34.62842 
            34.66692 
            34.70782 
            34.72791 
            34.74091 
            34.74092 
            34.78149 
            34.79848 
            34.84524 
            34.90175 
            34.92605 
            34.93730 
            35.15246 
            35.15628 
            35.16325 
            35.17907 
            35.23233 
            35.25335 
            35.29391 
            35.36886 
            35.40086 
            35.41213 
            35.43950 
            35.48532 
            35.56123 
            35.57067 
            35.62413 
            35.62963 
            35.65446 
            35.67059 
            35.70992 
            35.78625 
            35.83803 
            35.93357 
            35.99534 
            36.03272 
            36.14054 
            36.14509 
            36.16441 
            36.17606 
            36.19760 
            36.19929 
            36.23518 
            36.34380 
            36.34875 
            36.36189 
            36.42109 
            36.43168 
            36.59559 
            36.71588 
            36.73003 
            36.75406 
            36.97822 
            36.99559 
            37.02081 
            37.02361 
            37.06775 
            37.07417 
            37.24088 
            37.24889 
            37.27793 
            37.30217 
            37.32062 
            37.34306 
            37.34844 
            37.38356 
            37.40812 
            37.50520 
            37.52638 
            37.63498 
            37.80704 
            37.82688 
            37.89654 
            37.94456 
            37.97382 
            38.02293 
            38.06592 
            38.06692 
            38.09044 
            38.09591 
            38.18386 
            38.22095 
            38.26722 
            38.29823 
            38.34155 
            38.34350 
            38.36062 
            38.36170 
            38.38282 
            38.51320 
            38.52756 
            38.53842 
            38.54074 
            38.55330 
            38.57931 
            38.58862 
            38.60049 
            38.61202 
            38.61663 
            38.61707 
            38.62249 
            38.65205 
            38.70058 
            38.73975 
            38.77532 
            38.86841 
            38.88317 
            38.92627 
            38.93771 
            38.95800 
            38.98929 
            39.01653 
            39.06447 
            39.09572 
            39.16270 
            39.19708 
            39.21976 
            39.23591 
            39.28907 
            39.30852 
            39.42906 
            39.43790 
            39.52185 
            39.56963 
            39.58625 
            39.68537 
            39.71713 
            39.75633 
            39.79026 
            39.83668 
            39.90547 
            39.91761 
            39.96732 
            39.98917 
            39.99106 
            40.00453 
            40.03988 
            40.08514 
            40.10009 
            40.14076 
            40.15124 
            40.23143 
            40.24082 
            40.26255 
            40.33701 
            40.35947 
            40.44481 
            40.49459 
            40.54196 
            40.70117 
            40.80947 
            40.86833 
            40.87967 
            40.89376 
            40.89610 
            40.90871 
            40.92437 
            40.97008 
            40.99449 
            41.00240 
            41.04418 
            41.12049 
            41.13249 
            41.14767 
            41.15903 
            41.37414 
            41.38638 
            41.43223 
            41.44371 
            41.44717 
            41.51105 
            41.51624 
            41.58732 
            41.59468 
            41.72941 
            41.74692 
            41.79508 
            41.89166 
            42.03252 
            42.08418 
            42.16304 
            42.21320 
            42.31240 
            42.38836 
            42.40910 
            42.40911 
            42.48880 
            42.53858 
            42.55785 
            42.62163 
            42.64936 
            42.66217 
            42.73418 
            42.75350 
            42.77349 
            42.85187 
            42.87139 
            42.89972 
            42.93349 
            42.94363 
            42.95721 
            43.01063 
            43.01650 
            43.13314 
            43.14464 
            43.23013 
            43.29001 
            43.29167 
            43.30370 
            43.32510 
            43.53244 
            43.58298 
            43.62186 
            43.68070 
            43.69728 
            43.73338 
            43.78886 
            43.88189 
            43.90147 
            43.91009 
            43.93673 
            43.95898 
            44.06871 
            44.07682 
            44.10180 
            44.10956 
            44.11847 
            44.16180 
            44.17710 
            44.18201 
            44.18337 
            44.20589 
            44.23860 
            44.24602 
            44.28405 
            44.30163 
            44.50410 
            44.57777 
            44.61748 
            44.71519 
            44.78862 
            44.85672 
            44.99807 
            45.02615 
            45.09869 
            45.27252 
            45.43420 
            45.46754 
            45.47223 
            45.52030 
            45.56938 
            45.63208 
            45.80301 
            45.88302 
            45.93994 
            45.95029 
            46.05857 
            46.09258 
            46.09953 
            46.14208 
            46.14295 
            46.14394 
            46.14412 
            46.20783 
            46.30408 
            46.30840 
            46.31321 
            46.33648 
            46.46137 
            46.47375 
            46.47787 
            46.49962 
            46.54020 
            46.66441 
            46.69429 
            46.80790 
            46.83929 
            46.90347 
            46.92305 
            46.96579 
            46.97065 
            46.99773 
            46.99790 
            46.99959 
            47.12342 
            47.13554 
            47.15877 
            47.23644 
            47.41376 
            47.55096 
            47.64396 
            47.67947 
            47.68964 
            47.73866 
            47.75071 
            47.82958 
            47.87829 
            47.88670 
            48.10167 
            48.12594 
            48.16586 
            48.18664 
            48.21025 
            48.22234 
            48.22364 
            48.22756 
            48.23799 
            48.27219 
            48.30982 
            48.36424 
            48.41098 
            48.41582 
            48.54041 
            48.55302 
            48.61293 
            48.67408 
            48.67990 
            48.68014 
            48.68751 
            48.70514 
            48.73489 
            48.77466 
            48.84721 
            48.87029 
            48.89973 
            49.07002 
            49.13022 
            49.21479 
            49.26885 
            49.31000 
            49.34846 
            49.38499 
            49.44570 
            49.46905 
            49.51716 
            49.52287 
            49.55023 
            49.56919 
            49.58522 
            49.62400 
            49.66947 
            49.67712 
            49.68243 
            49.69283 
            49.71447 
            49.73356 
            49.79455 
            49.84048 
            49.87306 
            49.87511 
            49.89113 
            49.89443 
            49.93997 
            49.96575 
            50.12202 
            50.24493 
            50.27781 
            50.32792 
            50.41394 
            50.43113 
            50.43200 
            50.47597 
            50.51537 
            50.54050 
            50.59560 
            50.61186 
            50.62775 
            50.62920 
            50.66041 
            50.67329 
            50.71857 
            50.72592 
            50.72674 
            50.75329 
            50.75761 
            50.78822 
            50.96327 
            51.00832 
            51.02410 
            51.08061 
            51.12207 
            51.14796 
            51.15194 
            51.19695 
            51.28969 
            51.31182 
            51.33787 
            51.37112 
            51.38989 
            51.40774 
            51.40824 
            51.40828 
            51.44353 
            51.44501 
            51.45365 
            51.45481 
            51.50980 
            51.56057 
            51.68460 
            51.68511 
            51.70120 
            51.72243 
            51.90383 
            52.00561 
            52.07480 
            52.08227 
            52.17511 
            52.23103 
            52.26412 
            52.26889 
            52.29021 
            52.34739 
            52.39322 
            52.47994 
            52.48156 
            52.48740 
            52.50784 
            52.65575 
            52.67852 
            52.70303 
            52.73011 
            52.73640 
            52.74013 
            52.77026 
            52.80559 
            52.89098 
            53.01424 
            53.02413 
            53.05258 
            53.26352 
            53.28661 
            53.30730 
            53.40113 
            53.49892 
            53.50264 
            53.56001 
            53.59693 
            53.64229 
            53.65691 
            53.68185 
            53.68489 
            53.69429 
            53.72956 
            53.83446 
            53.86508 
            53.91847 
            54.06041 
            54.07788 
            54.09753 
            54.18641 
            54.22935 
            54.24246 
            54.28905 
            54.29809 
            54.30344 
            54.35910 
            54.36553 
            54.36970 
            54.41718 
            54.45320 
            54.49604 
            54.53344 
            54.53887 
            54.54621 
            54.54986 
            54.56072 
            54.60095 
            54.65781 
            54.70004 
            54.85024 
            54.86248 
            54.89567 
            54.89774 
            54.97790 
            54.98978 
            55.02690 
            55.07352 
            55.08606 
            55.15935 
            55.17056 
            55.17387 
            55.18757 
            55.19831 
            55.21341 
            55.35111 
            55.50390 
            55.59443 
            55.62390 
            55.73193 
            55.74614 
            55.79652 
            55.84956 
            55.87567 
            55.87905 
            55.87993 
            55.89670 
            55.92415 
            55.93429 
            55.99274 
            56.03663 
            56.07104 
            56.09883 
            56.12493 
            56.20631 
            56.29964 
            56.33799 
            56.39930 
            56.43558 
            56.44815 
            56.51730 
            56.55103 
            56.58049 
            56.60046 
            56.62515 
            56.70275 
            56.74399 
            56.82172 
            56.82635 
            56.85351 
            56.87703 
            56.91936 
            56.96284 
            56.98294 
            56.99508 
            56.99753 
            57.03025 
            57.03748 
            57.15458 
            57.20637 
            57.34458 
            57.36829 
            57.38655 
            57.42353 
            57.61800 
            57.69547 
            57.70267 
            57.70634 
            57.83247 
            57.84714 
            57.84780 
            57.86039 
            57.88297 
            57.95049 
            57.96382 
            57.96640 
            58.01911 
            58.06860 
            58.17447 
            58.17624 
            58.17919 
            58.19930 
            58.29708 
            58.31083 
            58.32371 
            58.33687 
            58.39707 
            58.41145 
            58.47110 
            58.47171 
            58.49750 
            58.50794 
            58.51450 
            58.56047 
            58.56522 
            58.57377 
            58.59166 
            58.67086 
            58.73413 
            58.75183 
            58.75495 
            58.75797 
            58.87835 
            58.88815 
            58.90957 
            58.93242 
            58.94761 
            58.94770 
            59.02295 
            59.03289 
            59.03824 
            59.07569 
            59.09509 
            59.12576 
            59.15839 
            59.21226 
            59.28018 
            59.34639 
            59.39660 
            59.41050 
            59.42367 
            59.42691 
            59.43017 
            59.55388 
            59.58128 
            59.58625 
            59.63390 
            59.64548 
            59.69588 
            59.72968 
            59.74630 
            59.84041 
            59.85421 
            59.89174 
            59.90764 
            59.93001 
            59.95895 
            60.00505 
            60.13911 
            60.24404 
            60.28450 
            60.38745 
            60.39280 
            60.49058 
            60.57999 
            60.64657 
            60.67166 
            60.75910 
            60.77918 
            60.84869 
            60.90189 
            60.91448 
            60.97602 
            60.99672 
            61.03973 
            61.09035 
            61.11028 
            61.11658 
            61.12698 
            61.19081 
            61.24300 
            61.30005 
            61.31123 
            61.31726 
            61.33878 
            61.33984 
            61.43720 
            61.50738 
            61.51336 
            61.51648 
            61.60821 
            61.62743 
            61.67845 
            61.68338 
            61.72318 
            61.84730 
            61.88106 
            61.90645 
            61.91664 
            61.91824 
            61.93529 
            61.94312 
            61.97622 
            62.01979 
            62.05263 
            62.07686 
            62.13214 
            62.23638 
            62.24949 
            62.26873 
            62.30873 
            62.33041 
            62.37998 
            62.39773 
            62.55863 
            62.61227 
            62.61687 
            62.66859 
            62.67513 
            62.69669 
            62.77153 
            62.77692 
            62.92041 
            62.92567 
            63.01141 
            63.02241 
            63.05615 
            63.13343 
            63.16945 
            63.24204 
            63.30771 
            63.31091 
            63.34749 
            63.43572 
            63.50492 
            63.57189 
            63.64037 
            63.65961 
            63.69337 
            63.70706 
            63.71908 
            63.74766 
            63.77864 
            63.80679 
            63.81838 
            63.82002 
            63.88208 
            63.89149 
            63.90657 
            63.92406 
            64.00703 
            64.01493 
            64.01791 
            64.02873 
            64.05410 
            64.11662 
            64.14178 
            64.21192 
            64.30255 
            64.30688 
            64.32456 
            64.33586 
            64.33913 
            64.43254 
            64.49209 
            64.54381 
            64.55202 
            64.55841 
            64.57222 
            64.65515 
            64.82816 
            64.83514 
            64.85553 
            64.88712 
            64.89576 
            64.95059 
            65.01351 
            65.04243 
            65.04290 
            65.11603 
            65.17786 
            65.19839 
            65.22426 
            65.29841 
            65.31570 
            65.31761 
            65.35250 
            65.37717 
            65.38583 
            65.50625 
            65.50818 
            65.63554 
            65.63899 
            65.64399 
            65.66695 
            65.69135 
            65.71435 
            65.71793 
            65.75689 
            65.78265 
            65.80636 
            65.85660 
            65.91324 
            65.91792 
            65.94789 
            66.10273 
            66.12858 
            66.17153 
            66.18185 
            66.18196 
            66.22754 
            66.24631 
            66.25567 
            66.30283 
            66.40497 
            66.47362 
            66.51736 
            66.55564 
            66.55580 
            66.62316 
            66.65826 
            66.66544 
            66.66921 
            66.67826 
            66.68385 
            66.69430 
            66.71409 
            66.75161 
            66.77432 
            66.78377 
            66.96979 
            66.97070 
            66.97325 
            67.04471 
            67.05604 
            67.08229 
            67.08599 
            67.09556 
            67.33630 
            67.48004 
            67.49767 
            67.50546 
            67.50971 
            67.61551 
            67.64957 
            67.65587 
            67.67834 
            67.70309 
            67.70945 
            67.71302 
            67.77856 
            67.82863 
            67.84746 
            67.86599 
            67.87550 
            67.91213 
            67.96768 
            67.98390 
            68.06667 
            68.06925 
            68.07691 
            68.15421 
            68.16092 
            68.19495 
            68.20666 
            68.20671 
            68.21892 
            68.21939 
            68.24510 
            68.25917 
            68.33009 
            68.34225 
            68.36067 
            68.40942 
            68.44353 
            68.49029 
            68.49252 
            68.49331 
            68.49679 
            68.51616 
            68.59692 
            68.62332 
            68.64131 
            68.65707 
            68.76179 
            68.81517 
            68.82622 
            68.84906 
            68.86477 
            68.91463 
            68.94469 
            68.95055 
            69.04991 
            69.05845 
            69.16380 
            69.17000 
            69.25066 
            69.33338 
            69.41382 
            69.43372 
            69.49114 
            69.53481 
            69.57188 
            69.58006 
            69.61811 
            69.63191 
            69.69771 
            69.71475 
            69.73409 
            69.77401 
            69.81141 
            69.89327 
            69.89385 
            70.00247 
            70.01609 
            70.02651 
            70.05510 
            70.10758 
            70.12812 
            70.15490 
            70.15734 
            70.20609 
            70.30502 
            70.32230 
            70.35945 
            70.40113 
            70.41300 
            70.59365 
            70.62744 
            70.68760 
            70.71593 
            70.79373 
            70.84540 
            70.85284 
            70.89977 
            70.97592 
            71.08164 
            71.08618 
            71.14076 
            71.19681 
            71.25435 
            71.26822 
            71.29353 
            71.31096 
            71.32103 
            71.33664 
            71.33778 
            71.35145 
            71.35393 
            71.41023 
            71.42741 
            71.50137 
            71.51440 
            71.53425 
            71.58244 
            71.60070 
            71.60795 
            71.62459 
            71.65931 
            71.68459 
            71.70964 
            71.73751 
            71.78274 
            71.78470 
            71.79173 
            71.80339 
            71.85106 
            72.07361 
            72.08721 
            72.09368 
            72.12860 
            72.21133 
            72.32328 
            72.45484 
            72.46218 
            72.46996 
            72.49142 
            72.50615 
            72.58775 
            72.59659 
            72.59862 
            72.61899 
            72.65766 
            72.73476 
            72.83875 
            72.86930 
            72.87477 
            72.90269 
            72.99536 
            73.04215 
            73.05784 
            73.07303 
            73.08553 
            73.21401 
            73.21795 
            73.25177 
            73.26286 
            73.26522 
            73.27824 
            73.34026 
            73.40232 
            73.41519 
            73.54476 
            73.54500 
            73.56837 
            73.58779 
            73.60552 
            73.64868 
            73.68256 
            73.81650 
            73.81792 
            73.88303 
            73.91469 
            73.93720 
            73.95138 
            73.96490 
            73.99109 
            73.99179 
            74.04123 
            74.08976 
            74.10392 
            74.11942 
            74.13575 
            74.13602 
            74.14431 
            74.25454 
            74.26951 
            74.31951 
            74.33501 
            74.40926 
            74.42286 
            74.51090 
            74.56906 
            74.63378 
            74.66544 
            74.70743 
            74.71773 
            74.81900 
            74.85906 
            74.86978 
            74.87450 
            74.89894 
            74.97060 
            75.02158 
            75.02587 
            75.03020 
            75.04830 
            75.07018 
            75.07273 
            75.15036 
            75.23993 
            75.24090 
            75.30323 
            75.32007 
            75.47687 
            75.49427 
            75.53557 
            75.53639 
            75.57983 
            75.58400 
            75.60371 
            75.61013 
            75.62824 
            75.64298 
            75.72469 
            75.79585 
            75.82342 
            75.83288 
            75.85505 
            75.88137 
            75.88419 
            75.90935 
            75.92637 
            75.97723 
            75.98378 
            76.00864 
            76.01564 
            76.01610 
            76.01789 
            76.02006 
            76.07871 
            76.08538 
            76.09818 
            76.15514 
            76.15940 
            76.22108 
            76.24149 
            76.39622 
            76.42789 
            76.51279 
            76.55412 
            76.55433 
            76.57509 
            76.58418 
            76.62327 
            76.70127 
            76.73258 
            76.74438 
            76.79921 
            76.84070 
            76.87231 
            76.94168 
            76.94759 
            77.00185 
            77.03575 
            77.07920 
            77.13135 
            77.15993 
            77.22392 
            77.22984 
            77.26049 
            77.38647 
            77.39352 
            77.48251 
            77.51954 
            77.53581 
            77.55014 
            77.61313 
            77.73512 
            77.75902 
            77.76394 
            77.82994 
            77.90766 
            77.92388 
            77.95823 
            77.97822 
            78.00971 
            78.01288 
            78.02282 
            78.04039 
            78.04816 
            78.08088 
            78.15984 
            78.16765 
            78.18185 
            78.18384 
            78.21681 
            78.25545 
            78.25625 
            78.42203 
            78.45791 
            78.48019 
            78.52071 
            78.56532 
            78.56638 
            78.58285 
            78.71588 
            78.74086 
            78.75293 
            78.75458 
            78.76848 
            78.76992 
            78.79249 
            78.79320 
            78.81796 
            78.87492 
            78.87829 
            78.91867 
            78.97920 
            78.99947 
            79.00965 
            79.01279 
            79.02900 
            79.05654 
            79.06508 
            79.07023 
            79.09316 
            79.12364 
            79.18967 
            79.20982 
            79.22375 
            79.24680 
            79.26873 
            79.27909 
            79.34485 
            79.42749 
            79.43235 
            79.48587 
            79.54710 
            79.55391 
            79.59357 
            79.66093 
            79.69702 
            79.76060 
            79.78426 
            79.85761 
            79.92037 
            79.95610 
            80.01171 
            80.01996 
            80.04207 
            80.04900 
            80.06322 
            80.10513 
            80.13558 
            80.14616 
            80.16640 
            80.17723 
            80.19144 
            80.19747 
            80.22097 
            80.23702 
            80.27151 
            80.29116 
            80.30296 
            80.30344 
            80.31061 
            80.32385 
            80.34239 
            80.36052 
            80.48365 
            80.50909 
            80.51480 
            80.55443 
            80.61308 
            80.66427 
            80.66552 
            80.78263 
            80.81109 
            80.84155 
            80.85203 
            80.94854 
            81.02074 
            81.10076 
            81.14492 
            81.15738 
            81.20072 
            81.24297 
            81.28829 
            81.30970 
            81.34169 
            81.34688 
            81.36613 
            81.36876 
            81.37545 
            81.50459 
            81.53019 
            81.53257 
            81.56398 
            81.63284 
            81.63543 
            81.66162 
            81.67601 
            81.77747 
            81.79017 
            81.79606 
            81.80817 
            81.92366 
            81.93072 
            81.96057 
            82.00399 
            82.00474 
            82.05246 
            82.07594 
            82.08816 
            82.09342 
            82.09379 
            82.11309 
            82.11927 
            82.14837 
            82.15661 
            82.16645 
            82.34084 
            82.34819 
            82.39471 
            82.43537 
            82.50751 
            82.51633 
            82.52485 
            82.54528 
            82.55460 
            82.64971 
            82.71034 
            82.76444 
            82.76697 
            82.95176 
            83.02908 
            83.06493 
            83.06527 
            83.18657 
            83.19457 
            83.22689 
            83.25500 
            83.27048 
            83.28228 
            83.31890 
            83.32332 
            83.37526 
            83.43950 
            83.49777 
            83.52276 
            83.52971 
            83.55807 
            83.56710 
            83.71879 
            83.72402 
            83.74682 
            83.80492 
            83.87957 
            83.87964 
            83.89926 
            83.90105 
            83.90409 
            83.94058 
            83.94152 
            83.94791 
            83.95461 
            83.97348 
            83.97783 
            84.05308 
            84.06609 
            84.09504 
            84.09982 
            84.14131 
            84.23901 
            84.27078 
            84.29818 
            84.30627 
            84.35412 
            84.36245 
            84.42651 
            84.44177 
            84.53297 
            84.64905 
            84.69822 
            84.73915 
            84.75748 
            84.79561 
            84.80570 
            84.83669 
            84.87146 
            84.98114 
            84.98691 
            84.99007 
            85.01895 
            85.02351 
            85.04117 
            85.24314 
            85.26152 
            85.28602 
            85.37469 
            85.38772 
            85.43728 
            85.51889 
            85.57785 
            85.59994 
            85.60172 
            85.62762 
            85.62941 
            85.63847 
            85.64680 
            85.70361 
            85.70517 
            85.73526 
            85.79780 
            85.80273 
            85.82396 
            85.82413 
            85.86182 
            85.92328 
            85.96037 
            86.00085 
            86.09888 
            86.11325 
            86.29626 
            86.31433 
            86.31663 
            86.46371 
            86.47923 
            86.48895 
            86.61444 
            86.62188 
            86.63728 
            86.77235 
            86.77731 
            86.79554 
            86.79628 
            86.81514 
            86.87361 
            86.89565 
            86.92719 
            86.98539 
            87.01511 
            87.01581 
            87.02028 
            87.02339 
            87.02751 
            87.03979 
            87.09442 
            87.10153 
            87.16019 
            87.17477 
            87.17765 
            87.27767 
            87.29094 
            87.47867 
            87.54950 
            87.55075 
            87.58489 
            87.60757 
            87.62101 
            87.63834 
            87.68253 
            87.74230 
            87.77912 
            87.78065 
            87.78353 
            87.79125 
            87.87320 
            87.90873 
            87.93442 
            87.95048 
            88.00408 
            88.00674 
            88.04483 
            88.07903 
            88.10232 
            88.11447 
            88.12602 
            88.12852 
            88.14593 
            88.16478 
            88.16621 
            88.17660 
            88.39471 
            88.40514 
            88.42142 
            88.44493 
            88.47389 
            88.48135 
            88.50858 
            88.54652 
            88.54951 
            88.61953 
            88.69496 
            88.73920 
            88.77307 
            88.84182 
            88.85302 
            88.89329 
            88.95792 
            89.00661 
            89.02675 
            89.07172 
            89.08912 
            89.14299 
            89.14695 
            89.15677 
            89.26409 
            89.28744 
            89.29332 
            89.30760 
            89.32347 
            89.40848 
            89.40985 
            89.42956 
            89.43650 
            89.43865 
            89.50005 
            89.50811 
            89.53856 
            89.61829 
            89.71013 
            89.88380 
            89.95990 
            89.97815 
            89.98479 
            90.04319 
            90.05203 
            90.05575 
            90.08306 
            90.16168 
            90.20560 
            90.20952 
            90.22732 
            90.41616 
            90.42160 
            90.46342 
            90.49612 
            90.72110 
            90.73767 
            90.75531 
            90.77923 
            90.78099 
            90.81290 
            90.86326 
            90.88292 
            90.88980 
            90.89433 
            90.94962 
            90.95082 
            90.96500 
            90.98550 
            90.98812 
            91.00293 
            91.01406 
            91.02495 
            91.05689 
            91.07220 
            91.20877 
            91.22841 
            91.24381 
            91.28837 
            91.29935 
            91.30519 
            91.39847 
            91.46962 
            91.52966 
            91.58756 
            91.62326 
            91.63230 
            91.65478 
            91.70917 
            91.74673 
            91.77554 
            91.78783 
            91.80375 
            91.82379 
            91.82758 
            91.83807 
            91.93293 
            91.93749 
            91.96846 
            92.05167 
            92.13641 
            92.15302 
            92.17815 
            92.19805 
            92.20930 
            92.22925 
            92.26215 
            92.27425 
            92.30349 
            92.31778 
            92.38199 
            92.41832 
            92.42524 
            92.44185 
            92.48859 
            92.50595 
            92.51766 
            92.58655 
            92.63980 
            92.65923 
            92.70094 
            92.74375 
            92.83403 
            92.95144 
            92.98080 
            93.01098 
            93.07508 
            93.07731 
            93.15149 
            93.15953 
            93.23252 
            93.24099 
            93.25930 
            93.28383 
            93.31070 
            93.34624 
            93.35255 
            93.37019 
            93.45088 
            93.50535 
            93.51518 
            93.56691 
            93.57025 
            93.63116 
            93.75199 
            93.75287 
            93.78986 
            93.82625 
            93.83944 
            93.88136 
            93.90960 
            93.92090 
            93.92353 
            93.93933 
            93.94451 
            94.09098 
            94.12789 
            94.15895 
            94.25444 
            94.26995 
            94.27663 
            94.32017 
            94.39878 
            94.42078 
            94.42247 
            94.45136 
            94.50585 
            94.51106 
            94.55407 
            94.64013 
            94.65605 
            94.66330 
            94.71165 
            94.73038 
            94.76799 
            94.79612 
            94.80311 
            94.80827 
            94.81979 
            94.82274 
            94.84850 
            94.86147 
            94.90746 
            94.91080 
            94.96156 
            95.03281 
            95.03507 
            95.04142 
            95.15511 
            95.19874 
            95.24961 
            95.26274 
            95.27986 
            95.28748 
            95.31793 
            95.32168 
            95.33825 
            95.35997 
            95.36581 
            95.45100 
            95.56467 
            95.59075 
            95.67904 
            95.73007 
            95.82586 
            95.91575 
            95.92039 
            95.96303 
            96.04009 
            96.04229 
            96.04964 
            96.07456 
            96.11524 
            96.13873 
            96.14347 
            96.16228 
            96.16747 
            96.18429 
            96.21908 
            96.22482 
            96.23015 
            96.24015 
            96.31098 
            96.34443 
            96.35772 
            96.37497 
            96.38167 
            96.39425 
            96.42605 
            96.45312 
            96.52475 
            96.53930 
            96.56046 
            96.56957 
            96.58593 
            96.60392 
            96.63661 
            96.66537 
            96.71220 
            96.76510 
            96.79520 
            96.81927 
            96.97114 
            97.01637 
            97.05651 
            97.07573 
            97.12307 
            97.16578 
            97.17732 
            97.18348 
            97.19599 
            97.29321 
            97.38382 
            97.41993 
            97.42109 
            97.44595 
            97.46839 
            97.51743 
            97.52783 
            97.56262 
            97.57279 
            97.58457 
            97.74255 
            97.74272 
            97.85174 
            97.87669 
            97.89041 
            97.91774 
            97.92796 
            97.94357 
            97.94613 
            97.94954 
            97.95267 
            97.97195 
            97.97227 
            97.97437 
            97.99160 
            98.00807 
            98.05533 
            98.07610 
            98.07868 
            98.17264 
            98.18878 
            98.19636 
            98.19793 
            98.20904 
            98.21242 
            98.21916 
            98.23942 
            98.24397 
            98.30266 
            98.32913 
            98.34584 
            98.36999 
            98.40005 
            98.40584 
            98.44417 
            98.44457 
            98.55860 
            98.56095 
            98.60415 
            98.60429 
            98.61471 
            98.65533 
            98.67185 
            98.67247 
            98.71113 
            98.72174 
            98.73258 
            98.73728 
            98.77735 
            98.77930 
            98.86732 
            98.91030 
            98.92529 
            98.98001 
            99.04799 
            99.10978 
            99.11673 
            99.12159 
            99.12206 
            99.15531 
            99.20952 
            99.25516 
            99.29396 
            99.33218 
            99.33656 
            99.34380 
            99.39912 
            99.41891 
            99.45252 
            99.45720 
            99.46792 
            99.51215 
            99.64695 
            99.65089 
            99.66125 
            99.68759 
            99.70044 
            99.71798 
            99.73957 
            99.76870 
            99.79905 
            99.80502 
            99.84461 
            99.86609 
            99.87833 
            99.95131 
            99.95252 
            99.97347 
            99.98914 
            99.99924 
           100.08499 
           100.10356 
           100.10864 
           100.11701 
           100.14037 
           100.16352 
           100.20073 
           100.21932 
           100.25202 
           100.26972 
           100.28792 
           100.29035 
           100.36945 
           100.37945 
           100.40919 
           100.44208 
           100.44373 
           100.46728 
           100.48365 
           100.49848 
           100.55551 
           100.56316 
           100.56899 
           100.60777 
           100.62038 
           100.63299 
           100.65548 
           100.65877 
           100.69446 
           100.74699 
           100.82144 
           100.84515 
           100.86759 
           100.90313 
           100.90322 
           100.90738 
           100.91441 
           100.92741 
           100.94059 
           100.94245 
           100.94798 
           100.98158 
           101.02567 
           101.02654 
           101.07555 
           101.09516 
           101.11783 
           101.13581 
           101.24790 
           101.25593 
           101.26427 
           101.26576 
           101.30572 
           101.30927 
           101.32424 
           101.38943 
           101.40947 
           101.44970 
           101.45416 
           101.45437 
           101.49117 
           101.49962 
           101.50769 
           101.51266 
           101.52009 
           101.52926 
           101.53494 
           101.59694 
           101.65699 
           101.74235 
           101.75481 
           101.79957 
           101.81210 
           101.85758 
           101.88485 
           101.90990 
           101.94563 
           101.96018 
           101.96159 
           101.96797 
           102.01882 
           102.06239 
           102.08811 
           102.10367 
           102.17080 
           102.20433 
           102.24061 
           102.27597 
           102.30820 
           102.31348 
           102.33912 
           102.35567 
           102.37687 
           102.39339 
           102.39750 
           102.45940 
           102.51977 
           102.52637 
           102.52801 
           102.57666 
           102.61098 
           102.62821 
           102.64806 
           102.64855 
           102.64916 
           102.66115 
           102.66350 
           102.68064 
           102.71041 
           102.72900 
           102.74421 
           102.88939 
           102.89379 
           102.93748 
           102.94263 
           103.03649 
           103.07672 
           103.10018 
           103.11554 
           103.11663 
           103.20868 
           103.21992 
           103.24257 
           103.27909 
           103.28460 
           103.33368 
           103.36000 
           103.36698 
           103.37058 
           103.38768 
           103.40868 
           103.41548 
           103.42968 
           103.47266 
           103.48500 
           103.51634 
           103.53067 
           103.65700 
           103.67943 
           103.68674 
           103.68903 
           103.71276 
           103.74033 
           103.74914 
           103.75448 
           103.75471 
           103.78544 
           103.80962 
           103.88894 
           103.89227 
           103.90447 
           103.94461 
           103.95509 
           103.96156 
           103.98336 
           104.02336 
           104.13455 
           104.16330 
           104.19704 
           104.20001 
           104.20291 
           104.21500 
           104.25480 
           104.26961 
           104.28241 
           104.29718 
           104.34676 
           104.37793 
           104.38057 
           104.39236 
           104.41535 
           104.43709 
           104.44397 
           104.44953 
           104.45041 
           104.45438 
           104.48992 
           104.50414 
           104.56262 
           104.58006 
           104.60833 
           104.61150 
           104.62793 
           104.65637 
           104.68710 
           104.69531 
           104.71710 
           104.75227 
           104.78534 
           104.78667 
           104.83789 
           104.88662 
           104.96920 
           105.00096 
           105.02149 
           105.02632 
           105.03621 
           105.06337 
           105.08067 
           105.09338 
           105.10063 
           105.15933 
           105.16080 
           105.17760 
           105.18268 
           105.18412 
           105.19312 
           105.23830 
           105.24250 
           105.30282 
           105.31864 
           105.36694 
           105.39461 
           105.41660 
           105.42294 
           105.43431 
           105.46747 
           105.48664 
           105.49074 
           105.49267 
           105.50868 
           105.51917 
           105.53660 
           105.62216 
           105.64308 
           105.65264 
           105.68346 
           105.68606 
           105.68825 
           105.78300 
           105.80454 
           105.81495 
           105.82662 
           105.84217 
           105.86060 
           105.87188 
           105.87364 
           105.88925 
           105.91483 
           105.93324 
           105.94950 
           105.95400 
           105.99094 
           105.99778 
           106.00640 
           106.00910 
           106.03807 
           106.04162 
           106.04380 
           106.09120 
           106.12517 
           106.17643 
           106.18987 
           106.19331 
           106.19896 
           106.23924 
           106.26116 
           106.26314 
           106.28262 
           106.28422 
           106.29853 
           106.31141 
           106.32522 
           106.35064 
           106.36181 
           106.36995 
           106.37075 
           106.42064 
           106.42530 
           106.45934 
           106.50430 
           106.51849 
           106.52123 
           106.61290 
           106.64380 
           106.65867 
           106.65940 
           106.72298 
           106.87347 
           106.92156 
           106.93878 
           106.95662 
           106.98426 
           107.00587 
           107.02032 
           107.05433 
           107.11543 
           107.12014 
           107.12234 
           107.16209 
           107.18634 
           107.21693 
           107.31201 
           107.32115 
           107.32664 
           107.33082 
           107.33662 
           107.36368 
           107.37890 
           107.38801 
           107.43131 
           107.43337 
           107.45743 
           107.49727 
           107.52049 
           107.52983 
           107.54939 
           107.56511 
           107.59389 
           107.59913 
           107.60633 
           107.62348 
           107.63574 
           107.68255 
           107.68482 
           107.73775 
           107.75194 
           107.76380 
           107.82153 
           107.87523 
           107.90516 
           107.92672 
           107.93745 
           107.98227 
           108.00940 
           108.04380 
           108.05463 
           108.05855 
           108.05935 
           108.08193 
           108.09691 
           108.09993 
           108.12585 
           108.16261 
           108.16349 
           108.17692 
           108.17811 
           108.20051 
           108.22320 
           108.22725 
           108.22855 
           108.23832 
           108.29071 
           108.40342 
           108.42904 
           108.43958 
           108.45347 
           108.46166 
           108.49426 
           108.49707 
           108.50390 
           108.52027 
           108.58884 
           108.60978 
           108.61329 
           108.61874 
           108.63336 
           108.66459 
           108.66499 
           108.66698 
           108.72494 
           108.73018 
           108.78027 
           108.80447 
           108.81170 
           108.81362 
           108.82922 
           108.86592 
           108.91345 
           108.91395 
           108.91831 
           108.95969 
           108.97240 
           109.00297 
           109.01490 
           109.04065 
           109.04540 
           109.08072 
           109.08536 
           109.12370 
           109.15646 
           109.16698 
           109.17721 
           109.17760 
           109.18079 
           109.23983 
           109.24832 
           109.26119 
           109.26976 
           109.29675 
           109.31448 
           109.38755 
           109.39583 
           109.41379 
           109.42209 
           109.43660 
           109.48152 
           109.48307 
           109.48351 
           109.52423 
           109.54101 
           109.58280 
           109.59606 
           109.61032 
           109.62820 
           109.70504 
           109.75451 
           109.79306 
           109.79518 
           109.85831 
           109.87440 
           109.89947 
           109.90031 
           109.90223 
           109.90618 
           109.92473 
           109.98445 
           110.04762 
           110.06526 
           110.06672 
           110.07088 
           110.09333 
           110.10633 
           110.13100 
           110.13117 
           110.25196 
           110.25951 
           110.29494 
           110.29685 
           110.33783 
           110.33886 
           110.35094 
           110.38974 
           110.41089 
           110.42940 
           110.53819 
           110.54015 
           110.56961 
           110.57022 
           110.57050 
           110.58142 
           110.58449 
           110.61376 
           110.63960 
           110.65208 
           110.67370 
           110.75739 
           110.78170 
           110.78371 
           110.79966 
           110.82887 
           110.83415 
           110.86142 
           110.86367 
           110.87978 
           110.89102 
           110.90967 
           110.97584 
           111.00279 
           111.02091 
           111.02500 
           111.05565 
           111.06394 
           111.08345 
           111.20763 
           111.24721 
           111.25823 
           111.26422 
           111.28046 
           111.37244 
           111.41188 
           111.41803 
           111.47344 
           111.49361 
           111.59498 
           111.63457 
           111.63954 
           111.64538 
           111.64658 
           111.65096 
           111.66167 
           111.66778 
           111.68187 
           111.68986 
           111.69856 
           111.71511 
           111.73223 
           111.75669 
           111.75955 
           111.76897 
           111.76952 
           111.77365 
           111.77402 
           111.89147 
           111.90616 
           111.92566 
           111.95168 
           111.97646 
           111.99733 
           112.04345 
           112.07130 
           112.09044 
           112.09324 
           112.09679 
           112.11048 
           112.11076 
           112.11543 
           112.14733 
           112.16750 
           112.18441 
           112.21061 
           112.21306 
           112.21642 
           112.23050 
           112.23501 
           112.25391 
           112.26981 
           112.27589 
           112.32076 
           112.32963 
           112.36323 
           112.37599 
           112.37657 
           112.37716 
           112.37822 
           112.37991 
           112.39968 
           112.42323 
           112.42849 
           112.43081 
           112.43157 
           112.43972 
           112.45310 
           112.47258 
           112.48106 
           112.49088 
           112.60006 
           112.60874 
           112.64014 
           112.65720 
           112.68835 
           112.72144 
           112.77088 
           112.78135 
           112.83413 
           112.84512 
           112.87896 
           112.90558 
           112.94924 
           112.96726 
           112.97322 
           112.98400 
           112.99173 
           113.00866 
           113.01972 
           113.04311 
           113.04384 
           113.04527 
           113.05507 
           113.07461 
           113.12222 
           113.12704 
           113.13933 
           113.14074 
           113.16478 
           113.20104 
           113.20976 
           113.22368 
           113.23938 
           113.26330 
           113.27271 
           113.30493 
           113.32504 
           113.37911 
           113.38184 
           113.38617 
           113.46944 
           113.47418 
           113.48018 
           113.50162 
           113.51008 
           113.51161 
           113.56436 
           113.57077 
           113.59162 
           113.62339 
           113.63949 
           113.64502 
           113.64505 
           113.66103 
           113.66828 
           113.69158 
           113.73306 
           113.73656 
           113.74159 
           113.77366 
           113.83567 
           113.85009 
           113.85136 
           113.86269 
           113.86693 
           113.88852 
           113.90133 
           113.90255 
           113.96220 
           113.97137 
           113.97307 
           114.07120 
           114.14904 
           114.17754 
           114.18562 
           114.19492 
           114.20982 
           114.23076 
           114.23542 
           114.24849 
           114.26534 
           114.26767 
           114.26963 
           114.27412 
           114.29908 
           114.31173 
           114.31826 
           114.35881 
           114.38647 
           114.39056 
           114.40133 
           114.43709 
           114.47203 
           114.51734 
           114.51988 
           114.53509 
           114.56335 
           114.58544 
           114.61345 
           114.66023 
           114.66504 
           114.66791 
           114.71115 
           114.73934 
           114.74231 
           114.74267 
           114.76583 
           114.79514 
           114.79707 
           114.79805 
           114.81782 
           114.82460 
           114.84653 
           114.85945 
           114.92200 
           114.92703 
           114.94552 
           114.94564 
           114.94612 
           114.95422 
           114.96117 
           114.96508 
           114.98589 
           115.01412 
           115.02260 
           115.05648 
           115.07524 
           115.08567 
           115.08917 
           115.19768 
           115.21672 
           115.22747 
           115.24566 
           115.25265 
           115.26258 
           115.27435 
           115.30165 
           115.30320 
           115.36226 
           115.37729 
           115.39031 
           115.40101 
           115.40686 
           115.45640 
           115.46458 
           115.51836 
           115.54004 
           115.55437 
           115.55770 
           115.56436 
           115.62053 
           115.62079 
           115.64809 
           115.65836 
           115.67224 
           115.68272 
           115.70331 
           115.70364 
           115.73141 
           115.76270 
           115.82433 
           115.83337 
           115.85006 
           115.85881 
           115.86247 
           115.86732 
           115.88750 
           115.90407 
           115.91469 
           115.92414 
           115.93593 
           115.93877 
           116.01487 
           116.11209 
           116.11827 
           116.13473 
           116.15702 
           116.17638 
           116.21121 
           116.21143 
           116.21548 
           116.22872 
           116.22895 
           116.23484 
           116.24122 
           116.25665 
           116.26875 
           116.27255 
           116.27575 
           116.27814 
           116.33603 
           116.34146 
           116.38007 
           116.41885 
           116.43091 
           116.43315 
           116.53008 
           116.53420 
           116.53996 
           116.54853 
           116.58224 
           116.58824 
           116.62246 
           116.63552 
           116.65514 
           116.66474 
           116.69882 
           116.71784 
           116.73131 
           116.74245 
           116.74772 
           116.77746 
           116.79339 
           116.80562 
           116.82285 
           116.82741 
           116.83045 
           116.94356 
           116.95592 
           116.97028 
           116.98923 
           116.99602 
           117.02314 
           117.04892 
           117.05343 
           117.07813 
           117.10660 
           117.12978 
           117.13857 
           117.16076 
           117.18434 
           117.19220 
           117.21143 
           117.23406 
           117.25830 
           117.26200 
           117.26408 
           117.27381 
           117.29764 
           117.33532 
           117.46200 
           117.49343 
           117.53508 
           117.53613 
           117.53819 
           117.57230 
           117.57957 
           117.63223 
           117.63897 
           117.65797 
           117.68246 
           117.71374 
           117.71684 
           117.71785 
           117.74224 
           117.76402 
           117.82052 
           117.82864 
           117.83989 
           117.87151 
           117.87357 
           117.87937 
           117.88302 
           117.88901 
           117.91951 
           117.93906 
           117.95286 
           117.96182 
           117.97779 
           118.01917 
           118.01945 
           118.01986 
           118.04753 
           118.08578 
           118.08775 
           118.13459 
           118.13802 
           118.17469 
           118.18578 
           118.19763 
           118.22765 
           118.23085 
           118.26779 
           118.28371 
           118.32545 
           118.33733 
           118.39220 
           118.39679 
           118.40607 
           118.43471 
           118.44524 
           118.44539 
           118.47403 
           118.48496 
           118.49186 
           118.51716 
           118.54236 
           118.54316 
           118.54775 
           118.57366 
           118.57562 
           118.57947 
           118.60221 
           118.60788 
           118.64039 
           118.71129 
           118.74376 
           118.76830 
           118.77158 
           118.79087 
           118.79728 
           118.81779 
           118.90750 
           118.91427 
           118.94200 
           118.95938 
           118.96299 
           118.97592 
           119.02200 
           119.02654 
           119.03911 
           119.04129 
           119.06127 
           119.07741 
           119.08380 
           119.08586 
           119.08710 
           119.09252 
           119.09655 
           119.09830 
           119.11287 
           119.12932 
           119.14599 
           119.15199 
           119.16512 
           119.18310 
           119.19250 
           119.20357 
           119.22830 
           119.23233 
           119.25852 
           119.28061 
           119.29499 
           119.34109 
           119.34438 
           119.35098 
           119.35995 
           119.38725 
           119.38992 
           119.39628 
           119.40071 
           119.40180 
           119.40720 
           119.41742 
           119.42180 
           119.42284 
           119.52873 
           119.60621 
           119.62538 
           119.66253 
           119.69183 
           119.69675 
           119.72172 
           119.73691 
           119.73862 
           119.76940 
           119.77130 
           119.77359 
           119.83259 
           119.86069 
           119.87472 
           119.88749 
           119.96519 
           119.98630 
           119.98682 
           119.99646 
           119.99684 
           120.00919 
           120.01117 
           120.03987 
           120.07760 
           120.07816 
           120.09302 
           120.09436 
           120.11050 
           120.14413 
           120.15964 
           120.17742 
           120.17999 
           120.18185 
           120.19312 
           120.19350 
           120.22152 
           120.24141 
           120.24250 
           120.26471 
           120.28084 
           120.31204 
           120.32151 
           120.34488 
           120.37752 
           120.38016 
           120.38814 
           120.40150 
           120.41560 
           120.42626 
           120.43222 
           120.44902 
           120.44952 
           120.47719 
           120.48345 
           120.48388 
           120.50494 
           120.50896 
           120.52010 
           120.53295 
           120.53389 
           120.53977 
           120.55774 
           120.56016 
           120.56335 
           120.57322 
           120.57866 
           120.63688 
           120.66261 
           120.66772 
           120.68994 
           120.69761 
           120.72046 
           120.73102 
           120.74864 
           120.75712 
           120.76281 
           120.76604 
           120.78071 
           120.85103 
           120.86561 
           120.87938 
           120.89605 
           120.96810 
           120.98009 
           120.99409 
           121.00138 
           121.00309 
           121.00950 
           121.06323 
           121.08135 
           121.09034 
           121.14027 
           121.15416 
           121.15473 
           121.15768 
           121.15923 
           121.19184 
           121.22751 
           121.25755 
           121.27306 
           121.27507 
           121.29862 
           121.30166 
           121.31767 
           121.32322 
           121.32416 
           121.33369 
           121.34380 
           121.34800 
           121.34930 
           121.34971 
           121.35811 
           121.39111 
           121.44503 
           121.46015 
           121.46259 
           121.46418 
           121.50815 
           121.53193 
           121.53737 
           121.58928 
           121.60446 
           121.63647 
           121.66549 
           121.67494 
           121.68118 
           121.76720 
           121.81948 
           121.84837 
           121.91051 
           121.91394 
           121.91883 
           121.93011 
           121.97005 
           122.00126 
           122.00485 
           122.00519 
           122.02652 
           122.04460 
           122.04899 
           122.06396 
           122.06920 
           122.07198 
           122.07537 
           122.14904 
           122.15436 
           122.15510 
           122.19204 
           122.28537 
           122.28704 
           122.29209 
           122.31119 
           122.32218 
           122.34358 
           122.34466 
           122.39179 
           122.40098 
           122.40332 
           122.41285 
           122.42228 
           122.42548 
           122.46486 
           122.52922 
           122.53518 
           122.55426 
           122.56903 
           122.58809 
           122.61182 
           122.62362 
           122.62656 
           122.63916 
           122.64284 
           122.67266 
           122.69317 
           122.69589 
           122.70477 
           122.71140 
           122.73123 
           122.74603 
           122.74746 
           122.75389 
           122.77146 
           122.78809 
           122.79330 
           122.80270 
           122.83139 
           122.84134 
           122.84376 
           122.84519 
           122.85345 
           122.87611 
           122.87861 
           122.92505 
           122.93014 
           122.94760 
           122.96601 
           122.96767 
           122.97241 
           123.00150 
           123.01827 
           123.02235 
           123.02284 
           123.02317 
           123.03926 
           123.05794 
           123.07395 
           123.12279 
           123.13521 
           123.14292 
           123.15862 
           123.17394 
           123.17455 
           123.18157 
           123.18222 
           123.21081 
           123.22338 
           123.22412 
           123.22699 
           123.25322 
           123.25755 
           123.27439 
           123.28337 
           123.29229 
           123.30173 
           123.31628 
           123.32190 
           123.33626 
           123.33799 
           123.36705 
           123.37274 
           123.37580 
           123.38700 
           123.38799 
           123.40273 
           123.46512 
           123.48706 
           123.49269 
           123.49562 
           123.50672 
           123.52202 
           123.52547 
           123.56139 
           123.57069 
           123.57500 
           123.58589 
           123.59259 
           123.63526 
           123.64347 
           123.67299 
           123.70130 
           123.71410 
           123.71823 
           123.76254 
           123.76656 
           123.78533 
           123.78782 
           123.82971 
           123.84651 
           123.85393 
           123.85671 
           123.85842 
           123.86049 
           123.87568 
           123.91550 
           123.93688 
           124.03248 
           124.03286 
           124.03718 
           124.03940 
           124.04678 
           124.06465 
           124.14702 
           124.15131 
           124.15371 
           124.17622 
           124.18264 
           124.20465 
           124.23010 
           124.25158 
           124.25790 
           124.28955 
           124.29031 
           124.33579 
           124.34497 
           124.35357 
           124.38093 
           124.40510 
           124.42104 
           124.44398 
           124.46909 
           124.47169 
           124.51881 
           124.53744 
           124.59091 
           124.64784 
           124.68304 
           124.70660 
           124.71209 
           124.71581 
           124.71693 
           124.72624 
           124.72643 
           124.72696 
           124.73601 
           124.74145 
           124.74701 
           124.75849 
           124.76353 
           124.77840 
           124.80921 
           124.83217 
           124.88840 
           124.90838 
           124.91324 
           124.92009 
           124.98157 
           124.98531 
           124.99209 
           125.03238 
           125.03310 
           125.04455 
           125.07209 
           125.07535 
           125.09105 
           125.09662 
           125.11229 
           125.11239 
           125.11357 
           125.12082 
           125.12834 
           125.17231 
           125.17553 
           125.18023 
           125.18070 
           125.18536 
           125.19847 
           125.22668 
           125.24243 
           125.27243 
           125.27845 
           125.27850 
           125.32636 
           125.32924 
           125.33009 
           125.33370 
           125.34605 
           125.35107 
           125.35356 
           125.40179 
           125.40923 
           125.43212 
           125.46180 
           125.47962 
           125.54247 
           125.56888 
           125.58706 
           125.58881 
           125.61131 
           125.61742 
           125.67350 
           125.67628 
           125.68657 
           125.70115 
           125.72812 
           125.76030 
           125.76423 
           125.79202 
           125.85160 
           125.85163 
           125.86184 
           125.87239 
           125.89106 
           125.92311 
           125.93159 
           125.96369 
           126.00759 
           126.01933 
           126.02167 
           126.04243 
           126.06121 
           126.06715 
           126.07125 
           126.20008 
           126.22576 
           126.24395 
           126.26090 
           126.27987 
           126.33089 
           126.33562 
           126.35882 
           126.41148 
           126.41560 
           126.43303 
           126.47320 
           126.49010 
           126.52008 
           126.55951 
           126.59821 
           126.60753 
           126.61469 
           126.61826 
           126.62055 
           126.66192 
           126.68717 
           126.70336 
           126.70807 
           126.74784 
           126.75917 
           126.79236 
           126.82451 
           126.83118 
           126.92000 
           126.92287 
           126.95972 
           126.96533 
           126.98653 
           127.04385 
           127.04563 
           127.05591 
           127.05829 
           127.08619 
           127.09479 
           127.09672 
           127.10008 
           127.10409 
           127.11155 
           127.12044 
           127.12692 
           127.13502 
           127.13528 
           127.13735 
           127.17193 
           127.19541 
           127.20031 
           127.21074 
           127.21255 
           127.21920 
           127.23094 
           127.25719 
           127.25881 
           127.29470 
           127.29587 
           127.31459 
           127.33006 
           127.33073 
           127.33103 
           127.38196 
           127.39570 
           127.41997 
           127.44486 
           127.45214 
           127.46044 
           127.46047 
           127.46154 
           127.48123 
           127.52398 
           127.53211 
           127.53499 
           127.54734 
           127.55826 
           127.56402 
           127.57995 
           127.59719 
           127.60860 
           127.65160 
           127.65204 
           127.66086 
           127.72784 
           127.73969 
           127.74680 
           127.80157 
           127.81318 
           127.81536 
           127.81589 
           127.82227 
           127.82456 
           127.84278 
           127.90496 
           127.90961 
           127.95504 
           127.97579 
           127.97954 
           127.98288 
           127.99682 
           128.01653 
           128.04621 
           128.07907 
           128.10038 
           128.10834 
           128.12832 
           128.15564 
           128.15621 
           128.17374 
           128.18865 
           128.20220 
           128.20605 
           128.21544 
           128.22014 
           128.25457 
           128.26543 
           128.27259 
           128.28965 
           128.30746 
           128.32346 
           128.33892 
           128.35164 
           128.36958 
           128.38329 
           128.38521 
           128.38788 
           128.40501 
           128.42527 
           128.45567 
           128.47423 
           128.50618 
           128.51818 
           128.54275 
           128.55944 
           128.55986 
           128.60267 
           128.61728 
           128.63278 
           128.63894 
           128.65007 
           128.66526 
           128.68030 
           128.69451 
           128.71562 
           128.76261 
           128.76386 
           128.77349 
           128.79622 
           128.83502 
           128.86658 
           128.86666 
           128.87512 
           128.87980 
           128.90848 
           128.90908 
           128.94528 
           128.98520 
           129.00365 
           129.00914 
           129.02431 
           129.02938 
           129.03475 
           129.03698 
           129.10155 
           129.10936 
           129.12319 
           129.13860 
           129.13905 
           129.14655 
           129.16346 
           129.19512 
           129.21665 
           129.21854 
           129.23537 
           129.24935 
           129.25445 
           129.27090 
           129.27095 
           129.27932 
           129.28453 
           129.29424 
           129.30370 
           129.32539 
           129.33095 
           129.34203 
           129.34427 
           129.35975 
           129.37228 
           129.37401 
           129.41599 
           129.41709 
           129.41865 
           129.43231 
           129.45193 
           129.46081 
           129.46705 
           129.46739 
           129.47562 
           129.47774 
           129.48270 
           129.50257 
           129.50348 
           129.50397 
           129.51286 
           129.54014 
           129.54237 
           129.54863 
           129.58709 
           129.60676 
           129.62318 
           129.63780 
           129.66702 
           129.67954 
           129.68035 
           129.69690 
           129.69853 
           129.71343 
           129.72706 
           129.73675 
           129.75197 
           129.76298 
           129.76310 
           129.77237 
           129.83668 
           129.84101 
           129.91674 
           129.91811 
           129.93634 
           129.94675 
           129.99271 
           130.00527 
           130.02033 
           130.03942 
           130.06723 
           130.08623 
           130.08719 
           130.10768 
           130.11050 
           130.12307 
           130.12601 
           130.16532 
           130.18618 
           130.22351 
           130.22776 
           130.22971 
           130.24563 
           130.25824 
           130.25995 
           130.27331 
           130.29536 
           130.30370 
           130.31501 
           130.35208 
           130.37899 
           130.38060 
           130.41374 
           130.41721 
           130.42046 
           130.43665 
           130.43711 
           130.44164 
           130.46150 
           130.49097 
           130.50256 
           130.50725 
           130.52827 
           130.53212 
           130.55838 
           130.56254 
           130.58895 
           130.58910 
           130.59245 
           130.59322 
           130.59399 
           130.61700 
           130.62242 
           130.63533 
           130.66709 
           130.67238 
           130.70116 
           130.70718 
           130.75633 
           130.76486 
           130.77005 
           130.77686 
           130.78500 
           130.79814 
           130.80621 
           130.93954 
           130.93998 
           130.94292 
           130.98113 
           131.01204 
           131.01434 
           131.02238 
           131.02272 
           131.02898 
           131.03458 
           131.03480 
           131.03785 
           131.06322 
           131.08835 
           131.08991 
           131.14364 
           131.14776 
           131.16063 
           131.20676 
           131.21748 
           131.24157 
           131.25014 
           131.26232 
           131.26901 
           131.27679 
           131.28110 
           131.29331 
           131.29743 
           131.29767 
           131.32446 
           131.34569 
           131.34594 
           131.35768 
           131.35835 
           131.37512 
           131.38790 
           131.38960 
           131.43840 
           131.44685 
           131.45425 
           131.48690 
           131.51359 
           131.52281 
           131.52725 
           131.53630 
           131.54289 
           131.56818 
           131.59049 
           131.60276 
           131.60469 
           131.60999 
           131.61384 
           131.61907 
           131.65221 
           131.69771 
           131.70397 
           131.72877 
           131.73809 
           131.73969 
           131.76605 
           131.77216 
           131.77750 
           131.78164 
           131.78472 
           131.79284 
           131.83570 
           131.85796 
           131.88831 
           131.88858 
           131.90258 
           131.90913 
           131.91503 
           131.92558 
           131.99489 
           131.99777 
           132.00232 
           132.00586 
           132.01142 
           132.03901 
           132.08199 
           132.13779 
           132.14097 
           132.16107 
           132.17248 
           132.17926 
           132.18012 
           132.19398 
           132.23157 
           132.25096 
           132.26153 
           132.26276 
           132.30382 
           132.31977 
           132.33107 
           132.36379 
           132.40266 
           132.41749 
           132.43123 
           132.45618 
           132.46315 
           132.49559 
           132.51176 
           132.51933 
           132.52669 
           132.56586 
           132.57365 
           132.58091 
           132.58245 
           132.62953 
           132.65788 
           132.68104 
           132.69950 
           132.72991 
           132.73108 
           132.74092 
           132.74161 
           132.74832 
           132.75121 
           132.76871 
           132.77718 
           132.77770 
           132.78514 
           132.79767 
           132.81728 
           132.85859 
           132.86657 
           132.86868 
           132.87375 
           132.87399 
           132.89674 
           132.90278 
           132.90780 
           132.90909 
           132.91813 
           132.94363 
           132.95420 
           132.95808 
           132.99387 
           133.03929 
           133.05088 
           133.06336 
           133.08051 
           133.12338 
           133.16865 
           133.17714 
           133.18276 
           133.20890 
           133.21809 
           133.22263 
           133.22389 
           133.26725 
           133.28455 
           133.30680 
           133.31051 
           133.33906 
           133.34140 
           133.35549 
           133.35867 
           133.35994 
           133.37027 
           133.40092 
           133.40343 
           133.41355 
           133.41691 
           133.42297 
           133.42524 
           133.44333 
           133.44549 
           133.46448 
           133.46867 
           133.47209 
           133.48262 
           133.48337 
           133.49007 
           133.49092 
           133.49607 
           133.50520 
           133.51715 
           133.52235 
           133.53074 
           133.56159 
           133.58556 
           133.60649 
           133.61049 
           133.63478 
           133.64725 
           133.65721 
           133.65884 
           133.67043 
           133.67090 
           133.67699 
           133.67872 
           133.71015 
           133.71090 
           133.73010 
           133.73392 
           133.76614 
           133.77634 
           133.79134 
           133.79550 
           133.82214 
           133.83195 
           133.85480 
           133.86319 
           133.87011 
           133.93270 
           133.93732 
           133.93917 
           133.98519 
           133.98549 
           133.99819 
           133.99836 
           133.99908 
           134.00414 
           134.01245 
           134.02113 
           134.04554 
           134.04662 
           134.06318 
           134.08860 
           134.13228 
           134.15808 
           134.16626 
           134.17069 
           134.18905 
           134.19180 
           134.19606 
           134.20167 
           134.21662 
           134.25793 
           134.28201 
           134.28818 
           134.30323 
           134.31305 
           134.31498 
           134.31717 
           134.32029 
           134.34193 
           134.37315 
           134.37411 
           134.39340 
           134.39592 
           134.40624 
           134.43130 
           134.43362 
           134.45493 
           134.46341 
           134.49134 
           134.50471 
           134.51398 
           134.52920 
           134.53660 
           134.54752 
           134.55912 
           134.56697 
           134.57344 
           134.61191 
           134.62230 
           134.62310 
           134.63236 
           134.64443 
           134.64772 
           134.67865 
           134.68703 
           134.69644 
           134.73319 
           134.74194 
           134.74469 
           134.76164 
           134.77019 
           134.79793 
           134.80571 
           134.82144 
           134.82515 
           134.82583 
           134.83009 
           134.83937 
           134.84112 
           134.84209 
           134.86008 
           134.86677 
           134.91098 
           134.91607 
           134.96058 
           134.96661 
           135.00461 
           135.01369 
           135.06849 
           135.07411 
           135.09250 
           135.10282 
           135.10629 
           135.10837 
           135.12099 
           135.12908 
           135.12973 
           135.14982 
           135.15130 
           135.15391 
           135.15469 
           135.16633 
           135.18164 
           135.18530 
           135.24002 
           135.24357 
           135.27472 
           135.30114 
           135.30399 
           135.31387 
           135.33196 
           135.33508 
           135.33861 
           135.34666 
           135.36708 
           135.38316 
           135.41035 
           135.42387 
           135.43211 
           135.44003 
           135.47451 
           135.47765 
           135.47797 
           135.48499 
           135.49474 
           135.50496 
           135.50658 
           135.50967 
           135.54382 
           135.55428 
           135.58129 
           135.58309 
           135.59345 
           135.60388 
           135.61590 
           135.61645 
           135.64300 
           135.65854 
           135.67855 
           135.70648 
           135.74539 
           135.75188 
           135.76166 
           135.76295 
           135.76907 
           135.77677 
           135.78190 
           135.78372 
           135.83900 
           135.87238 
           135.89794 
           135.90316 
           135.90445 
           135.91740 
           135.91755 
           135.91904 
           135.93363 
           135.93957 
           135.95495 
           135.96598 
           136.01470 
           136.03886 
           136.05088 
           136.05384 
           136.05499 
           136.08017 
           136.09408 
           136.14605 
           136.14748 
           136.16702 
           136.16854 
           136.17618 
           136.18331 
           136.18434 
           136.21064 
           136.22770 
           136.24637 
           136.27064 
           136.29641 
           136.30073 
           136.32897 
           136.33329 
           136.33895 
           136.34824 
           136.34913 
           136.35823 
           136.36196 
           136.36269 
           136.36895 
           136.37537 
           136.38292 
           136.39734 
           136.40407 
           136.43465 
           136.43621 
           136.48111 
           136.50307 
           136.52837 
           136.53936 
           136.55528 
           136.55635 
           136.61098 
           136.61317 
           136.62424 
           136.63852 
           136.64732 
           136.65077 
           136.67307 
           136.68912 
           136.68978 
           136.71725 
           136.72960 
           136.73553 
           136.73848 
           136.77982 
           136.78651 
           136.79522 
           136.79867 
           136.81260 
           136.81850 
           136.83679 
           136.84396 
           136.85254 
           136.85361 
           136.87390 
           136.88385 
           136.90967 
           136.91696 
           136.92315 
           136.92798 
           136.98374 
           136.98437 
           136.98694 
           137.00517 
           137.02390 
           137.04032 
           137.05221 
           137.05447 
           137.05631 
           137.05907 
           137.07461 
           137.08741 
           137.10696 
           137.11667 
           137.13505 
           137.13889 
           137.14372 
           137.14695 
           137.15425 
           137.15591 
           137.16073 
           137.19813 
           137.19835 
           137.20925 
           137.25822 
           137.27180 
           137.27299 
           137.27578 
           137.28015 
           137.28893 
           137.29794 
           137.30069 
           137.30079 
           137.31906 
           137.33147 
           137.33666 
           137.34038 
           137.34125 
           137.34405 
           137.36121 
           137.39669 
           137.40612 
           137.42437 
           137.43384 
           137.44300 
           137.46376 
           137.50200 
           137.51782 
           137.52441 
           137.54188 
           137.54680 
           137.55130 
           137.57124 
           137.59775 
           137.60289 
           137.61126 
           137.62148 
           137.62430 
           137.62455 
           137.64555 
           137.65630 
           137.67630 
           137.68842 
           137.69143 
           137.70493 
           137.71501 
           137.71654 
           137.71699 
           137.72143 
           137.73677 
           137.73756 
           137.73816 
           137.74583 
           137.76546 
           137.77281 
           137.80176 
           137.83252 
           137.85111 
           137.88457 
           137.90204 
           137.90721 
           137.91090 
           137.91101 
           137.91200 
           137.92123 
           137.93537 
           137.95300 
           137.95876 
           137.96725 
           137.97248 
           137.99516 
           138.03342 
           138.04496 
           138.04910 
           138.05908 
           138.08014 
           138.08015 
           138.10045 
           138.11772 
           138.13314 
           138.13427 
           138.15914 
           138.16030 
           138.16066 
           138.17782 
           138.19985 
           138.20919 
           138.22839 
           138.24848 
           138.26193 
           138.27130 
           138.27636 
           138.31072 
           138.33048 
           138.34130 
           138.34972 
           138.35053 
           138.36136 
           138.38434 
           138.39663 
           138.44217 
           138.45133 
           138.45802 
           138.48500 
           138.49106 
           138.49353 
           138.51012 
           138.56776 
           138.57439 
           138.59578 
           138.61177 
           138.62710 
           138.63718 
           138.64551 
           138.64864 
           138.65450 
           138.68068 
           138.68164 
           138.72312 
           138.72537 
           138.76342 
           138.77047 
           138.77342 
           138.78243 
           138.83134 
           138.83200 
           138.84170 
           138.85202 
           138.88224 
           138.89734 
           138.95919 
           138.98106 
           138.98298 
           138.99858 
           139.01064 
           139.01179 
           139.08600 
           139.10096 
           139.11290 
           139.14138 
           139.14395 
           139.15212 
           139.17386 
           139.19125 
           139.21695 
           139.23315 
           139.26309 
           139.29338 
           139.29557 
           139.32107 
           139.32495 
           139.34539 
           139.36481 
           139.37394 
           139.39358 
           139.42002 
           139.43000 
           139.47600 
           139.49089 
           139.52870 
           139.54274 
           139.54357 
           139.54664 
           139.55811 
           139.56142 
           139.56306 
           139.57119 
           139.57723 
           139.59899 
           139.61728 
           139.62216 
           139.62403 
           139.62636 
           139.63201 
           139.68413 
           139.69876 
           139.72361 
           139.76378 
           139.78104 
           139.78209 
           139.78403 
           139.79235 
           139.79673 
           139.80660 
           139.81943 
           139.82361 
           139.84727 
           139.85520 
           139.91499 
           139.92101 
           139.92604 
           139.93852 
           139.94533 
           139.96467 
           139.97279 
           139.97782 
           139.98359 
           139.99310 
           140.00362 
           140.01319 
           140.03494 
           140.05913 
           140.11016 
           140.12719 
           140.13878 
           140.14922 
           140.15185 
           140.16445 
           140.17493 
           140.17936 
           140.18581 
           140.19957 
           140.21489 
           140.26332 
           140.28888 
           140.31001 
           140.31811 
           140.32359 
           140.32945 
           140.34071 
           140.34167 
           140.34783 
           140.34954 
           140.36542 
           140.37372 
           140.37970 
           140.38092 
           140.38128 
           140.41890 
           140.42507 
           140.44084 
           140.44938 
           140.46050 
           140.47685 
           140.47754 
           140.50293 
           140.50395 
           140.50734 
           140.56616 
           140.57288 
           140.57857 
           140.63685 
           140.65839 
           140.65905 
           140.67560 
           140.69018 
           140.69412 
           140.69747 
           140.71312 
           140.72182 
           140.72357 
           140.74254 
           140.75388 
           140.76336 
           140.77492 
           140.78990 
           140.80261 
           140.81418 
           140.81517 
           140.85375 
           140.86466 
           140.87543 
           140.89792 
           140.90226 
           140.91032 
           140.91809 
           140.93320 
           140.94166 
           140.95452 
           140.97416 
           140.97673 
           140.98246 
           140.99988 
           141.00647 
           141.02966 
           141.07896 
           141.08080 
           141.08225 
           141.09194 
           141.09324 
           141.09529 
           141.09674 
           141.10863 
           141.13132 
           141.13913 
           141.14963 
           141.18577 
           141.20211 
           141.21660 
           141.23443 
           141.25146 
           141.25467 
           141.25538 
           141.25827 
           141.26299 
           141.26557 
           141.27119 
           141.27898 
           141.28553 
           141.29425 
           141.30037 
           141.33544 
           141.35276 
           141.35548 
           141.38679 
           141.38690 
           141.40088 
           141.40499 
           141.40814 
           141.42056 
           141.42272 
           141.43676 
           141.44673 
           141.45373 
           141.51234 
           141.51571 
           141.54401 
           141.54800 
           141.55094 
           141.55690 
           141.56767 
           141.61216 
           141.61742 
           141.64101 
           141.64288 
           141.64654 
           141.67823 
           141.68308 
           141.68537 
           141.69774 
           141.70151 
           141.71126 
           141.72242 
           141.73312 
           141.73631 
           141.73952 
           141.74948 
           141.77854 
           141.77929 
           141.80688 
           141.81333 
           141.82325 
           141.83016 
           141.84202 
           141.84795 
           141.87115 
           141.90426 
           141.93564 
           141.94853 
           141.95157 
           141.97369 
           141.97519 
           141.99460 
           142.00234 
           142.00484 
           142.01537 
           142.02164 
           142.03626 
           142.04974 
           142.05034 
           142.08692 
           142.12780 
           142.13852 
           142.14310 
           142.15191 
           142.16625 
           142.16716 
           142.18910 
           142.21076 
           142.21176 
           142.22859 
           142.24297 
           142.25517 
           142.27048 
           142.27416 
           142.27430 
           142.28014 
           142.31004 
           142.31208 
           142.31781 
           142.32236 
           142.34879 
           142.35876 
           142.36878 
           142.38131 
           142.39102 
           142.39270 
           142.43628 
           142.46489 
           142.46758 
           142.48128 
           142.50163 
           142.50581 
           142.51829 
           142.54534 
           142.56947 
           142.57972 
           142.58321 
           142.62287 
           142.63584 
           142.64421 
           142.64824 
           142.64922 
           142.65057 
           142.68230 
           142.68764 
           142.69125 
           142.69426 
           142.69886 
           142.74291 
           142.75587 
           142.76526 
           142.76569 
           142.77521 
           142.77945 
           142.78044 
           142.78210 
           142.78710 
           142.79669 
           142.80017 
           142.83664 
           142.83754 
           142.83950 
           142.84888 
           142.85209 
           142.86710 
           142.87988 
           142.88869 
           142.89081 
           142.89219 
           142.89585 
           142.91671 
           142.92026 
           142.93475 
           142.94495 
           142.97339 
           142.98057 
           142.99389 
           143.00187 
           143.02755 
           143.04743 
           143.04878 
           143.05643 
           143.06847 
           143.13492 
           143.17424 
           143.18099 
           143.20159 
           143.23315 
           143.23874 
           143.23925 
           143.26423 
           143.32795 
           143.33824 
           143.33839 
           143.35411 
           143.35923 
           143.36461 
           143.36598 
           143.36601 
           143.36903 
           143.37119 
           143.37787 
           143.38522 
           143.39703 
           143.39902 
           143.40766 
           143.40978 
           143.41973 
           143.47435 
           143.47480 
           143.48205 
           143.48424 
           143.50567 
           143.51537 
           143.53315 
           143.53364 
           143.53866 
           143.55592 
           143.56069 
           143.56565 
           143.56804 
           143.57770 
           143.58758 
           143.58843 
           143.59122 
           143.59288 
           143.61957 
           143.64543 
           143.68112 
           143.69628 
           143.70895 
           143.70968 
           143.71715 
           143.75543 
           143.77190 
           143.77569 
           143.79533 
           143.80347 
           143.81471 
           143.81535 
           143.81854 
           143.82222 
           143.84938 
           143.85295 
           143.85552 
           143.87639 
           143.88207 
           143.89566 
           143.90181 
           143.90572 
           143.90604 
           143.90639 
           143.90651 
           143.91435 
           143.92279 
           143.92450 
           143.94101 
           143.95197 
           143.95281 
           143.95580 
           143.96556 
           143.98281 
           143.99642 
           144.01374 
           144.01747 
           144.03612 
           144.05210 
           144.08056 
           144.08192 
           144.08214 
           144.09572 
           144.12696 
           144.14438 
           144.16864 
           144.17654 
           144.17805 
           144.18786 
           144.19578 
           144.20065 
           144.24678 
           144.25518 
           144.26945 
           144.30614 
           144.31355 
           144.33512 
           144.33996 
           144.35054 
           144.35528 
           144.35786 
           144.37924 
           144.38751 
           144.40448 
           144.47627 
           144.47793 
           144.48671 
           144.48913 
           144.49531 
           144.50972 
           144.51732 
           144.52896 
           144.53866 
           144.55347 
           144.55557 
           144.55624 
           144.55635 
           144.58607 
           144.60844 
           144.61502 
           144.61706 
           144.63498 
           144.67070 
           144.67151 
           144.67192 
           144.67328 
           144.72419 
           144.73536 
           144.74493 
           144.76414 
           144.76491 
           144.80426 
           144.81274 
           144.81289 
           144.84416 
           144.84484 
           144.91044 
           144.91415 
           144.92368 
           144.92850 
           144.95512 
           144.96065 
           144.96743 
           144.97016 
           144.97184 
           144.97972 
           144.98309 
           144.98395 
           144.98441 
           145.01389 
           145.03756 
           145.04891 
           145.06252 
           145.06271 
           145.06627 
           145.07787 
           145.08239 
           145.09963 
           145.12425 
           145.12551 
           145.13416 
           145.16715 
           145.18039 
           145.19464 
           145.19689 
           145.21959 
           145.22935 
           145.24859 
           145.26254 
           145.32154 
           145.33042 
           145.33638 
           145.34309 
           145.34365 
           145.38236 
           145.39409 
           145.40264 
           145.41091 
           145.44858 
           145.45432 
           145.46419 
           145.51001 
           145.52498 
           145.53054 
           145.53062 
           145.53963 
           145.55104 
           145.55591 
           145.56023 
           145.56061 
           145.57879 
           145.58314 
           145.58709 
           145.59871 
           145.61450 
           145.63225 
           145.64783 
           145.65006 
           145.68220 
           145.69337 
           145.70545 
           145.70631 
           145.70988 
           145.72658 
           145.74926 
           145.78011 
           145.79757 
           145.79903 
           145.82056 
           145.82896 
           145.85019 
           145.85386 
           145.85584 
           145.86394 
           145.89883 
           145.89951 
           145.91713 
           145.93708 
           145.97706 
           146.00768 
           146.05117 
           146.05160 
           146.05515 
           146.06002 
           146.08339 
           146.10396 
           146.11026 
           146.11874 
           146.13039 
           146.15244 
           146.17975 
           146.20957 
           146.21198 
           146.21296 
           146.23832 
           146.24322 
           146.25060 
           146.25161 
           146.25165 
           146.26397 
           146.27723 
           146.27759 
           146.29220 
           146.29369 
           146.30273 
           146.30788 
           146.31067 
           146.31744 
           146.32448 
           146.33104 
           146.33557 
           146.33775 
           146.35863 
           146.37133 
           146.37866 
           146.39381 
           146.39851 
           146.41128 
           146.42110 
           146.43444 
           146.46061 
           146.46678 
           146.46813 
           146.47740 
           146.48098 
           146.49391 
           146.50564 
           146.52556 
           146.52789 
           146.54912 
           146.59771 
           146.60304 
           146.60809 
           146.61880 
           146.64536 
           146.65588 
           146.67133 
           146.68987 
           146.69929 
           146.69933 
           146.72814 
           146.73188 
           146.73745 
           146.75032 
           146.75364 
           146.77915 
           146.78360 
           146.79391 
           146.80404 
           146.84424 
           146.84452 
           146.84976 
           146.85431 
           146.86395 
           146.86635 
           146.87066 
           146.87844 
           146.88464 
           146.89945 
           146.90632 
           146.92609 
           146.92976 
           146.95298 
           146.95595 
           146.95813 
           146.96922 
           146.98621 
           146.98764 
           146.99294 
           147.03268 
           147.03565 
           147.06540 
           147.09098 
           147.10041 
           147.10289 
           147.11884 
           147.11929 
           147.12098 
           147.12167 
           147.12421 
           147.13029 
           147.14456 
           147.15266 
           147.18277 
           147.19067 
           147.23486 
           147.23517 
           147.26028 
           147.27135 
           147.28822 
           147.31647 
           147.32577 
           147.32619 
           147.33628 
           147.34095 
           147.35461 
           147.35839 
           147.35996 
           147.36028 
           147.36298 
           147.37872 
           147.38944 
           147.38986 
           147.39863 
           147.41976 
           147.44743 
           147.45095 
           147.45346 
           147.45676 
           147.46076 
           147.49128 
           147.50464 
           147.52557 
           147.52890 
           147.53832 
           147.54116 
           147.54486 
           147.54527 
           147.56070 
           147.56279 
           147.56580 
           147.56789 
           147.57880 
           147.58924 
           147.59338 
           147.61071 
           147.62531 
           147.63083 
           147.63843 
           147.64014 
           147.64579 
           147.65649 
           147.65948 
           147.68094 
           147.69275 
           147.70638 
           147.72158 
           147.72212 
           147.72434 
           147.73890 
           147.75671 
           147.76954 
           147.79437 
           147.79646 
           147.79874 
           147.80676 
           147.82765 
           147.84058 
           147.84727 
           147.85748 
           147.86166 
           147.87033 
           147.87485 
           147.88833 
           147.89926 
           147.92275 
           147.93132 
           147.93600 
           147.96455 
           147.97105 
           147.98244 
           147.99542 
           148.01807 
           148.02772 
           148.03351 
           148.05267 
           148.05632 
           148.06263 
           148.06498 
           148.07566 
           148.08613 
           148.09247 
           148.09261 
           148.11114 
           148.11662 
           148.11886 
           148.12006 
           148.12863 
           148.13679 
           148.13979 
           148.15487 
           148.17367 
           148.18348 
           148.18910 
           148.19476 
           148.20448 
           148.21896 
           148.22135 
           148.25313 
           148.25644 
           148.27116 
           148.27723 
           148.29928 
           148.31668 
           148.33599 
           148.37052 
           148.37308 
           148.42427 
           148.42690 
           148.43577 
           148.45902 
           148.47031 
           148.47528 
           148.47860 
           148.48313 
           148.49286 
           148.50390 
           148.53080 
           148.53430 
           148.55644 
           148.56028 
           148.56554 
           148.57230 
           148.57363 
           148.61524 
           148.61530 
           148.66159 
           148.66682 
           148.66858 
           148.68076 
           148.68670 
           148.73559 
           148.73663 
           148.74489 
           148.77635 
           148.79703 
           148.80240 
           148.81377 
           148.82035 
           148.83941 
           148.84120 
           148.84433 
           148.86778 
           148.87233 
           148.87676 
           148.88672 
           148.89997 
           148.90423 
           148.91152 
           148.91334 
           148.91920 
           148.93142 
           148.93474 
           148.93744 
           148.94760 
           148.95678 
           148.97344 
           149.00163 
           149.00937 
           149.02333 
           149.05480 
           149.06533 
           149.06641 
           149.07053 
           149.08682 
           149.09285 
           149.09503 
           149.10319 
           149.11003 
           149.14009 
           149.14979 
           149.15631 
           149.17088 
           149.17091 
           149.17588 
           149.17678 
           149.18113 
           149.18510 
           149.19814 
           149.20433 
           149.22206 
           149.24578 
           149.25240 
           149.25988 
           149.26252 
           149.26444 
           149.26678 
           149.27901 
           149.30008 
           149.31089 
           149.31564 
           149.37269 
           149.39838 
           149.41561 
           149.44305 
           149.46738 
           149.47292 
           149.47547 
           149.51525 
           149.52463 
           149.53494 
           149.58668 
           149.59988 
           149.60089 
           149.60659 
           149.62971 
           149.63515 
           149.63903 
           149.63948 
           149.67169 
           149.67537 
           149.67719 
           149.70895 
           149.71998 
           149.72310 
           149.72536 
           149.72892 
           149.76662 
           149.78051 
           149.80401 
           149.80990 
           149.81451 
           149.84093 
           149.84778 
           149.85983 
           149.86949 
           149.88133 
           149.88339 
           149.89375 
           149.92029 
           149.92738 
           149.95130 
           149.95337 
           149.97035 
           149.97035 
           149.97260 
           150.01236 
           150.03497 
           150.03641 
           150.03692 
           150.06576 
           150.07882 
           150.08191 
           150.08459 
           150.12526 
           150.12895 
           150.16286 
           150.17931 
           150.21682 
           150.23284 
           150.23987 
           150.25215 
           150.30434 
           150.32183 
           150.33888 
           150.35105 
           150.36236 
           150.37399 
           150.38326 
           150.40008 
           150.40916 
           150.41287 
           150.42373 
           150.42448 
           150.46513 
           150.46920 
           150.48177 
           150.49036 
           150.51686 
           150.52392 
           150.52724 
           150.53916 
           150.57075 
           150.58455 
           150.59704 
           150.63228 
           150.64065 
           150.64335 
           150.68182 
           150.68364 
           150.69298 
           150.69904 
           150.71763 
           150.72035 
           150.72762 
           150.72901 
           150.73601 
           150.75349 
           150.76403 
           150.79403 
           150.80193 
           150.81461 
           150.81693 
           150.82129 
           150.84188 
           150.85396 
           150.85401 
           150.87944 
           150.88718 
           150.89493 
           150.89497 
           150.89634 
           150.89720 
           150.90690 
           150.93360 
           150.93408 
           150.93529 
           150.95426 
           150.96106 
           150.96669 
           150.98283 
           150.98772 
           150.99535 
           151.00199 
           151.03813 
           151.04021 
           151.07084 
           151.11478 
           151.12314 
           151.17087 
           151.17955 
           151.20058 
           151.20940 
           151.22086 
           151.22727 
           151.23312 
           151.23730 
           151.24170 
           151.24515 
           151.25964 
           151.26666 
           151.27456 
           151.27945 
           151.29924 
           151.30114 
           151.31752 
           151.33133 
           151.34396 
           151.34678 
           151.35266 
           151.35387 
           151.36432 
           151.37274 
           151.38199 
           151.38246 
           151.38510 
           151.39074 
           151.39427 
           151.39586 
           151.40509 
           151.40644 
           151.42295 
           151.43789 
           151.43822 
           151.47547 
           151.52551 
           151.53358 
           151.53657 
           151.54585 
           151.54676 
           151.54744 
           151.55155 
           151.55720 
           151.57636 
           151.58189 
           151.64827 
           151.65483 
           151.65792 
           151.66439 
           151.69673 
           151.69950 
           151.71147 
           151.71173 
           151.71875 
           151.72515 
           151.73761 
           151.75304 
           151.75866 
           151.76588 
           151.78593 
           151.79441 
           151.80069 
           151.80519 
           151.81261 
           151.81597 
           151.82755 
           151.84084 
           151.84415 
           151.84589 
           151.87464 
           151.87987 
           151.88377 
           151.90423 
           151.90971 
           151.91428 
           151.92711 
           151.93564 
           151.94037 
           151.96243 
           151.96554 
           151.96733 
           151.97087 
           151.99301 
           151.99595 
           152.04451 
           152.04831 
           152.06056 
           152.08252 
           152.08510 
           152.13277 
           152.16663 
           152.17462 
           152.19455 
           152.20226 
           152.22717 
           152.23247 
           152.25254 
           152.26164 
           152.30035 
           152.30627 
           152.31214 
           152.32197 
           152.33169 
           152.33929 
           152.35400 
           152.38290 
           152.38332 
           152.39391 
           152.39568 
           152.41553 
           152.41580 
           152.41661 
           152.42482 
           152.43158 
           152.44317 
           152.48738 
           152.50240 
           152.50709 
           152.51766 
           152.55067 
           152.55735 
           152.55770 
           152.55921 
           152.56960 
           152.57613 
           152.57952 
           152.58387 
           152.59649 
           152.59870 
           152.60316 
           152.60347 
           152.62350 
           152.62552 
           152.63823 
           152.66195 
           152.66284 
           152.66385 
           152.68313 
           152.71079 
           152.72456 
           152.74392 
           152.74484 
           152.75578 
           152.76152 
           152.79044 
           152.79127 
           152.79506 
           152.79761 
           152.81619 
           152.82367 
           152.85402 
           152.86802 
           152.87348 
           152.89126 
           152.89496 
           152.91322 
           152.92125 
           152.92371 
           152.93992 
           152.96097 
           152.96201 
           152.96554 
           152.96555 
           152.98691 
           152.99351 
           152.99973 
           153.00499 
           153.03620 
           153.03700 
           153.03963 
           153.04205 
           153.05878 
           153.06551 
           153.06598 
           153.07225 
           153.07593 
           153.08751 
           153.09214 
           153.09854 
           153.11865 
           153.14090 
           153.15582 
           153.16642 
           153.19291 
           153.19553 
           153.20361 
           153.24628 
           153.25483 
           153.26878 
           153.28039 
           153.29178 
           153.30392 
           153.31973 
           153.33939 
           153.37350 
           153.42226 
           153.44245 
           153.45531 
           153.49110 
           153.49284 
           153.49821 
           153.50558 
           153.52343 
           153.53144 
           153.53485 
           153.54248 
           153.56137 
           153.56531 
           153.58400 
           153.61679 
           153.62055 
           153.64390 
           153.64524 
           153.65646 
           153.67149 
           153.68714 
           153.69863 
           153.70907 
           153.71810 
           153.72426 
           153.72466 
           153.72487 
           153.72751 
           153.72803 
           153.73472 
           153.75057 
           153.75265 
           153.76695 
           153.78064 
           153.78723 
           153.79238 
           153.80778 
           153.82210 
           153.82669 
           153.82991 
           153.84055 
           153.84121 
           153.84122 
           153.86051 
           153.90449 
           153.92261 
           153.92403 
           153.93408 
           153.95675 
           153.99838 
           154.02167 
           154.04646 
           154.05300 
           154.05595 
           154.06209 
           154.06244 
           154.06988 
           154.10324 
           154.11540 
           154.12717 
           154.13007 
           154.14380 
           154.16202 
           154.19339 
           154.19533 
           154.24380 
           154.25885 
           154.26754 
           154.27528 
           154.27845 
           154.28336 
           154.35308 
           154.35743 
           154.36240 
           154.36438 
           154.37466 
           154.40784 
           154.42748 
           154.42877 
           154.43421 
           154.44382 
           154.46201 
           154.48603 
           154.49065 
           154.51130 
           154.51308 
           154.51330 
           154.55412 
           154.57095 
           154.57108 
           154.57280 
           154.57655 
           154.58447 
           154.59912 
           154.61654 
           154.61859 
           154.62090 
           154.63351 
           154.64118 
           154.65789 
           154.66031 
           154.67734 
           154.67994 
           154.68803 
           154.69193 
           154.69206 
           154.69209 
           154.70297 
           154.72528 
           154.72899 
           154.73211 
           154.74498 
           154.75466 
           154.78686 
           154.82868 
           154.83431 
           154.83537 
           154.84475 
           154.86662 
           154.88084 
           154.88426 
           154.88767 
           154.89489 
           154.90029 
           154.91930 
           154.94561 
           154.95255 
           154.96518 
           154.96821 
           154.96934 
           154.97771 
           154.99341 
           155.00093 
           155.00915 
           155.01887 
           155.02076 
           155.03636 
           155.05573 
           155.07753 
           155.10719 
           155.12562 
           155.14429 
           155.14708 
           155.16896 
           155.21474 
           155.22749 
           155.27399 
           155.29368 
           155.29603 
           155.29933 
           155.30041 
           155.31502 
           155.32110 
           155.33412 
           155.34562 
           155.35419 
           155.35527 
           155.35924 
           155.36998 
           155.37001 
           155.37042 
           155.37256 
           155.38624 
           155.39355 
           155.39454 
           155.40216 
           155.42848 
           155.43158 
           155.43883 
           155.44665 
           155.44974 
           155.47001 
           155.49616 
           155.51481 
           155.51543 
           155.51775 
           155.52092 
           155.52341 
           155.52872 
           155.58974 
           155.60193 
           155.60372 
           155.60478 
           155.61617 
           155.63069 
           155.63139 
           155.63268 
           155.64567 
           155.66847 
           155.67033 
           155.67225 
           155.68155 
           155.68432 
           155.69531 
           155.70162 
           155.76869 
           155.77559 
           155.77647 
           155.78189 
           155.84014 
           155.85685 
           155.85954 
           155.86152 
           155.88096 
           155.88130 
           155.88769 
           155.88899 
           155.89065 
           155.89586 
           155.89843 
           155.92226 
           155.94992 
           155.95839 
           155.97958 
           156.05342 
           156.06957 
           156.08638 
           156.08838 
           156.10411 
           156.14937 
           156.19727 
           156.21154 
           156.21682 
           156.23399 
           156.23472 
           156.25828 
           156.27906 
           156.29129 
           156.31307 
           156.31525 
           156.34657 
           156.36092 
           156.37015 
           156.37970 
           156.38801 
           156.40598 
           156.40793 
           156.40877 
           156.44018 
           156.44830 
           156.49579 
           156.50274 
           156.50718 
           156.50766 
           156.51150 
           156.52286 
           156.52659 
           156.52981 
           156.53313 
           156.54217 
           156.55865 
           156.56363 
           156.57186 
           156.64094 
           156.64099 
           156.66072 
           156.66611 
           156.68232 
           156.70544 
           156.70701 
           156.71228 
           156.71668 
           156.72264 
           156.73630 
           156.73918 
           156.74733 
           156.74763 
           156.75520 
           156.76268 
           156.76609 
           156.78001 
           156.78376 
           156.78911 
           156.79154 
           156.81266 
           156.81532 
           156.83419 
           156.83755 
           156.84228 
           156.84522 
           156.85490 
           156.89131 
           156.90626 
           156.91997 
           156.92213 
           156.93071 
           156.95039 
           156.95084 
           156.95178 
           156.95977 
           156.97810 
           156.98854 
           156.99277 
           156.99752 
           157.00856 
           157.01292 
           157.02038 
           157.03749 
           157.04321 
           157.04900 
           157.06439 
           157.06785 
           157.06979 
           157.09046 
           157.11641 
           157.12170 
           157.14175 
           157.15706 
           157.16100 
           157.16268 
           157.17992 
           157.18100 
           157.18202 
           157.19834 
           157.24224 
           157.24730 
           157.24736 
           157.24862 
           157.25583 
           157.27315 
           157.28363 
           157.29180 
           157.29346 
           157.29863 
           157.31308 
           157.32662 
           157.33016 
           157.35559 
           157.36635 
           157.40634 
           157.42022 
           157.42635 
           157.42975 
           157.44201 
           157.44234 
           157.48446 
           157.49065 
           157.50987 
           157.51407 
           157.52667 
           157.53530 
           157.55834 
           157.56818 
           157.56930 
           157.57320 
           157.59929 
           157.60735 
           157.60761 
           157.62922 
           157.63034 
           157.64421 
           157.66073 
           157.66569 
           157.67317 
           157.67496 
           157.67732 
           157.69030 
           157.69192 
           157.70356 
           157.71090 
           157.71159 
           157.71602 
           157.74918 
           157.76465 
           157.77069 
           157.77555 
           157.77733 
           157.78590 
           157.79193 
           157.79973 
           157.80089 
           157.80154 
           157.80246 
           157.80566 
           157.82135 
           157.83150 
           157.84007 
           157.85822 
           157.86305 
           157.86811 
           157.87520 
           157.88199 
           157.89297 
           157.90005 
           157.93328 
           157.94479 
           157.94797 
           157.95177 
           157.95230 
           157.95502 
           157.96439 
           157.99364 
           158.01621 
           158.02224 
           158.03825 
           158.05414 
           158.06528 
           158.07952 
           158.09725 
           158.10635 
           158.12114 
           158.14889 
           158.15015 
           158.15210 
           158.15792 
           158.16127 
           158.19429 
           158.19656 
           158.20941 
           158.21326 
           158.24621 
           158.29456 
           158.32034 
           158.36815 
           158.38278 
           158.38827 
           158.40228 
           158.41460 
           158.43810 
           158.44141 
           158.45004 
           158.46027 
           158.46975 
           158.48512 
           158.48564 
           158.49632 
           158.49809 
           158.50077 
           158.50474 
           158.52452 
           158.54015 
           158.54405 
           158.54787 
           158.54809 
           158.55671 
           158.57780 
           158.58437 
           158.59996 
           158.60253 
           158.60817 
           158.62006 
           158.62900 
           158.65494 
           158.66596 
           158.68695 
           158.69615 
           158.71294 
           158.72182 
           158.72430 
           158.73509 
           158.73533 
           158.75636 
           158.77278 
           158.81459 
           158.82620 
           158.83718 
           158.86903 
           158.86949 
           158.87310 
           158.88518 
           158.88891 
           158.89870 
           158.89953 
           158.89987 
           158.90147 
           158.93432 
           158.98916 
           158.99202 
           158.99356 
           158.99996 
           159.02835 
           159.04930 
           159.05183 
           159.09448 
           159.09483 
           159.10298 
           159.10909 
           159.11074 
           159.11374 
           159.12834 
           159.14024 
           159.14249 
           159.15806 
           159.16088 
           159.16256 
           159.16783 
           159.19665 
           159.20199 
           159.25782 
           159.27087 
           159.28236 
           159.28390 
           159.28405 
           159.28528 
           159.28817 
           159.28851 
           159.29259 
           159.30933 
           159.31141 
           159.34531 
           159.35978 
           159.38837 
           159.39055 
           159.40979 
           159.41386 
           159.41391 
           159.41671 
           159.42739 
           159.44967 
           159.48856 
           159.52628 
           159.52674 
           159.53649 
           159.54418 
           159.55657 
           159.56655 
           159.56763 
           159.57530 
           159.57795 
           159.59457 
           159.61378 
           159.61693 
           159.61811 
           159.63085 
           159.63642 
           159.64776 
           159.65550 
           159.66028 
           159.67065 
           159.69897 
           159.70537 
           159.70718 
           159.70832 
           159.72536 
           159.75238 
           159.76340 
           159.77893 
           159.78515 
           159.78753 
           159.79447 
           159.79704 
           159.82893 
           159.82977 
           159.86537 
           159.86565 
           159.86605 
           159.87120 
           159.88219 
           159.89374 
           159.89853 
           159.92541 
           159.94108 
           159.95175 
           159.95806 
           159.96298 
           159.99598 
           160.03280 
           160.03392 
           160.03527 
           160.03784 
           160.04177 
           160.07146 
           160.08222 
           160.09182 
           160.10071 
           160.13494 
           160.15226 
           160.15595 
           160.15809 
           160.16148 
           160.17112 
           160.17570 
           160.18661 
           160.22248 
           160.23155 
           160.23822 
           160.23946 
           160.24192 
           160.24453 
           160.25097 
           160.27308 
           160.29180 
           160.30159 
           160.32882 
           160.34886 
           160.35247 
           160.36018 
           160.36276 
           160.36417 
           160.36518 
           160.36960 
           160.37473 
           160.38524 
           160.39937 
           160.41632 
           160.42808 
           160.46662 
           160.52723 
           160.53134 
           160.53359 
           160.55030 
           160.55102 
           160.55128 
           160.55499 
           160.55517 
           160.56420 
           160.61430 
           160.61568 
           160.62594 
           160.62825 
           160.63762 
           160.66245 
           160.66291 
           160.66944 
           160.67550 
           160.68033 
           160.69461 
           160.72452 
           160.72783 
           160.75580 
           160.76302 
           160.76518 
           160.77863 
           160.79791 
           160.79910 
           160.83853 
           160.83870 
           160.84072 
           160.84478 
           160.85577 
           160.88249 
           160.88513 
           160.89210 
           160.90024 
           160.90451 
           160.90702 
           160.91701 
           160.95007 
           160.96478 
           160.97496 
           160.98912 
           161.01416 
           161.01683 
           161.02704 
           161.03264 
           161.03297 
           161.04880 
           161.05704 
           161.06005 
           161.07477 
           161.07608 
           161.08831 
           161.09354 
           161.10565 
           161.15725 
           161.16433 
           161.16442 
           161.17295 
           161.17815 
           161.19655 
           161.20271 
           161.22919 
           161.23561 
           161.25298 
           161.27185 
           161.29592 
           161.30196 
           161.31172 
           161.31489 
           161.32004 
           161.33726 
           161.33941 
           161.33975 
           161.34370 
           161.38012 
           161.38630 
           161.39362 
           161.39942 
           161.40556 
           161.42842 
           161.45627 
           161.47693 
           161.54411 
           161.56407 
           161.57373 
           161.57737 
           161.57964 
           161.59927 
           161.60566 
           161.61187 
           161.63584 
           161.64946 
           161.65934 
           161.68503 
           161.72634 
           161.73591 
           161.73693 
           161.75387 
           161.77538 
           161.77652 
           161.79141 
           161.81368 
           161.81466 
           161.81557 
           161.82800 
           161.83057 
           161.83312 
           161.86699 
           161.86968 
           161.88294 
           161.93711 
           161.95067 
           161.97511 
           161.98019 
           161.98043 
           161.98361 
           162.01580 
           162.02686 
           162.02867 
           162.04957 
           162.09562 
           162.10561 
           162.11560 
           162.12606 
           162.15570 
           162.18199 
           162.19731 
           162.20852 
           162.24353 
           162.24593 
           162.26761 
           162.27160 
           162.27779 
           162.31389 
           162.32543 
           162.34167 
           162.35115 
           162.38148 
           162.38750 
           162.39150 
           162.42880 
           162.44111 
           162.44577 
           162.44666 
           162.44756 
           162.44859 
           162.45538 
           162.45775 
           162.46938 
           162.47453 
           162.48658 
           162.49058 
           162.50847 
           162.51609 
           162.53481 
           162.53596 
           162.54722 
           162.55919 
           162.57350 
           162.59150 
           162.60098 
           162.60691 
           162.63360 
           162.64644 
           162.65394 
           162.66125 
           162.67901 
           162.68436 
           162.69631 
           162.72592 
           162.75671 
           162.77629 
           162.78374 
           162.79175 
           162.82990 
           162.83491 
           162.84161 
           162.85647 
           162.86987 
           162.87402 
           162.88288 
           162.88616 
           162.93385 
           162.95146 
           162.96032 
           162.97055 
           162.97837 
           162.98326 
           163.00349 
           163.00450 
           163.03932 
           163.04473 
           163.08530 
           163.10173 
           163.10497 
           163.11655 
           163.11738 
           163.12116 
           163.14401 
           163.14766 
           163.16100 
           163.16414 
           163.17231 
           163.19435 
           163.22898 
           163.23453 
           163.23547 
           163.23814 
           163.24846 
           163.30872 
           163.31175 
           163.31420 
           163.32144 
           163.32486 
           163.35789 
           163.37250 
           163.40267 
           163.40554 
           163.40918 
           163.42285 
           163.43387 
           163.43526 
           163.43687 
           163.44197 
           163.48405 
           163.48738 
           163.48984 
           163.49153 
           163.50217 
           163.52329 
           163.52612 
           163.53448 
           163.54256 
           163.56271 
           163.56731 
           163.60439 
           163.60995 
           163.61716 
           163.63026 
           163.65401 
           163.65817 
           163.66461 
           163.66908 
           163.67751 
           163.68223 
           163.72034 
           163.73962 
           163.75250 
           163.75518 
           163.76242 
           163.77720 
           163.78518 
           163.79952 
           163.80812 
           163.81821 
           163.81995 
           163.84702 
           163.84755 
           163.85006 
           163.87590 
           163.88467 
           163.88774 
           163.88892 
           163.90691 
           163.92080 
           163.93636 
           163.93870 
           163.94367 
           163.96043 
           163.96883 
           163.98363 
           163.99585 
           164.00224 
           164.01720 
           164.01801 
           164.02023 
           164.03556 
           164.04880 
           164.06947 
           164.08280 
           164.09299 
           164.10174 
           164.11596 
           164.12300 
           164.12742 
           164.14491 
           164.15904 
           164.16564 
           164.18258 
           164.19054 
           164.19669 
           164.21227 
           164.25722 
           164.26359 
           164.26768 
           164.26941 
           164.28134 
           164.30619 
           164.31162 
           164.31207 
           164.32063 
           164.33284 
           164.33799 
           164.34067 
           164.35058 
           164.36885 
           164.36913 
           164.38347 
           164.39313 
           164.39931 
           164.42639 
           164.45532 
           164.45974 
           164.48610 
           164.48680 
           164.50462 
           164.50764 
           164.51783 
           164.53790 
           164.56111 
           164.56486 
           164.58124 
           164.60680 
           164.60708 
           164.61110 
           164.61645 
           164.61758 
           164.62789 
           164.64501 
           164.64641 
           164.66361 
           164.66836 
           164.67742 
           164.68331 
           164.70866 
           164.73469 
           164.74276 
           164.74392 
           164.76038 
           164.76312 
           164.78010 
           164.78830 
           164.80107 
           164.80548 
           164.80770 
           164.80778 
           164.82483 
           164.83009 
           164.83227 
           164.83477 
           164.84285 
           164.87085 
           164.87136 
           164.88972 
           164.89162 
           164.89198 
           164.92759 
           164.93157 
           164.93317 
           164.95670 
           164.96076 
           164.96957 
           165.02214 
           165.04136 
           165.04327 
           165.04688 
           165.05800 
           165.10737 
           165.11205 
           165.12671 
           165.14201 
           165.18436 
           165.19062 
           165.19284 
           165.20523 
           165.22271 
           165.22650 
           165.22866 
           165.23139 
           165.23647 
           165.26235 
           165.28040 
           165.28433 
           165.29271 
           165.29648 
           165.29861 
           165.30861 
           165.31204 
           165.33415 
           165.34633 
           165.41017 
           165.41472 
           165.41550 
           165.43100 
           165.43219 
           165.43857 
           165.45172 
           165.45546 
           165.45898 
           165.46629 
           165.46799 
           165.52556 
           165.52989 
           165.54218 
           165.55225 
           165.55304 
           165.55781 
           165.56145 
           165.57594 
           165.57649 
           165.58183 
           165.58294 
           165.58832 
           165.59016 
           165.59022 
           165.60382 
           165.63023 
           165.64420 
           165.64993 
           165.65074 
           165.65311 
           165.66440 
           165.66472 
           165.67018 
           165.67286 
           165.69642 
           165.70771 
           165.70908 
           165.71275 
           165.71693 
           165.74107 
           165.75593 
           165.75654 
           165.77146 
           165.77840 
           165.77870 
           165.78560 
           165.79002 
           165.79102 
           165.79249 
           165.81173 
           165.82551 
           165.83750 
           165.84623 
           165.84818 
           165.84921 
           165.85221 
           165.88709 
           165.89659 
           165.90509 
           165.93152 
           165.93437 
           165.95419 
           165.95776 
           165.96207 
           165.96222 
           165.96941 
           165.97229 
           165.98581 
           165.99509 
           166.00866 
           166.03403 
           166.04980 
           166.06082 
           166.09451 
           166.09608 
           166.13535 
           166.14069 
           166.15262 
           166.16864 
           166.17577 
           166.20166 
           166.20541 
           166.22179 
           166.22481 
           166.24403 
           166.25566 
           166.26675 
           166.26730 
           166.26768 
           166.27114 
           166.27515 
           166.29123 
           166.29632 
           166.29719 
           166.30921 
           166.31729 
           166.32023 
           166.32360 
           166.32515 
           166.32955 
           166.33494 
           166.33697 
           166.34080 
           166.34543 
           166.35091 
           166.35533 
           166.35607 
           166.35726 
           166.37669 
           166.38077 
           166.39385 
           166.39450 
           166.40028 
           166.41732 
           166.41980 
           166.43662 
           166.44383 
           166.44433 
           166.44599 
           166.45300 
           166.47634 
           166.47937 
           166.48259 
           166.48512 
           166.49041 
           166.51154 
           166.51204 
           166.51308 
           166.52304 
           166.52345 
           166.52969 
           166.53157 
           166.53808 
           166.56069 
           166.56246 
           166.56572 
           166.57662 
           166.58173 
           166.58539 
           166.58645 
           166.58655 
           166.60093 
           166.61868 
           166.61927 
           166.63503 
           166.63920 
           166.64772 
           166.65189 
           166.66243 
           166.66530 
           166.67135 
           166.67478 
           166.68004 
           166.69643 
           166.69990 
           166.70168 
           166.71332 
           166.71396 
           166.72763 
           166.73008 
           166.73359 
           166.75330 
           166.76202 
           166.76681 
           166.76944 
           166.76955 
           166.78324 
           166.78358 
           166.81775 
           166.83353 
           166.84685 
           166.86450 
           166.87002 
           166.87483 
           166.88659 
           166.88670 
           166.89342 
           166.90542 
           166.92082 
           166.93329 
           166.95366 
           166.95867 
           166.96259 
           166.97234 
           166.97384 
           166.98274 
           166.99558 
           166.99680 
           167.00970 
           167.03184 
           167.04644 
           167.05998 
           167.08599 
           167.09178 
           167.09654 
           167.10159 
           167.10745 
           167.12082 
           167.12208 
           167.12674 
           167.15603 
           167.17337 
           167.20340 
           167.22074 
           167.22419 
           167.22749 
           167.23425 
           167.24198 
           167.25539 
           167.25786 
           167.28667 
           167.31893 
           167.33475 
           167.34170 
           167.37206 
           167.38307 
           167.40156 
           167.40489 
           167.41161 
           167.41506 
           167.43191 
           167.44572 
           167.45060 
           167.45644 
           167.46802 
           167.47555 
           167.47569 
           167.54762 
           167.55043 
           167.56350 
           167.57433 
           167.57716 
           167.59101 
           167.59333 
           167.60076 
           167.60116 
           167.60330 
           167.61126 
           167.61607 
           167.62659 
           167.62919 
           167.63324 
           167.63345 
           167.64223 
           167.65033 
           167.65249 
           167.65659 
           167.68273 
           167.69221 
           167.70227 
           167.70412 
           167.74044 
           167.74058 
           167.74757 
           167.75113 
           167.75138 
           167.75557 
           167.75911 
           167.78157 
           167.81648 
           167.81862 
           167.82113 
           167.82851 
           167.82940 
           167.84507 
           167.86744 
           167.87359 
           167.92291 
           167.92721 
           167.94191 
           167.96381 
           167.96420 
           167.97055 
           167.97389 
           167.97647 
           167.99347 
           168.01126 
           168.02152 
           168.04514 
           168.05693 
           168.06608 
           168.06891 
           168.06927 
           168.08007 
           168.08625 
           168.09473 
           168.10130 
           168.10300 
           168.11155 
           168.13490 
           168.13686 
           168.15135 
           168.15446 
           168.15681 
           168.16682 
           168.19053 
           168.19102 
           168.19578 
           168.19607 
           168.19630 
           168.19877 
           168.20996 
           168.22411 
           168.23583 
           168.24496 
           168.25974 
           168.27605 
           168.28603 
           168.28610 
           168.30167 
           168.30698 
           168.31034 
           168.34347 
           168.36294 
           168.37006 
           168.39831 
           168.40194 
           168.40251 
           168.40687 
           168.40851 
           168.40854 
           168.42268 
           168.43118 
           168.43648 
           168.45906 
           168.46360 
           168.46451 
           168.46886 
           168.47979 
           168.48853 
           168.50943 
           168.50946 
           168.52881 
           168.54410 
           168.54668 
           168.55501 
           168.57145 
           168.57889 
           168.58219 
           168.59420 
           168.60203 
           168.61189 
           168.61749 
           168.63098 
           168.63641 
           168.64440 
           168.64655 
           168.68940 
           168.69106 
           168.69484 
           168.69958 
           168.70854 
           168.72837 
           168.74406 
           168.74841 
           168.75354 
           168.75855 
           168.77233 
           168.77346 
           168.79633 
           168.80514 
           168.80751 
           168.80814 
           168.81391 
           168.81872 
           168.81978 
           168.84589 
           168.85069 
           168.86303 
           168.87293 
           168.88460 
           168.88791 
           168.89890 
           168.90599 
           168.90925 
           168.93056 
           168.94573 
           168.95162 
           168.96013 
           168.97132 
           168.98680 
           169.00120 
           169.00384 
           169.02055 
           169.02200 
           169.03391 
           169.03469 
           169.06856 
           169.08370 
           169.09274 
           169.09463 
           169.09756 
           169.10457 
           169.12695 
           169.12913 
           169.15464 
           169.16362 
           169.17269 
           169.18528 
           169.19583 
           169.20932 
           169.21060 
           169.22061 
           169.22799 
           169.23168 
           169.25581 
           169.27574 
           169.28073 
           169.28867 
           169.32393 
           169.33746 
           169.34299 
           169.34501 
           169.35038 
           169.36828 
           169.39779 
           169.41246 
           169.44681 
           169.44803 
           169.45194 
           169.46297 
           169.51449 
           169.51619 
           169.52055 
           169.52152 
           169.57145 
           169.57729 
           169.58610 
           169.58871 
           169.59413 
           169.60165 
           169.62241 
           169.63854 
           169.68556 
           169.68596 
           169.70090 
           169.71181 
           169.71970 
           169.72082 
           169.73695 
           169.74480 
           169.74527 
           169.80288 
           169.80471 
           169.80890 
           169.81714 
           169.82585 
           169.82749 
           169.83352 
           169.84275 
           169.84280 
           169.84496 
           169.86025 
           169.87328 
           169.88953 
           169.89136 
           169.90314 
           169.90750 
           169.90893 
           169.91539 
           169.91969 
           169.96046 
           169.97593 
           169.97892 
           169.98738 
           169.98827 
           169.99628 
           169.99957 
           170.00519 
           170.00941 
           170.02023 
           170.02294 
           170.02374 
           170.02504 
           170.02719 
           170.03001 
           170.03928 
           170.04823 
           170.05829 
           170.06056 
           170.06886 
           170.07012 
           170.07107 
           170.07200 
           170.10671 
           170.11184 
           170.14990 
           170.15048 
           170.16068 
           170.16908 
           170.17208 
           170.17410 
           170.18169 
           170.18916 
           170.21705 
           170.21941 
           170.24507 
           170.25512 
           170.25621 
           170.26742 
           170.28973 
           170.31638 
           170.31802 
           170.35511 
           170.35862 
           170.37886 
           170.39522 
           170.41409 
           170.42736 
           170.44689 
           170.45594 
           170.46347 
           170.46817 
           170.47446 
           170.48775 
           170.52818 
           170.55838 
           170.55942 
           170.57489 
           170.57591 
           170.58613 
           170.61072 
           170.61132 
           170.63080 
           170.64564 
           170.65016 
           170.65211 
           170.69354 
           170.69357 
           170.69489 
           170.71482 
           170.71715 
           170.72495 
           170.72733 
           170.72744 
           170.77186 
           170.78151 
           170.78830 
           170.79409 
           170.81113 
           170.81948 
           170.82624 
           170.84847 
           170.84903 
           170.84989 
           170.88421 
           170.90328 
           170.91331 
           170.91378 
           170.93029 
           170.93300 
           170.93435 
           170.93651 
           170.93813 
           170.93971 
           170.94688 
           170.96528 
           170.97278 
           170.97686 
           171.00549 
           171.05798 
           171.06374 
           171.06400 
           171.07183 
           171.16692 
           171.18558 
           171.21657 
           171.22903 
           171.24905 
           171.25923 
           171.26656 
           171.27071 
           171.27648 
           171.27715 
           171.28254 
           171.30501 
           171.31686 
           171.31811 
           171.33130 
           171.35360 
           171.35853 
           171.36702 
           171.36985 
           171.37030 
           171.40193 
           171.41004 
           171.41140 
           171.42205 
           171.43727 
           171.43882 
           171.45460 
           171.47159 
           171.48070 
           171.48329 
           171.50768 
           171.51098 
           171.51585 
           171.52330 
           171.54217 
           171.55847 
           171.58340 
           171.58966 
           171.59493 
           171.60443 
           171.60665 
           171.65562 
           171.66112 
           171.67195 
           171.67680 
           171.67797 
           171.67895 
           171.69970 
           171.71912 
           171.73233 
           171.77589 
           171.77763 
           171.77890 
           171.77912 
           171.77921 
           171.78941 
           171.79727 
           171.80137 
           171.83141 
           171.83739 
           171.84266 
           171.84733 
           171.84956 
           171.86553 
           171.89700 
           171.89916 
           171.95074 
           171.95197 
           171.95775 
           171.96056 
           171.96456 
           171.97035 
           171.97064 
           171.98362 
           172.03642 
           172.05133 
           172.06099 
           172.07136 
           172.10828 
           172.13732 
           172.14699 
           172.15317 
           172.15981 
           172.17587 
           172.19257 
           172.20037 
           172.20286 
           172.22303 
           172.22895 
           172.26133 
           172.28296 
           172.28376 
           172.28395 
           172.29961 
           172.32182 
           172.34544 
           172.34755 
           172.37280 
           172.37428 
           172.42747 
           172.44244 
           172.44448 
           172.45567 
           172.46563 
           172.46659 
           172.46959 
           172.47007 
           172.48594 
           172.48954 
           172.49374 
           172.50421 
           172.51124 
           172.51507 
           172.51555 
           172.55709 
           172.56092 
           172.56850 
           172.56990 
           172.57587 
           172.58458 
           172.58470 
           172.60818 
           172.62717 
           172.62759 
           172.62830 
           172.63170 
           172.63492 
           172.64290 
           172.64689 
           172.65644 
           172.67193 
           172.68047 
           172.69915 
           172.70301 
           172.71225 
           172.73119 
           172.75849 
           172.76076 
           172.77786 
           172.78626 
           172.78837 
           172.80156 
           172.80477 
           172.81060 
           172.81745 
           172.82638 
           172.82759 
           172.82897 
           172.87719 
           172.88957 
           172.89255 
           172.89929 
           172.94573 
           172.95853 
           172.96148 
           173.00010 
           173.01793 
           173.02249 
           173.05202 
           173.09751 
           173.09912 
           173.11943 
           173.14904 
           173.15937 
           173.16835 
           173.17056 
           173.17941 
           173.18076 
           173.18105 
           173.18992 
           173.19231 
           173.22115 
           173.22896 
           173.25190 
           173.25395 
           173.28044 
           173.28214 
           173.28410 
           173.28592 
           173.28605 
           173.29097 
           173.31567 
           173.31895 
           173.32156 
           173.32193 
           173.34477 
           173.39544 
           173.41747 
           173.41801 
           173.42626 
           173.45055 
           173.45341 
           173.45458 
           173.46570 
           173.48494 
           173.49470 
           173.50034 
           173.50148 
           173.50494 
           173.50970 
           173.51994 
           173.52340 
           173.60028 
           173.60322 
           173.60343 
           173.61660 
           173.62851 
           173.63391 
           173.65086 
           173.65624 
           173.68900 
           173.68981 
           173.69034 
           173.70309 
           173.73032 
           173.75478 
           173.76220 
           173.77109 
           173.79827 
           173.80195 
           173.80670 
           173.83265 
           173.83587 
           173.84856 
           173.84996 
           173.88401 
           173.89583 
           173.91851 
           173.94254 
           173.97439 
           173.97781 
           174.01733 
           174.03115 
           174.10347 
           174.11024 
           174.12389 
           174.13077 
           174.13695 
           174.17443 
           174.18866 
           174.20641 
           174.22088 
           174.23250 
           174.25340 
           174.27623 
           174.29602 
           174.30744 
           174.31455 
           174.31667 
           174.32458 
           174.33085 
           174.33178 
           174.35615 
           174.37139 
           174.37894 
           174.40400 
           174.40632 
           174.41684 
           174.47217 
           174.47681 
           174.48298 
           174.48632 
           174.49202 
           174.49430 
           174.50427 
           174.50678 
           174.56882 
           174.59280 
           174.59783 
           174.61468 
           174.65650 
           174.66657 
           174.66777 
           174.68394 
           174.68710 
           174.70852 
           174.72014 
           174.72343 
           174.73350 
           174.74172 
           174.74409 
           174.74738 
           174.75182 
           174.76464 
           174.82568 
           174.83997 
           174.85514 
           174.86236 
           174.86389 
           174.89316 
           174.89815 
           174.91252 
           174.91280 
           174.93463 
           174.93968 
           174.94063 
           174.94612 
           174.94755 
           174.96805 
           174.97280 
           174.99890 
           175.00073 
           175.00431 
           175.02120 
           175.02384 
           175.04804 
           175.04867 
           175.06792 
           175.08065 
           175.08241 
           175.11791 
           175.13474 
           175.14412 
           175.15359 
           175.15411 
           175.17272 
           175.22994 
           175.24074 
           175.24692 
           175.26183 
           175.27321 
           175.29360 
           175.30378 
           175.32151 
           175.33404 
           175.33695 
           175.35054 
           175.36710 
           175.36993 
           175.37028 
           175.37904 
           175.39347 
           175.39657 
           175.40174 
           175.41614 
           175.42586 
           175.43793 
           175.45232 
           175.45570 
           175.47429 
           175.47692 
           175.47717 
           175.51718 
           175.52319 
           175.53104 
           175.57258 
           175.58474 
           175.59039 
           175.59376 
           175.60436 
           175.61788 
           175.61876 
           175.62542 
           175.63046 
           175.63120 
           175.63175 
           175.63940 
           175.67966 
           175.69850 
           175.69862 
           175.72837 
           175.73575 
           175.73964 
           175.77720 
           175.79816 
           175.82035 
           175.82173 
           175.82519 
           175.83170 
           175.84048 
           175.88035 
           175.88484 
           175.89343 
           175.89458 
           175.89969 
           175.90243 
           175.90883 
           175.91236 
           175.92289 
           175.93148 
           175.93494 
           175.96103 
           175.97554 
           175.97589 
           176.00546 
           176.04600 
           176.04678 
           176.06395 
           176.07594 
           176.10211 
           176.14542 
           176.15901 
           176.16531 
           176.17003 
           176.17900 
           176.21310 
           176.22349 
           176.22913 
           176.22980 
           176.23117 
           176.24804 
           176.27267 
           176.27504 
           176.28766 
           176.30591 
           176.32931 
           176.33518 
           176.33617 
           176.34164 
           176.36483 
           176.37145 
           176.41221 
           176.44370 
           176.45149 
           176.45657 
           176.46118 
           176.47157 
           176.47330 
           176.47673 
           176.49259 
           176.49892 
           176.49933 
           176.50151 
           176.50668 
           176.52545 
           176.53587 
           176.53665 
           176.54783 
           176.54894 
           176.55122 
           176.56329 
           176.56485 
           176.56952 
           176.59127 
           176.61038 
           176.62080 
           176.67267 
           176.68322 
           176.72801 
           176.73640 
           176.73972 
           176.74407 
           176.75227 
           176.75945 
           176.77490 
           176.78535 
           176.79289 
           176.81804 
           176.82095 
           176.83129 
           176.83500 
           176.84112 
           176.85005 
           176.85601 
           176.85831 
           176.86093 
           176.87245 
           176.87787 
           176.89363 
           176.89880 
           176.91229 
           176.93304 
           176.96535 
           176.97530 
           176.98522 
           177.00731 
           177.01412 
           177.01632 
           177.02239 
           177.04302 
           177.04624 
           177.05175 
           177.06121 
           177.06292 
           177.08096 
           177.09196 
           177.09696 
           177.10895 
           177.12034 
           177.12281 
           177.12570 
           177.12760 
           177.13846 
           177.13897 
           177.14499 
           177.16308 
           177.16391 
           177.17488 
           177.19464 
           177.19467 
           177.20454 
           177.21300 
           177.21847 
           177.22883 
           177.23093 
           177.23842 
           177.24265 
           177.24507 
           177.26165 
           177.28012 
           177.28829 
           177.29002 
           177.29822 
           177.31504 
           177.32506 
           177.33660 
           177.34838 
           177.35739 
           177.36280 
           177.36305 
           177.37425 
           177.40207 
           177.40932 
           177.41809 
           177.41932 
           177.42735 
           177.47890 
           177.51747 
           177.51822 
           177.52348 
           177.54306 
           177.55011 
           177.55659 
           177.56390 
           177.58093 
           177.58483 
           177.59057 
           177.59436 
           177.59497 
           177.59702 
           177.59862 
           177.60660 
           177.67465 
           177.68463 
           177.68728 
           177.71476 
           177.71884 
           177.72213 
           177.73312 
           177.73337 
           177.73583 
           177.76370 
           177.76876 
           177.79933 
           177.80624 
           177.81903 
           177.82974 
           177.85523 
           177.86543 
           177.86898 
           177.87281 
           177.88740 
           177.89597 
           177.89897 
           177.90113 
           177.90195 
           177.90277 
           177.90289 
           177.90664 
           177.90716 
           177.91101 
           177.91666 
           177.92580 
           177.93034 
           177.94126 
           177.96715 
           177.97068 
           177.97922 
           177.98992 
           178.00443 
           178.00862 
           178.04691 
           178.05050 
           178.05623 
           178.06261 
           178.08444 
           178.09522 
           178.13148 
           178.13330 
           178.13345 
           178.13734 
           178.13817 
           178.14852 
           178.14937 
           178.14956 
           178.23776 
           178.24842 
           178.25525 
           178.27072 
           178.28505 
           178.30194 
           178.33263 
           178.36334 
           178.36496 
           178.37369 
           178.37887 
           178.39954 
           178.40208 
           178.40332 
           178.40786 
           178.41659 
           178.42346 
           178.44432 
           178.44751 
           178.45495 
           178.46067 
           178.47432 
           178.49559 
           178.49847 
           178.49901 
           178.50548 
           178.51163 
           178.52537 
           178.53343 
           178.54929 
           178.55348 
           178.58021 
           178.58469 
           178.59138 
           178.59230 
           178.60755 
           178.61144 
           178.61571 
           178.63377 
           178.65485 
           178.65948 
           178.66440 
           178.70866 
           178.72178 
           178.73304 
           178.73542 
           178.76462 
           178.77262 
           178.78718 
           178.79273 
           178.79662 
           178.80658 
           178.81325 
           178.83102 
           178.83259 
           178.84489 
           178.85028 
           178.85697 
           178.86164 
           178.87708 
           178.87773 
           178.88318 
           178.88920 
           178.90793 
           178.91590 
           178.93393 
           178.96232 
           178.98655 
           178.98909 
           178.99971 
           179.00850 
           179.03771 
           179.04970 
           179.05168 
           179.05170 
           179.05255 
           179.05365 
           179.06041 
           179.07765 
           179.09003 
           179.09235 
           179.09803 
           179.11415 
           179.14390 
           179.14468 
           179.14860 
           179.16427 
           179.19190 
           179.20191 
           179.20412 
           179.21489 
           179.22809 
           179.24026 
           179.25053 
           179.26079 
           179.26546 
           179.28879 
           179.33797 
           179.35159 
           179.35199 
           179.35242 
           179.36508 
           179.38253 
           179.40150 
           179.40670 
           179.40698 
           179.40986 
           179.43788 
           179.43822 
           179.44632 
           179.46310 
           179.47061 
           179.47112 
           179.48035 
           179.48460 
           179.48515 
           179.49282 
           179.50830 
           179.53074 
           179.53820 
           179.55435 
           179.56108 
           179.58077 
           179.59103 
           179.60278 
           179.62051 
           179.63596 
           179.64483 
           179.65760 
           179.70319 
           179.70380 
           179.71498 
           179.72055 
           179.72845 
           179.74606 
           179.76691 
           179.77161 
           179.77420 
           179.78720 
           179.79565 
           179.80539 
           179.82001 
           179.83144 
           179.85373 
           179.86003 
           179.87031 
           179.87188 
           179.87258 
           179.87510 
           179.89630 
           179.91624 
           179.92131 
           179.95310 
           179.95359 
           179.96361 
           179.96655 
           179.97178 
           179.97582 
           179.99981 
           180.00788 
           180.03461 
           180.03520 
           180.03798 
           180.04089 
           180.04308 
           180.05111 
           180.05922 
           180.08117 
           180.08803 
           180.14976 
           180.15103 
           180.15221 
           180.17303 
           180.17432 
           180.18821 
           180.19643 
           180.21842 
           180.26777 
           180.28004 
           180.28597 
           180.28637 
           180.28767 
           180.31491 
           180.31932 
           180.32914 
           180.34040 
           180.35809 
           180.36851 
           180.37593 
           180.37667 
           180.39486 
           180.40804 
           180.42833 
           180.45230 
           180.47493 
           180.47882 
           180.48691 
           180.49555 
           180.49788 
           180.50650 
           180.50727 
           180.51038 
           180.51182 
           180.51222 
           180.51732 
           180.52769 
           180.54548 
           180.55622 
           180.56624 
           180.56975 
           180.59328 
           180.61055 
           180.61139 
           180.61288 
           180.62592 
           180.62828 
           180.67292 
           180.67752 
           180.69446 
           180.69799 
           180.69844 
           180.70714 
           180.71661 
           180.72684 
           180.74687 
           180.76096 
           180.76805 
           180.77985 
           180.79722 
           180.80818 
           180.83101 
           180.84041 
           180.84048 
           180.84477 
           180.86027 
           180.87009 
           180.87027 
           180.89798 
           180.93779 
           180.94247 
           180.96093 
           180.96858 
           180.98359 
           180.98517 
           181.00187 
           181.01272 
           181.01302 
           181.01874 
           181.01941 
           181.04674 
           181.07206 
           181.07506 
           181.11343 
           181.11359 
           181.12514 
           181.12583 
           181.12736 
           181.13246 
           181.16850 
           181.18675 
           181.19202 
           181.20023 
           181.21030 
           181.22395 
           181.23127 
           181.23144 
           181.24163 
           181.26728 
           181.28242 
           181.28276 
           181.29062 
           181.30634 
           181.31128 
           181.31907 
           181.32310 
           181.32844 
           181.32929 
           181.33621 
           181.35392 
           181.37830 
           181.37904 
           181.38175 
           181.38698 
           181.40132 
           181.40143 
           181.40322 
           181.42385 
           181.42634 
           181.42876 
           181.44741 
           181.44774 
           181.49374 
           181.49900 
           181.50214 
           181.52157 
           181.52521 
           181.53114 
           181.53787 
           181.54371 
           181.55878 
           181.56990 
           181.57978 
           181.58663 
           181.61247 
           181.64584 
           181.64858 
           181.66422 
           181.66454 
           181.67208 
           181.68129 
           181.68447 
           181.70440 
           181.70614 
           181.74895 
           181.75023 
           181.75056 
           181.75621 
           181.75786 
           181.78403 
           181.79646 
           181.81325 
           181.82494 
           181.83088 
           181.85241 
           181.87085 
           181.89044 
           181.89788 
           181.89804 
           181.93546 
           181.93602 
           181.94589 
           181.94955 
           181.95897 
           181.97751 
           181.98810 
           182.01722 
           182.01759 
           182.01945 
           182.02232 
           182.02614 
           182.02839 
           182.03231 
           182.03385 
           182.04615 
           182.06239 
           182.06518 
           182.07756 
           182.08185 
           182.10061 
           182.10110 
           182.10441 
           182.11024 
           182.11311 
           182.11875 
           182.14060 
           182.15369 
           182.15575 
           182.16353 
           182.21387 
           182.27841 
           182.28233 
           182.29915 
           182.30058 
           182.32741 
           182.33415 
           182.33787 
           182.34274 
           182.35652 
           182.35796 
           182.36981 
           182.40482 
           182.40579 
           182.43048 
           182.43177 
           182.43524 
           182.46262 
           182.47312 
           182.48365 
           182.48736 
           182.49650 
           182.52385 
           182.53386 
           182.53937 
           182.53969 
           182.54133 
           182.54637 
           182.55198 
           182.55400 
           182.56888 
           182.57283 
           182.57699 
           182.59612 
           182.61959 
           182.64076 
           182.64082 
           182.66100 
           182.66414 
           182.67172 
           182.67493 
           182.69343 
           182.70242 
           182.71278 
           182.74296 
           182.74559 
           182.74594 
           182.75020 
           182.75178 
           182.76353 
           182.76833 
           182.76996 
           182.77380 
           182.78016 
           182.78991 
           182.81363 
           182.82550 
           182.82757 
           182.89321 
           182.90915 
           182.91662 
           182.93725 
           182.94359 
           182.94934 
           182.96470 
           182.96730 
           182.97554 
           182.97708 
           182.98354 
           182.99692 
           183.00525 
           183.02145 
           183.03475 
           183.03946 
           183.05299 
           183.07182 
           183.07706 
           183.08625 
           183.12029 
           183.14825 
           183.14904 
           183.14950 
           183.15916 
           183.19313 
           183.20586 
           183.20615 
           183.21446 
           183.22203 
           183.23484 
           183.23715 
           183.26079 
           183.26949 
           183.27371 
           183.27791 
           183.27867 
           183.27980 
           183.28035 
           183.29803 
           183.33094 
           183.34073 
           183.35792 
           183.36003 
           183.37225 
           183.38071 
           183.40180 
           183.40574 
           183.40950 
           183.41204 
           183.41811 
           183.42048 
           183.42750 
           183.43414 
           183.43554 
           183.44886 
           183.48146 
           183.48424 
           183.48451 
           183.48720 
           183.49884 
           183.50001 
           183.55991 
           183.56077 
           183.59214 
           183.60208 
           183.61048 
           183.61069 
           183.66322 
           183.66605 
           183.66699 
           183.68274 
           183.68488 
           183.69688 
           183.70039 
           183.71191 
           183.72737 
           183.73697 
           183.76078 
           183.76489 
           183.76945 
           183.76986 
           183.77530 
           183.77787 
           183.78000 
           183.79149 
           183.80605 
           183.81013 
           183.82521 
           183.83823 
           183.83969 
           183.83978 
           183.85420 
           183.86565 
           183.87004 
           183.87828 
           183.88584 
           183.89665 
           183.89683 
           183.90351 
           183.90731 
           183.92634 
           183.94800 
           183.99058 
           184.00583 
           184.01123 
           184.03433 
           184.04186 
           184.04619 
           184.07232 
           184.07960 
           184.08312 
           184.09327 
           184.09376 
           184.11310 
           184.13228 
           184.13613 
           184.14119 
           184.14847 
           184.16153 
           184.18015 
           184.18726 
           184.18743 
           184.18776 
           184.20052 
           184.22478 
           184.25294 
           184.25782 
           184.26685 
           184.26804 
           184.27881 
           184.28166 
           184.28330 
           184.29944 
           184.31506 
           184.32373 
           184.32781 
           184.33454 
           184.33696 
           184.33933 
           184.34774 
           184.35759 
           184.35885 
           184.36495 
           184.36899 
           184.37672 
           184.37790 
           184.38349 
           184.40712 
           184.41046 
           184.43823 
           184.45374 
           184.45721 
           184.48359 
           184.49094 
           184.56007 
           184.57871 
           184.58276 
           184.59342 
           184.60486 
           184.60961 
           184.62163 
           184.66960 
           184.67749 
           184.69741 
           184.70961 
           184.71043 
           184.71364 
           184.71426 
           184.72447 
           184.73250 
           184.73631 
           184.73975 
           184.75548 
           184.76945 
           184.78182 
           184.80935 
           184.84689 
           184.87213 
           184.88679 
           184.90402 
           184.91586 
           184.93631 
           184.95609 
           184.98673 
           185.01943 
           185.02789 
           185.03253 
           185.06460 
           185.07244 
           185.08574 
           185.10154 
           185.10878 
           185.11271 
           185.11799 
           185.13446 
           185.13510 
           185.15201 
           185.17560 
           185.17646 
           185.18202 
           185.20999 
           185.22084 
           185.26678 
           185.31671 
           185.32031 
           185.32754 
           185.34192 
           185.34531 
           185.34749 
           185.34756 
           185.35258 
           185.36444 
           185.37763 
           185.38794 
           185.39043 
           185.39821 
           185.41906 
           185.42301 
           185.43325 
           185.43635 
           185.43975 
           185.43999 
           185.44217 
           185.45382 
           185.46641 
           185.46969 
           185.48553 
           185.49210 
           185.49727 
           185.49870 
           185.50098 
           185.51363 
           185.54412 
           185.55547 
           185.58015 
           185.60695 
           185.60761 
           185.62737 
           185.63418 
           185.64158 
           185.65916 
           185.66847 
           185.67058 
           185.67109 
           185.67349 
           185.67581 
           185.68320 
           185.68756 
           185.69873 
           185.70393 
           185.70877 
           185.71448 
           185.72074 
           185.74116 
           185.74567 
           185.75768 
           185.77020 
           185.78388 
           185.78773 
           185.80011 
           185.81569 
           185.82006 
           185.82104 
           185.82488 
           185.83429 
           185.84594 
           185.86412 
           185.86661 
           185.86666 
           185.86879 
           185.87049 
           185.87441 
           185.88119 
           185.88162 
           185.88441 
           185.89973 
           185.89991 
           185.92312 
           185.93018 
           185.93661 
           185.93763 
           185.95497 
           185.95770 
           185.96156 
           185.96162 
           185.96194 
           185.97114 
           185.97323 
           185.98867 
           186.03474 
           186.04072 
           186.06490 
           186.06543 
           186.08351 
           186.09809 
           186.13551 
           186.13918 
           186.14257 
           186.14802 
           186.15014 
           186.15100 
           186.16697 
           186.16924 
           186.22668 
           186.23175 
           186.24338 
           186.26597 
           186.28513 
           186.32433 
           186.32844 
           186.33103 
           186.33111 
           186.35099 
           186.37625 
           186.37991 
           186.38680 
           186.40767 
           186.41004 
           186.43683 
           186.44378 
           186.44483 
           186.46149 
           186.47177 
           186.47690 
           186.49765 
           186.51405 
           186.53357 
           186.54910 
           186.57496 
           186.57957 
           186.58798 
           186.58857 
           186.60644 
           186.60724 
           186.61850 
           186.65400 
           186.65488 
           186.68406 
           186.71697 
           186.73637 
           186.74048 
           186.75361 
           186.76831 
           186.77094 
           186.77612 
           186.78444 
           186.78889 
           186.79198 
           186.79580 
           186.82938 
           186.86210 
           186.86455 
           186.86905 
           186.88926 
           186.89464 
           186.91370 
           186.91606 
           186.93572 
           186.94102 
           186.96070 
           186.98229 
           186.98472 
           187.00503 
           187.03673 
           187.04330 
           187.05172 
           187.06417 
           187.10370 
           187.10514 
           187.11361 
           187.11837 
           187.13483 
           187.14458 
           187.14552 
           187.15182 
           187.15245 
           187.16580 
           187.16586 
           187.17314 
           187.18124 
           187.20685 
           187.25157 
           187.25998 
           187.29522 
           187.31637 
           187.31781 
           187.32570 
           187.33389 
           187.33657 
           187.35224 
           187.35675 
           187.37339 
           187.37774 
           187.42332 
           187.43002 
           187.47203 
           187.48200 
           187.49222 
           187.49335 
           187.51423 
           187.53364 
           187.53544 
           187.55355 
           187.55864 
           187.56554 
           187.58292 
           187.60571 
           187.62085 
           187.65223 
           187.65669 
           187.67489 
           187.68384 
           187.71804 
           187.72904 
           187.73289 
           187.73370 
           187.73961 
           187.74186 
           187.75191 
           187.76970 
           187.79177 
           187.79306 
           187.79448 
           187.79872 
           187.83129 
           187.83149 
           187.83195 
           187.83488 
           187.84267 
           187.84935 
           187.85314 
           187.87695 
           187.88639 
           187.89847 
           187.90971 
           187.91887 
           187.92809 
           187.92826 
           187.94125 
           187.94510 
           187.94561 
           187.94641 
           187.97037 
           187.97115 
           187.97689 
           188.00538 
           188.02263 
           188.02721 
           188.03130 
           188.04103 
           188.05174 
           188.05475 
           188.05772 
           188.06887 
           188.08318 
           188.08489 
           188.14296 
           188.15365 
           188.16518 
           188.16540 
           188.16726 
           188.16754 
           188.17907 
           188.21554 
           188.22713 
           188.23671 
           188.24590 
           188.25342 
           188.27905 
           188.31291 
           188.31553 
           188.33643 
           188.35048 
           188.36041 
           188.36338 
           188.36831 
           188.37112 
           188.39983 
           188.40009 
           188.40609 
           188.41112 
           188.41954 
           188.43988 
           188.44350 
           188.44462 
           188.45011 
           188.46999 
           188.47304 
           188.47458 
           188.48698 
           188.49033 
           188.49656 
           188.51749 
           188.53808 
           188.53833 
           188.56145 
           188.56167 
           188.56170 
           188.56629 
           188.56772 
           188.58090 
           188.60305 
           188.61426 
           188.61602 
           188.62089 
           188.62477 
           188.62670 
           188.63197 
           188.66749 
           188.67195 
           188.67217 
           188.70866 
           188.71619 
           188.71705 
           188.72078 
           188.72724 
           188.73012 
           188.73503 
           188.73981 
           188.74087 
           188.77079 
           188.79164 
           188.80723 
           188.81744 
           188.81765 
           188.81908 
           188.82702 
           188.83767 
           188.84213 
           188.86493 
           188.86842 
           188.87046 
           188.87048 
           188.89110 
           188.91066 
           188.92243 
           188.92479 
           188.92743 
           188.93245 
           188.95075 
           188.97976 
           188.98543 
           188.98877 
           188.99180 
           188.99446 
           188.99514 
           188.99758 
           189.01551 
           189.03474 
           189.03691 
           189.03849 
           189.04058 
           189.04156 
           189.04548 
           189.05920 
           189.05947 
           189.05960 
           189.06179 
           189.09485 
           189.10124 
           189.10284 
           189.11306 
           189.12616 
           189.12837 
           189.16360 
           189.20245 
           189.21359 
           189.23905 
           189.24836 
           189.25608 
           189.26517 
           189.27225 
           189.27426 
           189.30238 
           189.37325 
           189.37563 
           189.38913 
           189.40011 
           189.40267 
           189.41456 
           189.41461 
           189.42167 
           189.42171 
           189.42432 
           189.43436 
           189.43604 
           189.44243 
           189.46576 
           189.46598 
           189.51028 
           189.53283 
           189.53674 
           189.54192 
           189.55684 
           189.58207 
           189.58559 
           189.60020 
           189.62603 
           189.63124 
           189.64171 
           189.64635 
           189.64796 
           189.64799 
           189.67236 
           189.67823 
           189.68193 
           189.71380 
           189.73420 
           189.75677 
           189.78370 
           189.78796 
           189.79122 
           189.79843 
           189.79874 
           189.84096 
           189.84456 
           189.84901 
           189.85576 
           189.85720 
           189.87666 
           189.87836 
           189.87908 
           189.88148 
           189.88950 
           189.89168 
           189.89752 
           189.89829 
           189.90150 
           189.90458 
           189.90687 
           189.91455 
           189.92871 
           189.93804 
           189.94471 
           189.94671 
           189.94805 
           189.95176 
           189.95246 
           189.96573 
           189.98275 
           189.99083 
           189.99199 
           190.00817 
           190.01129 
           190.02339 
           190.04912 
           190.05374 
           190.05445 
           190.06808 
           190.07026 
           190.08192 
           190.10055 
           190.10866 
           190.11369 
           190.13400 
           190.13720 
           190.14736 
           190.14766 
           190.15112 
           190.15892 
           190.19306 
           190.19414 
           190.19426 
           190.22813 
           190.31724 
           190.32514 
           190.33360 
           190.33424 
           190.37708 
           190.39918 
           190.40949 
           190.40977 
           190.41217 
           190.41409 
           190.44715 
           190.45174 
           190.46323 
           190.49508 
           190.50029 
           190.53769 
           190.54478 
           190.56546 
           190.56591 
           190.57997 
           190.58877 
           190.59062 
           190.60180 
           190.61863 
           190.62183 
           190.62286 
           190.62299 
           190.62773 
           190.64776 
           190.66629 
           190.67235 
           190.67770 
           190.67995 
           190.69035 
           190.69162 
           190.69997 
           190.70299 
           190.72900 
           190.73131 
           190.73363 
           190.76850 
           190.77744 
           190.77775 
           190.78246 
           190.79652 
           190.82427 
           190.82814 
           190.83530 
           190.84101 
           190.84706 
           190.84919 
           190.86607 
           190.86891 
           190.88564 
           190.89009 
           190.91154 
           190.92367 
           190.92485 
           190.93723 
           190.94532 
           190.97294 
           190.97528 
           190.98854 
           190.99353 
           190.99855 
           191.00990 
           191.01970 
           191.03653 
           191.04262 
           191.04334 
           191.05332 
           191.09199 
           191.09864 
           191.11448 
           191.14895 
           191.14970 
           191.16761 
           191.18370 
           191.18838 
           191.18933 
           191.19642 
           191.20026 
           191.20307 
           191.20743 
           191.21637 
           191.23293 
           191.26223 
           191.26294 
           191.26517 
           191.26751 
           191.26766 
           191.27219 
           191.27342 
           191.28915 
           191.29593 
           191.30567 
           191.31425 
           191.31952 
           191.32718 
           191.32994 
           191.34430 
           191.34965 
           191.38455 
           191.39013 
           191.39118 
           191.40024 
           191.40572 
           191.41710 
           191.41868 
           191.42161 
           191.42677 
           191.43588 
           191.43792 
           191.44701 
           191.44920 
           191.45373 
           191.45398 
           191.45702 
           191.48201 
           191.50379 
           191.50767 
           191.51293 
           191.51936 
           191.53644 
           191.54509 
           191.54759 
           191.56719 
           191.58309 
           191.59616 
           191.60528 
           191.61443 
           191.63329 
           191.63486 
           191.64049 
           191.64304 
           191.65086 
           191.65162 
           191.65329 
           191.65407 
           191.66135 
           191.66331 
           191.67902 
           191.70314 
           191.70754 
           191.71884 
           191.72582 
           191.72822 
           191.75559 
           191.76178 
           191.80679 
           191.81756 
           191.82341 
           191.83115 
           191.83532 
           191.85539 
           191.85639 
           191.86911 
           191.87418 
           191.87747 
           191.91300 
           191.91761 
           191.92788 
           191.92847 
           191.93500 
           191.98029 
           191.98285 
           191.98290 
           191.98604 
           192.00969 
           192.01639 
           192.03007 
           192.03369 
           192.03455 
           192.04013 
           192.04766 
           192.06827 
           192.08731 
           192.09295 
           192.10526 
           192.11975 
           192.15312 
           192.18108 
           192.18330 
           192.18937 
           192.23160 
           192.24041 
           192.25594 
           192.25897 
           192.26707 
           192.28535 
           192.29144 
           192.29974 
           192.31457 
           192.34419 
           192.34902 
           192.36434 
           192.36748 
           192.36815 
           192.37246 
           192.39316 
           192.41247 
           192.41273 
           192.42338 
           192.42726 
           192.43136 
           192.43340 
           192.44941 
           192.48018 
           192.48154 
           192.49801 
           192.50382 
           192.51813 
           192.51949 
           192.52242 
           192.52873 
           192.53320 
           192.57249 
           192.57566 
           192.60697 
           192.60917 
           192.61121 
           192.62878 
           192.65271 
           192.67126 
           192.68728 
           192.69003 
           192.69399 
           192.69650 
           192.70612 
           192.70624 
           192.73034 
           192.73497 
           192.73878 
           192.74458 
           192.76510 
           192.78710 
           192.78960 
           192.79518 
           192.82336 
           192.82346 
           192.82617 
           192.83653 
           192.85658 
           192.86694 
           192.87941 
           192.88127 
           192.88415 
           192.88644 
           192.93158 
           192.93526 
           192.94264 
           192.95157 
           193.00517 
           193.00946 
           193.02126 
           193.02412 
           193.02900 
           193.04452 
           193.05667 
           193.10544 
           193.10733 
           193.11902 
           193.12250 
           193.12629 
           193.13011 
           193.14976 
           193.15112 
           193.17002 
           193.17126 
           193.18613 
           193.19444 
           193.20079 
           193.21217 
           193.21508 
           193.21878 
           193.21970 
           193.22737 
           193.23414 
           193.24163 
           193.24738 
           193.25215 
           193.25355 
           193.25476 
           193.26078 
           193.27344 
           193.27637 
           193.28791 
           193.29825 
           193.30835 
           193.34664 
           193.35735 
           193.36398 
           193.39365 
           193.41949 
           193.43571 
           193.43877 
           193.44820 
           193.44916 
           193.46648 
           193.48892 
           193.49853 
           193.50606 
           193.51385 
           193.51738 
           193.52940 
           193.53547 
           193.54275 
           193.55084 
           193.57750 
           193.60441 
           193.60947 
           193.61182 
           193.62110 
           193.62495 
           193.63694 
           193.64964 
           193.65325 
           193.66231 
           193.67509 
           193.68259 
           193.69289 
           193.69304 
           193.69736 
           193.70559 
           193.73504 
           193.74271 
           193.75543 
           193.75784 
           193.77813 
           193.79456 
           193.79501 
           193.80437 
           193.82315 
           193.83044 
           193.84866 
           193.86576 
           193.86591 
           193.87346 
           193.87444 
           193.87526 
           193.87672 
           193.89464 
           193.92138 
           193.93126 
           193.94562 
           193.95108 
           193.95284 
           193.95368 
           193.95468 
           193.95618 
           193.95745 
           193.97845 
           193.98191 
           193.98787 
           194.01449 
           194.01652 
           194.03413 
           194.03701 
           194.04403 
           194.04916 
           194.06963 
           194.07281 
           194.11355 
           194.14721 
           194.15048 
           194.15352 
           194.16103 
           194.16774 
           194.17151 
           194.18337 
           194.18430 
           194.19464 
           194.20282 
           194.28455 
           194.30472 
           194.31092 
           194.31523 
           194.32076 
           194.32978 
           194.33225 
           194.35522 
           194.39587 
           194.40856 
           194.41858 
           194.46932 
           194.47118 
           194.48748 
           194.49148 
           194.49709 
           194.49953 
           194.50093 
           194.50206 
           194.50696 
           194.50723 
           194.51550 
           194.51639 
           194.51856 
           194.53309 
           194.53521 
           194.53728 
           194.54062 
           194.54586 
           194.54811 
           194.56426 
           194.58543 
           194.60874 
           194.61073 
           194.61078 
           194.62086 
           194.62175 
           194.62438 
           194.63017 
           194.64113 
           194.64130 
           194.65062 
           194.65368 
           194.67196 
           194.68434 
           194.70698 
           194.70819 
           194.70983 
           194.71380 
           194.71520 
           194.71706 
           194.72759 
           194.73068 
           194.74965 
           194.76779 
           194.78584 
           194.81019 
           194.83974 
           194.84686 
           194.85592 
           194.85629 
           194.86943 
           194.88021 
           194.88129 
           194.91095 
           194.91501 
           194.91652 
           194.93484 
           194.93579 
           194.93718 
           194.94588 
           194.95013 
           194.95052 
           194.95766 
           194.96063 
           194.98386 
           194.98958 
           194.99205 
           195.01067 
           195.01516 
           195.03679 
           195.03941 
           195.04893 
           195.04961 
           195.05488 
           195.05677 
           195.06916 
           195.07230 
           195.09516 
           195.12383 
           195.13113 
           195.14544 
           195.15739 
           195.16258 
           195.18180 
           195.18646 
           195.18792 
           195.18893 
           195.18909 
           195.20682 
           195.21197 
           195.22214 
           195.22558 
           195.25082 
           195.25472 
           195.25482 
           195.27387 
           195.27854 
           195.28749 
           195.28811 
           195.29075 
           195.33442 
           195.33963 
           195.36112 
           195.36268 
           195.37208 
           195.37812 
           195.38265 
           195.39692 
           195.40010 
           195.41598 
           195.42691 
           195.42809 
           195.43093 
           195.43454 
           195.43465 
           195.44424 
           195.46784 
           195.48480 
           195.50154 
           195.53669 
           195.54059 
           195.55858 
           195.56403 
           195.56745 
           195.56885 
           195.56909 
           195.59038 
           195.61583 
           195.62410 
           195.62841 
           195.63030 
           195.63238 
           195.64943 
           195.67380 
           195.67836 
           195.68349 
           195.71498 
           195.72597 
           195.75428 
           195.75679 
           195.75857 
           195.76127 
           195.76625 
           195.77034 
           195.77862 
           195.78044 
           195.78227 
           195.79400 
           195.81524 
           195.81669 
           195.81715 
           195.82026 
           195.82607 
           195.83134 
           195.84057 
           195.84398 
           195.85836 
           195.87096 
           195.88871 
           195.89768 
           195.92053 
           195.93734 
           195.95592 
           195.96885 
           195.98117 
           195.98966 
           195.98982 
           195.99708 
           195.99812 
           196.00491 
           196.04275 
           196.05381 
           196.06099 
           196.06599 
           196.09779 
           196.09952 
           196.12625 
           196.13717 
           196.13926 
           196.15298 
           196.17214 
           196.20426 
           196.20700 
           196.20861 
           196.21406 
           196.22949 
           196.24497 
           196.25594 
           196.26295 
           196.28632 
           196.29020 
           196.29785 
           196.30580 
           196.31322 
           196.31455 
           196.33052 
           196.34490 
           196.34568 
           196.36281 
           196.36367 
           196.36648 
           196.36817 
           196.36903 
           196.37088 
           196.37117 
           196.37432 
           196.37793 
           196.38723 
           196.39831 
           196.40892 
           196.43826 
           196.44031 
           196.45062 
           196.45925 
           196.45976 
           196.49811 
           196.50027 
           196.50995 
           196.53763 
           196.54536 
           196.56141 
           196.58013 
           196.58527 
           196.59129 
           196.61509 
           196.61592 
           196.62416 
           196.62840 
           196.67335 
           196.67666 
           196.68291 
           196.68346 
           196.68501 
           196.71113 
           196.72171 
           196.73341 
           196.74178 
           196.78134 
           196.80175 
           196.82156 
           196.83360 
           196.83952 
           196.84564 
           196.85323 
           196.85780 
           196.87108 
           196.88458 
           196.88777 
           196.88868 
           196.89715 
           196.90511 
           196.92610 
           196.92689 
           196.97422 
           196.98028 
           196.98373 
           197.02118 
           197.03270 
           197.03270 
           197.03755 
           197.04204 
           197.05026 
           197.06355 
           197.06494 
           197.07701 
           197.08152 
           197.08867 
           197.10448 
           197.11462 
           197.11821 
           197.12057 
           197.14676 
           197.15671 
           197.15856 
           197.16065 
           197.16384 
           197.16514 
           197.17763 
           197.21531 
           197.22113 
           197.22806 
           197.23466 
           197.24578 
           197.25177 
           197.25180 
           197.25419 
           197.26527 
           197.27488 
           197.28608 
           197.28659 
           197.28810 
           197.29275 
           197.29992 
           197.30517 
           197.31218 
           197.32022 
           197.32461 
           197.33489 
           197.34220 
           197.34366 
           197.34580 
           197.36308 
           197.40198 
           197.40401 
           197.41303 
           197.42778 
           197.43702 
           197.44566 
           197.44940 
           197.45459 
           197.47071 
           197.48080 
           197.48189 
           197.48259 
           197.48717 
           197.49704 
           197.51794 
           197.53554 
           197.53595 
           197.53743 
           197.54482 
           197.55448 
           197.55704 
           197.56849 
           197.57161 
           197.57300 
           197.57390 
           197.58201 
           197.62450 
           197.62571 
           197.67606 
           197.68082 
           197.73685 
           197.73941 
           197.75174 
           197.76886 
           197.79072 
           197.79730 
           197.80506 
           197.82045 
           197.82755 
           197.83536 
           197.84306 
           197.84602 
           197.85707 
           197.87946 
           197.90782 
           197.93247 
           197.93632 
           197.93633 
           197.93801 
           197.95434 
           197.96224 
           197.98499 
           197.98745 
           197.99769 
           198.00535 
           198.02619 
           198.05603 
           198.05836 
           198.06440 
           198.06782 
           198.08106 
           198.08885 
           198.10216 
           198.11501 
           198.11550 
           198.14503 
           198.15160 
           198.16313 
           198.17018 
           198.17079 
           198.19179 
           198.19959 
           198.20401 
           198.20490 
           198.21783 
           198.24911 
           198.29566 
           198.31199 
           198.34803 
           198.34833 
           198.36314 
           198.36623 
           198.37394 
           198.38978 
           198.39281 
           198.39859 
           198.40240 
           198.42871 
           198.43633 
           198.44511 
           198.44547 
           198.45997 
           198.47370 
           198.48447 
           198.48510 
           198.48595 
           198.50561 
           198.52876 
           198.53621 
           198.55099 
           198.57349 
           198.57857 
           198.59659 
           198.60484 
           198.60789 
           198.60942 
           198.61172 
           198.62729 
           198.63965 
           198.65705 
           198.65945 
           198.67832 
           198.70050 
           198.70655 
           198.71484 
           198.72135 
           198.74254 
           198.76056 
           198.78844 
           198.79507 
           198.80035 
           198.84195 
           198.84255 
           198.84831 
           198.84907 
           198.85649 
           198.88609 
           198.89609 
           198.89631 
           198.89717 
           198.91032 
           198.91953 
           198.92176 
           198.94767 
           198.95420 
           198.97055 
           198.98163 
           198.99775 
           199.00800 
           199.01678 
           199.03428 
           199.03528 
           199.03748 
           199.06254 
           199.06986 
           199.09403 
           199.09927 
           199.10238 
           199.10688 
           199.13123 
           199.13498 
           199.14241 
           199.15164 
           199.16323 
           199.16418 
           199.16809 
           199.17692 
           199.17780 
           199.17965 
           199.20760 
           199.22632 
           199.23805 
           199.24362 
           199.24853 
           199.26631 
           199.26719 
           199.27438 
           199.27701 
           199.27707 
           199.27763 
           199.28887 
           199.30156 
           199.32113 
           199.33087 
           199.35041 
           199.35226 
           199.36914 
           199.37304 
           199.38629 
           199.39883 
           199.40142 
           199.40705 
           199.41989 
           199.42826 
           199.43296 
           199.44070 
           199.44716 
           199.44807 
           199.44998 
           199.45326 
           199.45360 
           199.46576 
           199.46615 
           199.47427 
           199.48247 
           199.48734 
           199.52002 
           199.54183 
           199.55796 
           199.57106 
           199.58354 
           199.58652 
           199.63254 
           199.65002 
           199.65565 
           199.69248 
           199.69712 
           199.70200 
           199.70937 
           199.72343 
           199.73207 
           199.75243 
           199.82938 
           199.83860 
           199.84935 
           199.85020 
           199.87935 
           199.88131 
           199.89191 
           199.89280 
           199.90128 
           199.91959 
           199.93998 
           199.95454 
           199.95460 
           199.96392 
           199.97391 
           199.97473 
           199.98055 
           200.03921 
           200.05807 
           200.07714 
           200.08575 
           200.08795 
           200.13732 
           200.14886 
           200.15612 
           200.18445 
           200.18744 
           200.18793 
           200.21731 
           200.24751 
           200.25258 
           200.25688 
           200.27050 
           200.29285 
           200.30273 
           200.33161 
           200.35612 
           200.37039 
           200.38862 
           200.39082 
           200.39246 
           200.40186 
           200.40266 
           200.42847 
           200.43507 
           200.44153 
           200.45310 
           200.45466 
           200.45649 
           200.46204 
           200.48199 
           200.48726 
           200.49030 
           200.49863 
           200.50474 
           200.50896 
           200.51104 
           200.52988 
           200.54162 
           200.55906 
           200.55985 
           200.57279 
           200.59063 
           200.61381 
           200.61799 
           200.65030 
           200.66619 
           200.66792 
           200.68629 
           200.68906 
           200.69040 
           200.70097 
           200.70951 
           200.72033 
           200.73009 
           200.73596 
           200.73619 
           200.78457 
           200.78818 
           200.79385 
           200.79609 
           200.80835 
           200.82406 
           200.83182 
           200.83543 
           200.85367 
           200.90682 
           200.91701 
           200.91739 
           200.92363 
           200.93107 
           200.93359 
           200.97508 
           200.97530 
           201.11056 
           201.12252 
           201.12580 
           201.14556 
           201.16470 
           201.18113 
           201.18307 
           201.18390 
           201.18762 
           201.19487 
           201.22138 
           201.24681 
           201.27709 
           201.28652 
           201.28769 
           201.29728 
           201.31244 
           201.31629 
           201.31921 
           201.32004 
           201.33005 
           201.33149 
           201.35402 
           201.36329 
           201.36403 
           201.36487 
           201.37734 
           201.38040 
           201.39765 
           201.40238 
           201.40531 
           201.41715 
           201.42026 
           201.42506 
           201.43952 
           201.44389 
           201.44503 
           201.45218 
           201.46741 
           201.47436 
           201.48485 
           201.48489 
           201.48771 
           201.49895 
           201.50174 
           201.51467 
           201.56202 
           201.58067 
           201.58448 
           201.58498 
           201.58993 
           201.60786 
           201.60899 
           201.64501 
           201.65329 
           201.66012 
           201.66502 
           201.69458 
           201.70172 
           201.70760 
           201.71212 
           201.71882 
           201.73531 
           201.74327 
           201.75374 
           201.78085 
           201.78533 
           201.79808 
           201.80117 
           201.81972 
           201.82006 
           201.82152 
           201.82500 
           201.83386 
           201.84746 
           201.86522 
           201.86770 
           201.88152 
           201.89423 
           201.89691 
           201.90726 
           201.91273 
           201.91612 
           201.91889 
           201.91915 
           201.92860 
           201.92904 
           201.93825 
           201.94736 
           201.94805 
           201.95414 
           201.97882 
           201.99278 
           202.00203 
           202.00701 
           202.01107 
           202.01491 
           202.02824 
           202.03695 
           202.04127 
           202.04177 
           202.05716 
           202.06319 
           202.06781 
           202.08789 
           202.08839 
           202.09120 
           202.09181 
           202.09655 
           202.09905 
           202.13344 
           202.15074 
           202.16531 
           202.18160 
           202.20569 
           202.20871 
           202.23356 
           202.25317 
           202.28149 
           202.28763 
           202.28960 
           202.29022 
           202.29701 
           202.32846 
           202.33142 
           202.34296 
           202.34666 
           202.34688 
           202.38153 
           202.39153 
           202.40058 
           202.40402 
           202.40787 
           202.40825 
           202.42764 
           202.42766 
           202.44400 
           202.45185 
           202.45834 
           202.46395 
           202.47231 
           202.48090 
           202.48111 
           202.48663 
           202.49052 
           202.49737 
           202.50668 
           202.51542 
           202.51711 
           202.53965 
           202.58363 
           202.59416 
           202.61152 
           202.63154 
           202.64116 
           202.64737 
           202.66374 
           202.66893 
           202.71387 
           202.73107 
           202.73475 
           202.74821 
           202.74887 
           202.76012 
           202.76525 
           202.76960 
           202.78141 
           202.78981 
           202.80069 
           202.80992 
           202.81860 
           202.82278 
           202.82398 
           202.84066 
           202.84432 
           202.84505 
           202.85167 
           202.85582 
           202.86342 
           202.86650 
           202.87349 
           202.88744 
           202.89080 
           202.91069 
           202.93308 
           202.94196 
           202.94838 
           202.96635 
           202.99623 
           202.99989 
           203.00783 
           203.00937 
           203.02296 
           203.02918 
           203.03635 
           203.03865 
           203.06246 
           203.09296 
           203.09745 
           203.10214 
           203.10542 
           203.11139 
           203.11652 
           203.12299 
           203.13818 
           203.14218 
           203.14329 
           203.16065 
           203.16073 
           203.16482 
           203.17403 
           203.18042 
           203.18529 
           203.18846 
           203.19057 
           203.20653 
           203.21719 
           203.22984 
           203.23045 
           203.23358 
           203.24081 
           203.24517 
           203.27514 
           203.30973 
           203.32438 
           203.32485 
           203.34678 
           203.37557 
           203.38246 
           203.38615 
           203.38796 
           203.38983 
           203.39254 
           203.40133 
           203.40370 
           203.41323 
           203.41736 
           203.42996 
           203.44609 
           203.45239 
           203.45276 
           203.45427 
           203.45978 
           203.47892 
           203.49523 
           203.52704 
           203.54071 
           203.58589 
           203.59098 
           203.59415 
           203.59852 
           203.59901 
           203.59956 
           203.60787 
           203.62147 
           203.63804 
           203.66869 
           203.68917 
           203.69475 
           203.70156 
           203.70272 
           203.73447 
           203.73473 
           203.74310 
           203.74440 
           203.74740 
           203.75062 
           203.75642 
           203.75918 
           203.79336 
           203.79357 
           203.79549 
           203.82319 
           203.86697 
           203.86824 
           203.87696 
           203.87928 
           203.91104 
           203.97754 
           203.98343 
           204.01223 
           204.04885 
           204.05344 
           204.05549 
           204.07937 
           204.09506 
           204.10185 
           204.10244 
           204.10773 
           204.10992 
           204.11392 
           204.13319 
           204.14987 
           204.15890 
           204.16337 
           204.16457 
           204.16697 
           204.17084 
           204.17717 
           204.18348 
           204.22500 
           204.23103 
           204.23268 
           204.27268 
           204.29588 
           204.33257 
           204.33736 
           204.36146 
           204.36386 
           204.39385 
           204.41061 
           204.41316 
           204.41916 
           204.44897 
           204.45268 
           204.45354 
           204.46358 
           204.46892 
           204.49138 
           204.51790 
           204.54814 
           204.54993 
           204.55202 
           204.55297 
           204.58084 
           204.58165 
           204.58638 
           204.62503 
           204.63572 
           204.64462 
           204.65534 
           204.66029 
           204.66035 
           204.66508 
           204.67068 
           204.67437 
           204.67871 
           204.69171 
           204.71533 
           204.71961 
           204.73650 
           204.74202 
           204.78176 
           204.80737 
           204.81036 
           204.81912 
           204.82745 
           204.86932 
           204.87676 
           204.88100 
           204.88650 
           204.89638 
           204.90089 
           204.93009 
           204.93170 
           204.93462 
           204.93559 
           204.97948 
           204.99063 
           204.99401 
           205.01017 
           205.02033 
           205.06084 
           205.07886 
           205.08298 
           205.08557 
           205.10544 
           205.11058 
           205.16540 
           205.23904 
           205.24068 
           205.24607 
           205.26175 
           205.26433 
           205.26695 
           205.31037 
           205.33552 
           205.33644 
           205.36260 
           205.38007 
           205.38031 
           205.38713 
           205.40175 
           205.40538 
           205.40915 
           205.41602 
           205.45959 
           205.46904 
           205.47127 
           205.47268 
           205.47391 
           205.47736 
           205.48282 
           205.49469 
           205.50611 
           205.51429 
           205.52331 
           205.52579 
           205.52594 
           205.52895 
           205.53493 
           205.53874 
           205.56649 
           205.56834 
           205.57124 
           205.58174 
           205.59564 
           205.59594 
           205.59941 
           205.61199 
           205.61377 
           205.61508 
           205.61585 
           205.61920 
           205.64536 
           205.65351 
           205.66319 
           205.68462 
           205.69079 
           205.69145 
           205.71346 
           205.71831 
           205.73079 
           205.75026 
           205.78836 
           205.79867 
           205.82288 
           205.82499 
           205.82556 
           205.86017 
           205.86315 
           205.88352 
           205.94066 
           205.96841 
           205.97826 
           205.98682 
           206.01990 
           206.02427 
           206.04619 
           206.05916 
           206.06232 
           206.06466 
           206.07330 
           206.07979 
           206.08296 
           206.08711 
           206.10665 
           206.10892 
           206.11082 
           206.11722 
           206.11783 
           206.11790 
           206.14848 
           206.16516 
           206.18987 
           206.19156 
           206.19391 
           206.20697 
           206.21109 
           206.21529 
           206.21803 
           206.23272 
           206.26025 
           206.26181 
           206.26189 
           206.27129 
           206.27200 
           206.29298 
           206.31249 
           206.31944 
           206.32726 
           206.33120 
           206.33286 
           206.34923 
           206.35011 
           206.35786 
           206.36818 
           206.38832 
           206.39033 
           206.40558 
           206.40929 
           206.42271 
           206.42707 
           206.43910 
           206.44584 
           206.45527 
           206.45837 
           206.46801 
           206.49426 
           206.49699 
           206.50673 
           206.53377 
           206.54453 
           206.54892 
           206.60016 
           206.60812 
           206.61349 
           206.64843 
           206.66957 
           206.67426 
           206.67558 
           206.71088 
           206.72986 
           206.73053 
           206.73902 
           206.74522 
           206.74846 
           206.77899 
           206.80384 
           206.82261 
           206.82446 
           206.82633 
           206.84036 
           206.84381 
           206.86986 
           206.88124 
           206.90595 
           206.92825 
           206.93152 
           206.93795 
           206.94721 
           206.95114 
           206.95802 
           206.96980 
           206.99093 
           207.00989 
           207.01587 
           207.02235 
           207.03513 
           207.05169 
           207.06307 
           207.06679 
           207.08814 
           207.10094 
           207.11289 
           207.11414 
           207.11509 
           207.12707 
           207.13465 
           207.14795 
           207.16032 
           207.16174 
           207.16308 
           207.19826 
           207.21563 
           207.24427 
           207.28603 
           207.31282 
           207.31747 
           207.31758 
           207.32317 
           207.33320 
           207.34371 
           207.34681 
           207.35874 
           207.36463 
           207.37001 
           207.37363 
           207.38265 
           207.38763 
           207.39958 
           207.39992 
           207.40457 
           207.40783 
           207.41236 
           207.41711 
           207.41781 
           207.42669 
           207.42676 
           207.43173 
           207.43897 
           207.43987 
           207.44733 
           207.45054 
           207.45487 
           207.46104 
           207.46316 
           207.47076 
           207.47520 
           207.48128 
           207.48697 
           207.48745 
           207.48823 
           207.49681 
           207.50990 
           207.51056 
           207.51792 
           207.54017 
           207.55826 
           207.56353 
           207.56694 
           207.57943 
           207.58751 
           207.59885 
           207.60776 
           207.64326 
           207.64581 
           207.66803 
           207.66846 
           207.67563 
           207.68003 
           207.68811 
           207.71756 
           207.77008 
           207.77256 
           207.77554 
           207.79161 
           207.80821 
           207.81096 
           207.82279 
           207.82898 
           207.83058 
           207.83406 
           207.83424 
           207.83708 
           207.84348 
           207.84918 
           207.86212 
           207.86435 
           207.86525 
           207.86883 
           207.88371 
           207.88386 
           207.88533 
           207.92224 
           207.93047 
           207.94276 
           207.94622 
           207.96601 
           207.97043 
           207.98615 
           208.01222 
           208.01230 
           208.01939 
           208.01993 
           208.02601 
           208.02685 
           208.03592 
           208.04009 
           208.05363 
           208.05724 
           208.06235 
           208.07548 
           208.09498 
           208.11241 
           208.11259 
           208.11810 
           208.12845 
           208.13798 
           208.15567 
           208.16116 
           208.17855 
           208.18117 
           208.21476 
           208.22880 
           208.24698 
           208.24901 
           208.25425 
           208.25895 
           208.28011 
           208.28034 
           208.28158 
           208.33549 
           208.34209 
           208.34359 
           208.34594 
           208.34982 
           208.36459 
           208.36573 
           208.37363 
           208.37942 
           208.39844 
           208.39987 
           208.40418 
           208.41236 
           208.42399 
           208.42465 
           208.45160 
           208.46046 
           208.46316 
           208.48577 
           208.52970 
           208.53083 
           208.55682 
           208.56673 
           208.57178 
           208.59728 
           208.60952 
           208.61926 
           208.62055 
           208.63524 
           208.63913 
           208.64642 
           208.65468 
           208.66947 
           208.70087 
           208.70893 
           208.71219 
           208.71534 
           208.71849 
           208.71853 
           208.74575 
           208.76585 
           208.76964 
           208.77013 
           208.77538 
           208.79306 
           208.79597 
           208.80270 
           208.82584 
           208.82602 
           208.83412 
           208.83668 
           208.84169 
           208.84243 
           208.85627 
           208.87159 
           208.87426 
           208.88525 
           208.89184 
           208.91298 
           208.91702 
           208.91713 
           208.93402 
           208.93445 
           208.93925 
           208.94822 
           208.95702 
           208.96176 
           208.97336 
           208.98789 
           208.99105 
           208.99822 
           209.00772 
           209.01002 
           209.02066 
           209.02296 
           209.02888 
           209.04495 
           209.05536 
           209.06407 
           209.06809 
           209.06849 
           209.07383 
           209.11965 
           209.12834 
           209.13322 
           209.14242 
           209.14322 
           209.15400 
           209.15427 
           209.15604 
           209.18174 
           209.20076 
           209.21421 
           209.22286 
           209.22307 
           209.22329 
           209.22416 
           209.22906 
           209.23561 
           209.25218 
           209.25748 
           209.26179 
           209.27326 
           209.28071 
           209.28619 
           209.28732 
           209.29530 
           209.30367 
           209.30478 
           209.33283 
           209.34402 
           209.34403 
           209.34498 
           209.34612 
           209.35539 
           209.37343 
           209.38077 
           209.38660 
           209.38914 
           209.39020 
           209.41368 
           209.42475 
           209.44337 
           209.45485 
           209.47743 
           209.48044 
           209.48244 
           209.49068 
           209.49769 
           209.49953 
           209.50099 
           209.50951 
           209.53568 
           209.55627 
           209.56997 
           209.57183 
           209.58323 
           209.58440 
           209.58598 
           209.58616 
           209.59485 
           209.59619 
           209.59642 
           209.63436 
           209.63448 
           209.63581 
           209.65020 
           209.65126 
           209.65566 
           209.65759 
           209.66920 
           209.68007 
           209.68124 
           209.70302 
           209.72608 
           209.72612 
           209.72988 
           209.74348 
           209.76039 
           209.76917 
           209.77206 
           209.77329 
           209.77908 
           209.77976 
           209.78078 
           209.80148 
           209.81069 
           209.81870 
           209.82786 
           209.83019 
           209.83125 
           209.86772 
           209.86837 
           209.87144 
           209.87473 
           209.88416 
           209.94578 
           209.94624 
           209.97801 
           209.98928 
           210.00078 
           210.01045 
           210.01078 
           210.01130 
           210.02327 
           210.02733 
           210.04914 
           210.08817 
           210.09621 
           210.10371 
           210.12991 
           210.14279 
           210.16431 
           210.16622 
           210.18257 
           210.19920 
           210.21937 
           210.22167 
           210.22960 
           210.23067 
           210.23131 
           210.23492 
           210.27916 
           210.30607 
           210.32641 
           210.32939 
           210.33972 
           210.34533 
           210.36239 
           210.37873 
           210.39306 
           210.39836 
           210.41492 
           210.43377 
           210.43471 
           210.43555 
           210.43975 
           210.45026 
           210.45939 
           210.47771 
           210.47784 
           210.47963 
           210.49960 
           210.50210 
           210.50690 
           210.51178 
           210.51772 
           210.53224 
           210.53436 
           210.56394 
           210.56657 
           210.57249 
           210.57899 
           210.58640 
           210.58667 
           210.59708 
           210.61033 
           210.61306 
           210.61425 
           210.62348 
           210.62647 
           210.64270 
           210.67637 
           210.68032 
           210.71400 
           210.71422 
           210.71615 
           210.75354 
           210.75505 
           210.77375 
           210.80080 
           210.80237 
           210.81949 
           210.84109 
           210.84166 
           210.84289 
           210.84554 
           210.87271 
           210.87373 
           210.87570 
           210.87640 
           210.88099 
           210.88128 
           210.90870 
           210.91212 
           210.91654 
           210.92397 
           210.92464 
           210.92616 
           210.94320 
           210.95706 
           210.97167 
           210.97316 
           210.97534 
           210.98597 
           210.98661 
           210.98956 
           211.02025 
           211.02382 
           211.04044 
           211.04837 
           211.05924 
           211.06734 
           211.07154 
           211.07511 
           211.07800 
           211.07931 
           211.08736 
           211.11071 
           211.13049 
           211.13068 
           211.13646 
           211.14022 
           211.14074 
           211.14507 
           211.20696 
           211.20730 
           211.20896 
           211.21709 
           211.22052 
           211.22251 
           211.22985 
           211.23059 
           211.24049 
           211.24346 
           211.24645 
           211.24820 
           211.27627 
           211.28095 
           211.29218 
           211.29256 
           211.30141 
           211.30157 
           211.30563 
           211.32278 
           211.34149 
           211.35417 
           211.36030 
           211.37972 
           211.39259 
           211.40717 
           211.41904 
           211.42756 
           211.43392 
           211.43655 
           211.49257 
           211.49381 
           211.49918 
           211.50741 
           211.50946 
           211.52080 
           211.52405 
           211.58405 
           211.61745 
           211.62230 
           211.63360 
           211.63774 
           211.64349 
           211.66297 
           211.66332 
           211.66706 
           211.67582 
           211.70040 
           211.70195 
           211.71801 
           211.72427 
           211.72986 
           211.74341 
           211.74995 
           211.76311 
           211.78286 
           211.79008 
           211.79435 
           211.80497 
           211.81617 
           211.81966 
           211.82067 
           211.82375 
           211.82523 
           211.84115 
           211.84158 
           211.85988 
           211.86177 
           211.87472 
           211.90827 
           211.90931 
           211.91016 
           211.93025 
           211.95769 
           211.97091 
           211.97122 
           211.98729 
           211.98824 
           212.00626 
           212.01379 
           212.03860 
           212.04592 
           212.05462 
           212.05521 
           212.06774 
           212.07246 
           212.07276 
           212.07407 
           212.09597 
           212.10023 
           212.10269 
           212.10481 
           212.13708 
           212.18008 
           212.18206 
           212.19831 
           212.20235 
           212.21633 
           212.21741 
           212.22510 
           212.23401 
           212.27387 
           212.27930 
           212.28239 
           212.28246 
           212.30282 
           212.33249 
           212.34293 
           212.35462 
           212.36353 
           212.36459 
           212.36508 
           212.38080 
           212.38624 
           212.38879 
           212.39194 
           212.39255 
           212.41679 
           212.45760 
           212.48323 
           212.52203 
           212.52662 
           212.53035 
           212.54866 
           212.55503 
           212.56329 
           212.56763 
           212.57646 
           212.57966 
           212.58573 
           212.59991 
           212.62004 
           212.64116 
           212.64793 
           212.65165 
           212.65897 
           212.67897 
           212.69648 
           212.71922 
           212.72370 
           212.73901 
           212.74048 
           212.75341 
           212.76469 
           212.77945 
           212.78659 
           212.78809 
           212.80927 
           212.84007 
           212.84214 
           212.85446 
           212.85640 
           212.90327 
           212.91315 
           212.92726 
           212.93014 
           212.93495 
           212.94629 
           212.95264 
           212.95425 
           212.95638 
           212.95767 
           212.96832 
           212.97520 
           212.97824 
           212.97878 
           213.00520 
           213.00583 
           213.01175 
           213.02217 
           213.02354 
           213.02922 
           213.04505 
           213.04833 
           213.04844 
           213.06361 
           213.07159 
           213.07696 
           213.08881 
           213.09298 
           213.09892 
           213.10188 
           213.12004 
           213.18720 
           213.19013 
           213.20283 
           213.21890 
           213.24123 
           213.24312 
           213.24788 
           213.25782 
           213.32127 
           213.32895 
           213.33537 
           213.34094 
           213.34895 
           213.35746 
           213.36678 
           213.36988 
           213.37873 
           213.38322 
           213.38775 
           213.38859 
           213.38952 
           213.39196 
           213.40102 
           213.41440 
           213.41465 
           213.42063 
           213.43066 
           213.43214 
           213.46084 
           213.46702 
           213.48281 
           213.48743 
           213.50935 
           213.51440 
           213.54102 
           213.54518 
           213.56244 
           213.57322 
           213.57609 
           213.57734 
           213.59385 
           213.60013 
           213.61599 
           213.62117 
           213.62301 
           213.63609 
           213.66442 
           213.68580 
           213.68592 
           213.68865 
           213.69178 
           213.70511 
           213.71489 
           213.71645 
           213.71913 
           213.73278 
           213.73483 
           213.73501 
           213.74056 
           213.75170 
           213.78288 
           213.79497 
           213.79641 
           213.80718 
           213.81848 
           213.85053 
           213.87407 
           213.87750 
           213.88437 
           213.88534 
           213.89273 
           213.89448 
           213.90124 
           213.90416 
           213.91244 
           213.92919 
           213.94834 
           213.95491 
           213.95869 
           213.97690 
           214.00148 
           214.00713 
           214.01785 
           214.03427 
           214.03643 
           214.11724 
           214.11986 
           214.12406 
           214.12423 
           214.12792 
           214.13936 
           214.14053 
           214.14590 
           214.15714 
           214.16352 
           214.18759 
           214.19906 
           214.20227 
           214.20902 
           214.21315 
           214.23082 
           214.23491 
           214.24492 
           214.24921 
           214.25626 
           214.26091 
           214.27774 
           214.27907 
           214.28025 
           214.28070 
           214.29771 
           214.30052 
           214.30284 
           214.31266 
           214.32116 
           214.32570 
           214.34849 
           214.35480 
           214.36638 
           214.37174 
           214.39322 
           214.40155 
           214.41100 
           214.42632 
           214.46117 
           214.48270 
           214.48731 
           214.49537 
           214.49562 
           214.49768 
           214.49869 
           214.51035 
           214.51669 
           214.52070 
           214.52742 
           214.54417 
           214.54696 
           214.54846 
           214.55167 
           214.56387 
           214.56399 
           214.57808 
           214.59112 
           214.61393 
           214.62779 
           214.67010 
           214.67543 
           214.68588 
           214.70350 
           214.71750 
           214.72545 
           214.73211 
           214.73780 
           214.74826 
           214.75130 
           214.76285 
           214.77311 
           214.78167 
           214.78609 
           214.79722 
           214.80362 
           214.82736 
           214.83299 
           214.83790 
           214.85650 
           214.86140 
           214.86245 
           214.88439 
           214.90006 
           214.91392 
           214.92079 
           214.92525 
           214.93795 
           214.95665 
           214.95917 
           214.95966 
           214.96605 
           214.96924 
           214.96962 
           215.00963 
           215.02508 
           215.04098 
           215.04363 
           215.04961 
           215.05625 
           215.06560 
           215.08587 
           215.09106 
           215.09134 
           215.10172 
           215.10174 
           215.10733 
           215.11584 
           215.11684 
           215.11892 
           215.13032 
           215.14673 
           215.16098 
           215.16148 
           215.16538 
           215.17770 
           215.18731 
           215.19354 
           215.20819 
           215.22750 
           215.23388 
           215.24839 
           215.25254 
           215.25334 
           215.26794 
           215.27140 
           215.28872 
           215.29692 
           215.31042 
           215.32350 
           215.32823 
           215.33254 
           215.34372 
           215.35209 
           215.36595 
           215.36599 
           215.39874 
           215.42053 
           215.42152 
           215.42967 
           215.46330 
           215.46581 
           215.47704 
           215.48401 
           215.48424 
           215.48568 
           215.48806 
           215.51744 
           215.53005 
           215.53482 
           215.53548 
           215.55586 
           215.56314 
           215.56873 
           215.57094 
           215.57219 
           215.57518 
           215.58250 
           215.59344 
           215.60456 
           215.61432 
           215.64338 
           215.65161 
           215.68438 
           215.68864 
           215.70093 
           215.70535 
           215.71552 
           215.71631 
           215.73233 
           215.73248 
           215.80822 
           215.80911 
           215.82021 
           215.82627 
           215.82863 
           215.83334 
           215.84176 
           215.85100 
           215.85368 
           215.87316 
           215.87739 
           215.87801 
           215.93636 
           215.94310 
           215.96106 
           215.96661 
           215.97302 
           215.99130 
           216.01033 
           216.05607 
           216.06217 
           216.07596 
           216.09247 
           216.09587 
           216.10665 
           216.10771 
           216.11845 
           216.13660 
           216.14830 
           216.15949 
           216.16287 
           216.16531 
           216.16765 
           216.18141 
           216.19074 
           216.21295 
           216.21604 
           216.22079 
           216.23760 
           216.24014 
           216.26049 
           216.27276 
           216.27467 
           216.29988 
           216.30711 
           216.31266 
           216.32900 
           216.33521 
           216.35131 
           216.35375 
           216.35574 
           216.36736 
           216.41690 
           216.44094 
           216.44588 
           216.45491 
           216.46575 
           216.47037 
           216.47064 
           216.49489 
           216.52054 
           216.52586 
           216.52983 
           216.54666 
           216.56247 
           216.57087 
           216.57683 
           216.58515 
           216.59532 
           216.60229 
           216.63097 
           216.63478 
           216.63846 
           216.66826 
           216.67055 
           216.67299 
           216.67663 
           216.72579 
           216.73555 
           216.74258 
           216.75089 
           216.75475 
           216.77003 
           216.77836 
           216.78276 
           216.81531 
           216.82174 
           216.84656 
           216.85034 
           216.85631 
           216.86161 
           216.87245 
           216.88667 
           216.88737 
           216.89122 
           216.89191 
           216.91458 
           216.91809 
           216.92049 
           216.93752 
           216.95237 
           216.95701 
           216.96563 
           216.96972 
           216.99281 
           217.00696 
           217.00830 
           217.02765 
           217.02775 
           217.03580 
           217.04011 
           217.04965 
           217.05790 
           217.05971 
           217.07383 
           217.08267 
           217.09455 
           217.11590 
           217.12504 
           217.12843 
           217.14044 
           217.16158 
           217.16381 
           217.20210 
           217.22228 
           217.23164 
           217.23443 
           217.23849 
           217.29431 
           217.30598 
           217.30953 
           217.31220 
           217.31254 
           217.34249 
           217.35125 
           217.37944 
           217.40580 
           217.42243 
           217.42327 
           217.43273 
           217.44619 
           217.44929 
           217.45101 
           217.45527 
           217.46449 
           217.48958 
           217.49229 
           217.53040 
           217.54479 
           217.56211 
           217.56830 
           217.57940 
           217.58228 
           217.58463 
           217.58718 
           217.59536 
           217.60804 
           217.62627 
           217.64582 
           217.64652 
           217.65028 
           217.66020 
           217.67266 
           217.67456 
           217.70011 
           217.70343 
           217.71308 
           217.75288 
           217.75420 
           217.75520 
           217.75887 
           217.75981 
           217.77656 
           217.80959 
           217.82067 
           217.83204 
           217.84869 
           217.86599 
           217.87189 
           217.87361 
           217.88766 
           217.89109 
           217.90533 
           217.90913 
           217.91571 
           217.93175 
           217.93461 
           217.94519 
           217.96378 
           217.97229 
           217.97792 
           217.98169 
           217.98891 
           218.00996 
           218.01123 
           218.01585 
           218.01766 
           218.02146 
           218.03595 
           218.04295 
           218.05396 
           218.06435 
           218.06682 
           218.09949 
           218.10864 
           218.12320 
           218.14396 
           218.16906 
           218.17731 
           218.20442 
           218.20860 
           218.21527 
           218.21983 
           218.22925 
           218.24117 
           218.26226 
           218.26887 
           218.27316 
           218.27845 
           218.29133 
           218.29966 
           218.31006 
           218.31220 
           218.38473 
           218.38652 
           218.38906 
           218.39947 
           218.40587 
           218.42330 
           218.47829 
           218.53749 
           218.55000 
           218.56210 
           218.57486 
           218.57977 
           218.58179 
           218.58281 
           218.58702 
           218.59105 
           218.60889 
           218.62062 
           218.62429 
           218.63438 
           218.65250 
           218.66885 
           218.67549 
           218.68521 
           218.68748 
           218.71103 
           218.72423 
           218.75887 
           218.76279 
           218.76935 
           218.77362 
           218.79066 
           218.80326 
           218.80920 
           218.82629 
           218.84318 
           218.85154 
           218.85474 
           218.86008 
           218.86834 
           218.87084 
           218.87574 
           218.88070 
           218.88799 
           218.90286 
           218.91919 
           218.92016 
           218.94167 
           218.95270 
           218.96789 
           218.98762 
           219.01999 
           219.03052 
           219.04444 
           219.06464 
           219.08048 
           219.08387 
           219.09141 
           219.10418 
           219.13144 
           219.14534 
           219.16907 
           219.18863 
           219.19116 
           219.20995 
           219.22172 
           219.22196 
           219.23370 
           219.23663 
           219.24641 
           219.25122 
           219.25898 
           219.26306 
           219.26481 
           219.28162 
           219.29736 
           219.30598 
           219.31652 
           219.32920 
           219.33416 
           219.33695 
           219.36340 
           219.36897 
           219.38692 
           219.40527 
           219.41330 
           219.41825 
           219.42039 
           219.42455 
           219.42956 
           219.43459 
           219.48514 
           219.49656 
           219.49810 
           219.50344 
           219.51331 
           219.51869 
           219.52024 
           219.53209 
           219.54905 
           219.55640 
           219.56209 
           219.56754 
           219.58221 
           219.58414 
           219.58582 
           219.59823 
           219.60005 
           219.62697 
           219.64650 
           219.65621 
           219.65974 
           219.69043 
           219.69379 
           219.69865 
           219.70602 
           219.73992 
           219.75735 
           219.75752 
           219.76788 
           219.77221 
           219.80945 
           219.81393 
           219.81977 
           219.84943 
           219.85084 
           219.85319 
           219.85788 
           219.85894 
           219.87386 
           219.87892 
           219.88406 
           219.88592 
           219.89587 
           219.89928 
           219.90932 
           219.94036 
           219.95193 
           219.97385 
           219.98078 
           219.99848 
           219.99990 
           220.02584 
           220.02697 
           220.03274 
           220.04810 
           220.05445 
           220.06940 
           220.08135 
           220.08469 
           220.10084 
           220.10736 
           220.11484 
           220.11619 
           220.16401 
           220.17404 
           220.17684 
           220.18964 
           220.20099 
           220.20651 
           220.20873 
           220.22194 
           220.24869 
           220.25803 
           220.26315 
           220.27688 
           220.27766 
           220.32433 
           220.37286 
           220.40131 
           220.43548 
           220.45951 
           220.46776 
           220.47036 
           220.49001 
           220.49103 
           220.50013 
           220.53134 
           220.53624 
           220.54283 
           220.55581 
           220.56142 
           220.56403 
           220.58000 
           220.59833 
           220.60872 
           220.62817 
           220.63066 
           220.63322 
           220.66964 
           220.68728 
           220.69092 
           220.70565 
           220.70772 
           220.71752 
           220.73069 
           220.73188 
           220.75074 
           220.75645 
           220.75828 
           220.76050 
           220.77982 
           220.78259 
           220.78425 
           220.78582 
           220.78685 
           220.79001 
           220.79584 
           220.82457 
           220.82790 
           220.84160 
           220.86917 
           220.87520 
           220.87563 
           220.88629 
           220.89689 
           220.91991 
           220.92165 
           220.92169 
           220.92731 
           220.92784 
           220.93121 
           220.94148 
           220.95157 
           220.95667 
           220.97930 
           221.00952 
           221.02270 
           221.03199 
           221.03924 
           221.04294 
           221.04588 
           221.04628 
           221.06423 
           221.07151 
           221.08574 
           221.10209 
           221.10302 
           221.11614 
           221.12188 
           221.12631 
           221.14118 
           221.15487 
           221.16983 
           221.17094 
           221.17800 
           221.19116 
           221.20932 
           221.21325 
           221.21356 
           221.22283 
           221.24803 
           221.25847 
           221.26209 
           221.27139 
           221.28071 
           221.29581 
           221.30025 
           221.30434 
           221.30483 
           221.31974 
           221.37103 
           221.38112 
           221.38168 
           221.38265 
           221.38577 
           221.39473 
           221.40014 
           221.40417 
           221.41692 
           221.42920 
           221.44590 
           221.47523 
           221.51738 
           221.52238 
           221.52432 
           221.52637 
           221.56197 
           221.58202 
           221.60312 
           221.60627 
           221.60752 
           221.61086 
           221.61705 
           221.61872 
           221.63299 
           221.67368 
           221.67901 
           221.68366 
           221.68456 
           221.68527 
           221.70779 
           221.71410 
           221.72069 
           221.74064 
           221.74131 
           221.75337 
           221.75977 
           221.76342 
           221.76729 
           221.77136 
           221.77306 
           221.77605 
           221.79549 
           221.82248 
           221.84001 
           221.86357 
           221.87557 
           221.89224 
           221.89869 
           221.90269 
           221.94433 
           221.94455 
           221.96655 
           222.01353 
           222.01423 
           222.01632 
           222.02810 
           222.06452 
           222.07288 
           222.07496 
           222.07699 
           222.10559 
           222.11260 
           222.11711 
           222.11725 
           222.11935 
           222.13103 
           222.14402 
           222.14640 
           222.17220 
           222.19682 
           222.19736 
           222.19953 
           222.21529 
           222.23017 
           222.23389 
           222.23884 
           222.24239 
           222.24442 
           222.25223 
           222.28632 
           222.28675 
           222.29016 
           222.29104 
           222.30348 
           222.31988 
           222.33151 
           222.34852 
           222.34898 
           222.35419 
           222.35466 
           222.36285 
           222.36721 
           222.40647 
           222.41111 
           222.42914 
           222.45830 
           222.47050 
           222.47569 
           222.50824 
           222.54185 
           222.55377 
           222.58797 
           222.60203 
           222.61404 
           222.63125 
           222.63947 
           222.66541 
           222.68061 
           222.69479 
           222.70024 
           222.71441 
           222.71953 
           222.72450 
           222.75788 
           222.76583 
           222.77157 
           222.78798 
           222.82899 
           222.83115 
           222.84051 
           222.84122 
           222.85118 
           222.85821 
           222.86846 
           222.87916 
           222.88065 
           222.88343 
           222.88705 
           222.90323 
           222.90545 
           222.91341 
           222.93212 
           222.94096 
           222.97044 
           222.97055 
           222.97226 
           222.97534 
           222.97607 
           222.99171 
           223.03227 
           223.03427 
           223.03482 
           223.04081 
           223.06927 
           223.08207 
           223.08260 
           223.10705 
           223.11574 
           223.11906 
           223.12280 
           223.12876 
           223.14069 
           223.14429 
           223.15274 
           223.15674 
           223.16894 
           223.17934 
           223.23655 
           223.23920 
           223.25966 
           223.26058 
           223.26201 
           223.26865 
           223.27209 
           223.29215 
           223.31372 
           223.37655 
           223.37696 
           223.38096 
           223.38245 
           223.38714 
           223.39198 
           223.39984 
           223.40875 
           223.41765 
           223.42018 
           223.42123 
           223.44175 
           223.45959 
           223.46555 
           223.47302 
           223.47399 
           223.47755 
           223.48104 
           223.48130 
           223.48193 
           223.50567 
           223.51103 
           223.51762 
           223.53733 
           223.55182 
           223.56707 
           223.57538 
           223.58474 
           223.59191 
           223.59533 
           223.63038 
           223.63302 
           223.63474 
           223.64970 
           223.67561 
           223.68849 
           223.70091 
           223.76413 
           223.76618 
           223.79479 
           223.80399 
           223.80588 
           223.82712 
           223.87227 
           223.88440 
           223.90156 
           223.90982 
           223.91551 
           223.92781 
           223.93086 
           223.93275 
           223.95082 
           223.99509 
           224.01209 
           224.01266 
           224.03144 
           224.03164 
           224.03755 
           224.05047 
           224.05152 
           224.05430 
           224.07067 
           224.07243 
           224.07961 
           224.07966 
           224.08946 
           224.09728 
           224.09936 
           224.10311 
           224.12487 
           224.13000 
           224.13400 
           224.15146 
           224.16278 
           224.18503 
           224.19494 
           224.19683 
           224.22317 
           224.22620 
           224.25393 
           224.25441 
           224.26783 
           224.26837 
           224.27768 
           224.28383 
           224.29645 
           224.30142 
           224.30660 
           224.32193 
           224.33495 
           224.34804 
           224.34935 
           224.35070 
           224.41187 
           224.41219 
           224.41245 
           224.43194 
           224.44715 
           224.44997 
           224.45456 
           224.45508 
           224.46423 
           224.48063 
           224.48239 
           224.51070 
           224.51208 
           224.51369 
           224.51390 
           224.52779 
           224.53968 
           224.54120 
           224.55574 
           224.56793 
           224.58906 
           224.59107 
           224.59516 
           224.59924 
           224.60491 
           224.62244 
           224.64773 
           224.65007 
           224.65529 
           224.67332 
           224.67671 
           224.70004 
           224.70200 
           224.70470 
           224.72007 
           224.72411 
           224.73193 
           224.73315 
           224.74540 
           224.74653 
           224.77244 
           224.79840 
           224.81750 
           224.83665 
           224.86400 
           224.86929 
           224.87754 
           224.89593 
           224.90052 
           224.94488 
           224.94770 
           224.95649 
           224.97210 
           225.00375 
           225.02563 
           225.02799 
           225.03940 
           225.04483 
           225.05240 
           225.06875 
           225.06888 
           225.07585 
           225.08055 
           225.09112 
           225.09977 
           225.10131 
           225.10886 
           225.11674 
           225.11693 
           225.11729 
           225.12596 
           225.13219 
           225.14173 
           225.15076 
           225.17360 
           225.17836 
           225.18812 
           225.18908 
           225.20217 
           225.20440 
           225.22591 
           225.25466 
           225.25853 
           225.25909 
           225.26652 
           225.27377 
           225.29868 
           225.30240 
           225.30377 
           225.30569 
           225.30942 
           225.31615 
           225.31997 
           225.32343 
           225.33422 
           225.36719 
           225.39616 
           225.40518 
           225.41964 
           225.42831 
           225.44464 
           225.44869 
           225.45398 
           225.45536 
           225.47119 
           225.47359 
           225.47642 
           225.49200 
           225.49428 
           225.51652 
           225.52514 
           225.53096 
           225.53591 
           225.53770 
           225.54819 
           225.55430 
           225.55677 
           225.58375 
           225.58853 
           225.60311 
           225.60913 
           225.62377 
           225.62763 
           225.63003 
           225.63006 
           225.65111 
           225.67141 
           225.67837 
           225.69133 
           225.69909 
           225.71039 
           225.71870 
           225.72102 
           225.72600 
           225.72883 
           225.73240 
           225.73900 
           225.74261 
           225.76278 
           225.77859 
           225.77999 
           225.78140 
           225.79915 
           225.81816 
           225.81881 
           225.85086 
           225.86586 
           225.86783 
           225.87910 
           225.88643 
           225.90242 
           225.91616 
           225.92850 
           225.94534 
           225.95756 
           225.95870 
           225.96700 
           225.97312 
           226.00967 
           226.04236 
           226.04760 
           226.04947 
           226.06367 
           226.08225 
           226.08863 
           226.11563 
           226.11652 
           226.12350 
           226.12667 
           226.13168 
           226.13340 
           226.14383 
           226.14717 
           226.15438 
           226.16747 
           226.17381 
           226.17787 
           226.19589 
           226.21865 
           226.24369 
           226.24835 
           226.25371 
           226.33801 
           226.34746 
           226.36040 
           226.38793 
           226.39070 
           226.40244 
           226.41669 
           226.42331 
           226.42934 
           226.42999 
           226.44139 
           226.44236 
           226.44641 
           226.45970 
           226.47568 
           226.48299 
           226.48735 
           226.49114 
           226.50282 
           226.51458 
           226.51671 
           226.54897 
           226.56185 
           226.57867 
           226.59587 
           226.61983 
           226.63679 
           226.64629 
           226.65281 
           226.66058 
           226.67137 
           226.67675 
           226.67784 
           226.67828 
           226.69212 
           226.70645 
           226.73027 
           226.73892 
           226.74084 
           226.76398 
           226.79152 
           226.79361 
           226.80843 
           226.82947 
           226.84052 
           226.84072 
           226.85091 
           226.85433 
           226.85653 
           226.86030 
           226.88151 
           226.88748 
           226.90557 
           226.90751 
           226.90778 
           226.91636 
           226.92364 
           226.92686 
           226.94662 
           226.95359 
           226.98298 
           227.01993 
           227.02249 
           227.02582 
           227.03633 
           227.05192 
           227.05705 
           227.05914 
           227.07988 
           227.08323 
           227.10285 
           227.11983 
           227.12294 
           227.12820 
           227.13107 
           227.13492 
           227.15099 
           227.15919 
           227.16511 
           227.17505 
           227.17668 
           227.18330 
           227.18998 
           227.21687 
           227.23311 
           227.27011 
           227.29496 
           227.32857 
           227.32915 
           227.33894 
           227.35420 
           227.38422 
           227.38461 
           227.38593 
           227.38714 
           227.41077 
           227.42584 
           227.42880 
           227.43653 
           227.43753 
           227.43892 
           227.44860 
           227.45534 
           227.46541 
           227.48528 
           227.49024 
           227.50798 
           227.51473 
           227.55382 
           227.59576 
           227.59845 
           227.60213 
           227.61353 
           227.62484 
           227.62762 
           227.63471 
           227.64690 
           227.65665 
           227.66977 
           227.68687 
           227.70034 
           227.72407 
           227.72475 
           227.74576 
           227.75395 
           227.75442 
           227.77867 
           227.79790 
           227.83211 
           227.83905 
           227.84526 
           227.86002 
           227.86806 
           227.88898 
           227.89718 
           227.89787 
           227.90650 
           227.91916 
           227.94016 
           227.94989 
           227.95209 
           227.97280 
           227.99225 
           228.00026 
           228.00963 
           228.01729 
           228.03104 
           228.03198 
           228.03208 
           228.03261 
           228.07439 
           228.09550 
           228.10066 
           228.11988 
           228.12233 
           228.12811 
           228.13167 
           228.13812 
           228.14923 
           228.15095 
           228.17794 
           228.18253 
           228.18609 
           228.18792 
           228.19752 
           228.19826 
           228.23463 
           228.24721 
           228.26542 
           228.26866 
           228.28184 
           228.30319 
           228.31016 
           228.31052 
           228.31343 
           228.31349 
           228.32699 
           228.33286 
           228.33459 
           228.33690 
           228.33903 
           228.34593 
           228.34978 
           228.35236 
           228.35330 
           228.35588 
           228.37692 
           228.38349 
           228.39540 
           228.39983 
           228.46372 
           228.46518 
           228.46811 
           228.47136 
           228.47893 
           228.48152 
           228.49664 
           228.49787 
           228.50071 
           228.51193 
           228.51508 
           228.51963 
           228.52579 
           228.52708 
           228.55093 
           228.61891 
           228.63715 
           228.65161 
           228.65444 
           228.65749 
           228.66766 
           228.67115 
           228.68177 
           228.68190 
           228.72603 
           228.72821 
           228.73584 
           228.74374 
           228.75128 
           228.75731 
           228.76198 
           228.76290 
           228.77913 
           228.79138 
           228.79142 
           228.79665 
           228.79681 
           228.80362 
           228.81262 
           228.81299 
           228.81690 
           228.81740 
           228.85173 
           228.86595 
           228.87374 
           228.87536 
           228.87734 
           228.88947 
           228.89087 
           228.92171 
           228.92361 
           228.93324 
           228.93717 
           228.96385 
           228.96988 
           228.98700 
           228.99720 
           229.00140 
           229.01281 
           229.01390 
           229.04857 
           229.05513 
           229.07740 
           229.08337 
           229.09100 
           229.09793 
           229.13341 
           229.14066 
           229.14364 
           229.16395 
           229.18545 
           229.19590 
           229.19950 
           229.20226 
           229.21266 
           229.23315 
           229.24082 
           229.24464 
           229.26922 
           229.27479 
           229.27749 
           229.28824 
           229.29557 
           229.29761 
           229.30549 
           229.31924 
           229.32489 
           229.33030 
           229.34341 
           229.36712 
           229.38109 
           229.38346 
           229.40630 
           229.40709 
           229.41913 
           229.42901 
           229.43069 
           229.43296 
           229.45886 
           229.46633 
           229.46948 
           229.47673 
           229.48256 
           229.48308 
           229.48341 
           229.48421 
           229.51394 
           229.52622 
           229.53684 
           229.53701 
           229.57405 
           229.57926 
           229.60244 
           229.65359 
           229.67013 
           229.67578 
           229.69017 
           229.69036 
           229.69110 
           229.69296 
           229.73594 
           229.73794 
           229.73905 
           229.77404 
           229.79034 
           229.80185 
           229.80830 
           229.80991 
           229.81490 
           229.82424 
           229.84631 
           229.85815 
           229.86587 
           229.87992 
           229.88375 
           229.88932 
           229.89383 
           229.90075 
           229.90578 
           229.90778 
           229.91400 
           229.91724 
           229.92073 
           229.93265 
           229.94477 
           229.94957 
           229.95604 
           229.97908 
           229.97992 
           229.99516 
           230.01757 
           230.04029 
           230.05432 
           230.09415 
           230.09559 
           230.10167 
           230.10499 
           230.12887 
           230.13881 
           230.15698 
           230.17058 
           230.18249 
           230.18469 
           230.18804 
           230.19738 
           230.19747 
           230.21838 
           230.22072 
           230.23314 
           230.24838 
           230.25139 
           230.25174 
           230.26342 
           230.26856 
           230.28161 
           230.29133 
           230.29389 
           230.29396 
           230.29607 
           230.32270 
           230.33245 
           230.33435 
           230.34587 
           230.36691 
           230.42356 
           230.42437 
           230.43621 
           230.44075 
           230.47527 
           230.48456 
           230.48825 
           230.51364 
           230.51472 
           230.54073 
           230.56975 
           230.58462 
           230.60577 
           230.61483 
           230.61603 
           230.63742 
           230.64277 
           230.64728 
           230.67344 
           230.67359 
           230.70091 
           230.70337 
           230.70641 
           230.73923 
           230.75168 
           230.75194 
           230.75975 
           230.77608 
           230.78461 
           230.79385 
           230.80602 
           230.87420 
           230.88692 
           230.89004 
           230.96596 
           230.98968 
           230.99674 
           231.02450 
           231.04229 
           231.04523 
           231.05188 
           231.06966 
           231.07196 
           231.07550 
           231.09181 
           231.10181 
           231.10519 
           231.14779 
           231.15292 
           231.16372 
           231.19276 
           231.20402 
           231.21260 
           231.23048 
           231.23741 
           231.25892 
           231.26121 
           231.26589 
           231.26714 
           231.30553 
           231.33307 
           231.34473 
           231.35879 
           231.37622 
           231.39792 
           231.41119 
           231.41124 
           231.41492 
           231.44390 
           231.44579 
           231.46523 
           231.49945 
           231.51547 
           231.51763 
           231.53243 
           231.54358 
           231.54811 
           231.55003 
           231.55343 
           231.55622 
           231.58171 
           231.58524 
           231.59487 
           231.59507 
           231.61414 
           231.62104 
           231.63213 
           231.64106 
           231.64848 
           231.67091 
           231.67827 
           231.69555 
           231.69703 
           231.71444 
           231.73090 
           231.73169 
           231.73377 
           231.73496 
           231.73882 
           231.74592 
           231.75410 
           231.76623 
           231.76896 
           231.76898 
           231.77279 
           231.78026 
           231.82070 
           231.83146 
           231.85627 
           231.87384 
           231.87600 
           231.91426 
           231.91659 
           231.91711 
           231.92574 
           231.93064 
           231.95316 
           231.95879 
           231.99054 
           231.99730 
           232.01539 
           232.01628 
           232.01633 
           232.03583 
           232.04723 
           232.05165 
           232.05545 
           232.06950 
           232.07405 
           232.08600 
           232.10318 
           232.12730 
           232.12956 
           232.12966 
           232.13092 
           232.13450 
           232.13639 
           232.14011 
           232.14135 
           232.16649 
           232.20151 
           232.21052 
           232.22317 
           232.24753 
           232.28818 
           232.29730 
           232.29742 
           232.33579 
           232.33827 
           232.34025 
           232.36066 
           232.36971 
           232.37070 
           232.38364 
           232.41585 
           232.43217 
           232.47266 
           232.47946 
           232.48187 
           232.48803 
           232.49239 
           232.53586 
           232.55029 
           232.56671 
           232.58098 
           232.59180 
           232.60138 
           232.62036 
           232.62332 
           232.64856 
           232.65203 
           232.65907 
           232.68390 
           232.69025 
           232.69741 
           232.70407 
           232.71433 
           232.72246 
           232.72310 
           232.72961 
           232.73045 
           232.74037 
           232.74250 
           232.74563 
           232.76105 
           232.78074 
           232.78897 
           232.79429 
           232.81419 
           232.83368 
           232.83555 
           232.83768 
           232.84621 
           232.85713 
           232.86083 
           232.87596 
           232.87795 
           232.87871 
           232.88019 
           232.88115 
           232.88247 
           232.89373 
           232.89539 
           232.90921 
           232.92359 
           232.94178 
           232.96013 
           232.97247 
           232.97589 
           232.98288 
           232.98524 
           232.99285 
           232.99362 
           232.99760 
           232.99790 
           233.01964 
           233.04781 
           233.06420 
           233.07477 
           233.08536 
           233.09667 
           233.10679 
           233.11006 
           233.13594 
           233.14115 
           233.16887 
           233.17583 
           233.20131 
           233.20506 
           233.22769 
           233.23426 
           233.25811 
           233.27009 
           233.27575 
           233.30232 
           233.33779 
           233.34453 
           233.36714 
           233.36913 
           233.37018 
           233.37280 
           233.39465 
           233.40496 
           233.40657 
           233.46085 
           233.48315 
           233.49506 
           233.50482 
           233.51141 
           233.54750 
           233.57058 
           233.58606 
           233.58681 
           233.58996 
           233.60700 
           233.61083 
           233.63221 
           233.64269 
           233.64441 
           233.64666 
           233.65178 
           233.70259 
           233.70973 
           233.76956 
           233.77084 
           233.77147 
           233.77858 
           233.78586 
           233.79342 
           233.79753 
           233.80007 
           233.80052 
           233.81333 
           233.82534 
           233.82938 
           233.87098 
           233.88066 
           233.88408 
           233.90406 
           233.91236 
           233.92111 
           233.93735 
           233.94758 
           233.97877 
           233.98134 
           234.03355 
           234.05073 
           234.05385 
           234.05469 
           234.06569 
           234.07459 
           234.10598 
           234.10943 
           234.11274 
           234.12603 
           234.15144 
           234.17386 
           234.18332 
           234.20310 
           234.20340 
           234.22522 
           234.23734 
           234.25021 
           234.25166 
           234.27092 
           234.27314 
           234.28452 
           234.29221 
           234.29604 
           234.29678 
           234.30079 
           234.30097 
           234.30170 
           234.30664 
           234.31275 
           234.31859 
           234.33458 
           234.35229 
           234.38591 
           234.38650 
           234.39056 
           234.43453 
           234.43538 
           234.43628 
           234.43649 
           234.43736 
           234.44329 
           234.45316 
           234.45777 
           234.46549 
           234.50433 
           234.53386 
           234.54955 
           234.55668 
           234.56488 
           234.58720 
           234.61002 
           234.61601 
           234.62409 
           234.63011 
           234.64785 
           234.66119 
           234.66560 
           234.66766 
           234.66928 
           234.72484 
           234.74185 
           234.75430 
           234.76112 
           234.76150 
           234.78843 
           234.81398 
           234.81407 
           234.82603 
           234.83525 
           234.87326 
           234.87452 
           234.88742 
           234.89229 
           234.91427 
           234.96469 
           234.98155 
           234.98808 
           234.98814 
           234.99650 
           235.00826 
           235.01132 
           235.04062 
           235.04079 
           235.04579 
           235.07469 
           235.08537 
           235.08929 
           235.10913 
           235.12069 
           235.13029 
           235.13202 
           235.13309 
           235.15286 
           235.16272 
           235.18033 
           235.19124 
           235.20214 
           235.20787 
           235.24824 
           235.28246 
           235.28810 
           235.30233 
           235.31389 
           235.31640 
           235.31677 
           235.32230 
           235.33710 
           235.34636 
           235.38049 
           235.38079 
           235.38720 
           235.38902 
           235.41156 
           235.41307 
           235.41551 
           235.41999 
           235.42133 
           235.42447 
           235.43469 
           235.44216 
           235.45014 
           235.46230 
           235.46498 
           235.47119 
           235.47576 
           235.48910 
           235.50195 
           235.51330 
           235.51789 
           235.52565 
           235.54194 
           235.55001 
           235.55252 
           235.55281 
           235.55383 
           235.58936 
           235.61246 
           235.63280 
           235.64636 
           235.65005 
           235.65053 
           235.65150 
           235.65632 
           235.66860 
           235.66906 
           235.66925 
           235.67323 
           235.68061 
           235.68373 
           235.69460 
           235.70648 
           235.71000 
           235.71855 
           235.73159 
           235.74858 
           235.75273 
           235.76751 
           235.76841 
           235.77047 
           235.77322 
           235.78135 
           235.79732 
           235.79786 
           235.83866 
           235.85491 
           235.88814 
           235.90051 
           235.91398 
           235.93546 
           235.93767 
           235.94462 
           235.94791 
           235.95673 
           235.96646 
           235.97188 
           235.99142 
           235.99283 
           235.99619 
           235.99978 
           235.99990 
           236.00619 
           236.02172 
           236.02248 
           236.02443 
           236.03131 
           236.04237 
           236.04243 
           236.04438 
           236.05284 
           236.05763 
           236.09674 
           236.10376 
           236.13878 
           236.14684 
           236.18615 
           236.19168 
           236.20248 
           236.20675 
           236.23826 
           236.29310 
           236.29704 
           236.30276 
           236.30908 
           236.33019 
           236.33469 
           236.33534 
           236.33643 
           236.34703 
           236.35146 
           236.35254 
           236.36613 
           236.37181 
           236.41452 
           236.41952 
           236.43410 
           236.45585 
           236.46131 
           236.47399 
           236.48085 
           236.49488 
           236.50949 
           236.51541 
           236.51642 
           236.53940 
           236.54851 
           236.56519 
           236.57282 
           236.60289 
           236.60426 
           236.61419 
           236.62005 
           236.62515 
           236.66492 
           236.67187 
           236.67358 
           236.68170 
           236.68172 
           236.70444 
           236.72081 
           236.72973 
           236.73359 
           236.74879 
           236.76748 
           236.77634 
           236.78831 
           236.79795 
           236.80681 
           236.81051 
           236.81697 
           236.83089 
           236.85161 
           236.85376 
           236.85585 
           236.87780 
           236.91869 
           236.91959 
           236.96294 
           236.96352 
           236.96419 
           236.99993 
           237.00684 
           237.00840 
           237.02985 
           237.04103 
           237.04994 
           237.05452 
           237.06082 
           237.08093 
           237.09554 
           237.09978 
           237.12222 
           237.14436 
           237.17265 
           237.19129 
           237.22255 
           237.22483 
           237.24337 
           237.28305 
           237.28614 
           237.31990 
           237.33158 
           237.33785 
           237.35554 
           237.35633 
           237.37138 
           237.40368 
           237.40941 
           237.41221 
           237.42079 
           237.44126 
           237.44162 
           237.46761 
           237.47370 
           237.50679 
           237.51056 
           237.53334 
           237.53909 
           237.54589 
           237.54633 
           237.57095 
           237.57425 
           237.58536 
           237.59413 
           237.60725 
           237.61862 
           237.63329 
           237.63595 
           237.64016 
           237.64523 
           237.65727 
           237.67373 
           237.68707 
           237.68956 
           237.69908 
           237.70236 
           237.70260 
           237.76578 
           237.77337 
           237.78447 
           237.80705 
           237.83725 
           237.84028 
           237.85667 
           237.86765 
           237.87132 
           237.88461 
           237.89058 
           237.90169 
           237.91643 
           237.94990 
           237.97619 
           237.97968 
           237.99557 
           238.00221 
           238.00770 
           238.01043 
           238.01444 
           238.02692 
           238.02744 
           238.03213 
           238.03974 
           238.04088 
           238.04644 
           238.05540 
           238.05980 
           238.07163 
           238.07897 
           238.08740 
           238.10443 
           238.13027 
           238.13382 
           238.17318 
           238.17351 
           238.20850 
           238.25298 
           238.27963 
           238.30240 
           238.30327 
           238.30874 
           238.31689 
           238.31792 
           238.37797 
           238.38880 
           238.39914 
           238.41859 
           238.42101 
           238.42322 
           238.43014 
           238.45271 
           238.47359 
           238.48034 
           238.48314 
           238.48616 
           238.49114 
           238.49984 
           238.50228 
           238.52014 
           238.53040 
           238.54818 
           238.56788 
           238.57489 
           238.60850 
           238.62055 
           238.62859 
           238.63400 
           238.63411 
           238.63792 
           238.64378 
           238.65285 
           238.65406 
           238.66207 
           238.67494 
           238.68543 
           238.68868 
           238.69937 
           238.70595 
           238.70845 
           238.71690 
           238.73300 
           238.75403 
           238.75960 
           238.76046 
           238.76281 
           238.76511 
           238.77610 
           238.79590 
           238.80685 
           238.80777 
           238.81887 
           238.84399 
           238.85452 
           238.89577 
           238.90725 
           238.91450 
           238.92069 
           238.95437 
           238.97290 
           238.98664 
           238.99190 
           239.00349 
           239.05620 
           239.05649 
           239.07615 
           239.09325 
           239.09725 
           239.10373 
           239.11292 
           239.12387 
           239.12939 
           239.12951 
           239.16776 
           239.22080 
           239.22220 
           239.22296 
           239.23637 
           239.24030 
           239.24090 
           239.24596 
           239.25442 
           239.25686 
           239.28235 
           239.28380 
           239.28539 
           239.28629 
           239.29932 
           239.31008 
           239.33322 
           239.33756 
           239.34393 
           239.34987 
           239.36665 
           239.36679 
           239.37843 
           239.39871 
           239.40599 
           239.41027 
           239.41069 
           239.41406 
           239.42038 
           239.42760 
           239.47196 
           239.47412 
           239.47922 
           239.50019 
           239.50175 
           239.50366 
           239.50782 
           239.56099 
           239.56977 
           239.62911 
           239.63765 
           239.63774 
           239.64622 
           239.65727 
           239.67293 
           239.68903 
           239.70348 
           239.70499 
           239.70592 
           239.73407 
           239.73925 
           239.74276 
           239.75579 
           239.75765 
           239.76947 
           239.77031 
           239.78880 
           239.80230 
           239.80597 
           239.81151 
           239.81234 
           239.81816 
           239.84293 
           239.87399 
           239.88012 
           239.88050 
           239.89724 
           239.90070 
           239.90994 
           239.92764 
           239.95034 
           239.97142 
           239.97800 
           239.97898 
           239.99136 
           239.99195 
           240.03443 
           240.03458 
           240.05407 
           240.06465 
           240.06672 
           240.07071 
           240.07690 
           240.09164 
           240.09343 
           240.10073 
           240.10583 
           240.10705 
           240.11109 
           240.11519 
           240.13528 
           240.15160 
           240.15482 
           240.16115 
           240.16170 
           240.17089 
           240.20434 
           240.21689 
           240.21827 
           240.23659 
           240.25068 
           240.25961 
           240.26692 
           240.27501 
           240.29413 
           240.29978 
           240.30880 
           240.31579 
           240.31659 
           240.31685 
           240.31686 
           240.31780 
           240.32122 
           240.34236 
           240.35390 
           240.37229 
           240.37267 
           240.38018 
           240.39297 
           240.40811 
           240.41692 
           240.44974 
           240.45054 
           240.47316 
           240.47508 
           240.47845 
           240.49136 
           240.51099 
           240.51608 
           240.51735 
           240.52757 
           240.53085 
           240.53150 
           240.54545 
           240.55769 
           240.56490 
           240.58458 
           240.59511 
           240.60554 
           240.60982 
           240.65129 
           240.65812 
           240.67123 
           240.67519 
           240.67788 
           240.68059 
           240.70024 
           240.70060 
           240.70992 
           240.71510 
           240.73131 
           240.73144 
           240.73902 
           240.74121 
           240.74348 
           240.74951 
           240.76618 
           240.76638 
           240.77822 
           240.78272 
           240.79888 
           240.82408 
           240.83253 
           240.84169 
           240.84507 
           240.87239 
           240.88493 
           240.89237 
           240.92198 
           240.93577 
           240.94647 
           240.96172 
           240.96703 
           240.96715 
           240.97380 
           240.97623 
           240.99149 
           240.99881 
           241.01028 
           241.03197 
           241.04605 
           241.05093 
           241.05241 
           241.05352 
           241.10214 
           241.11080 
           241.12748 
           241.14205 
           241.15592 
           241.15781 
           241.19261 
           241.19400 
           241.19476 
           241.19832 
           241.25393 
           241.26649 
           241.26837 
           241.27147 
           241.28252 
           241.32470 
           241.33136 
           241.34440 
           241.35591 
           241.38810 
           241.39937 
           241.40072 
           241.40813 
           241.40989 
           241.41733 
           241.41967 
           241.46444 
           241.47070 
           241.47810 
           241.48645 
           241.50152 
           241.50659 
           241.50759 
           241.51621 
           241.51998 
           241.52134 
           241.56882 
           241.57410 
           241.57653 
           241.59208 
           241.61770 
           241.63689 
           241.66196 
           241.66239 
           241.66291 
           241.67380 
           241.68807 
           241.69108 
           241.70246 
           241.71293 
           241.71379 
           241.71383 
           241.74598 
           241.74601 
           241.76013 
           241.77857 
           241.80488 
           241.80596 
           241.82340 
           241.82944 
           241.83884 
           241.84350 
           241.84593 
           241.85125 
           241.85915 
           241.86643 
           241.87093 
           241.89612 
           241.90084 
           241.94233 
           241.94874 
           241.95234 
           241.97005 
           242.01272 
           242.01805 
           242.01921 
           242.01985 
           242.02176 
           242.02486 
           242.02878 
           242.03472 
           242.05679 
           242.06669 
           242.09517 
           242.10288 
           242.10381 
           242.11493 
           242.13220 
           242.13958 
           242.14596 
           242.15303 
           242.15997 
           242.18024 
           242.18231 
           242.19477 
           242.21293 
           242.22308 
           242.24527 
           242.24527 
           242.25937 
           242.26855 
           242.28200 
           242.28203 
           242.28301 
           242.29799 
           242.31404 
           242.32068 
           242.32113 
           242.32124 
           242.32998 
           242.33526 
           242.36960 
           242.40319 
           242.40389 
           242.40888 
           242.42123 
           242.42770 
           242.42881 
           242.44286 
           242.49535 
           242.51307 
           242.53302 
           242.54014 
           242.54578 
           242.54584 
           242.55283 
           242.56179 
           242.57084 
           242.57157 
           242.57426 
           242.57564 
           242.58602 
           242.60387 
           242.62992 
           242.67656 
           242.69005 
           242.69008 
           242.71414 
           242.71550 
           242.73898 
           242.76609 
           242.77342 
           242.78004 
           242.78127 
           242.78892 
           242.79613 
           242.79699 
           242.79780 
           242.82440 
           242.83279 
           242.83384 
           242.85436 
           242.87726 
           242.88943 
           242.89669 
           242.89740 
           242.89824 
           242.91216 
           242.91945 
           242.92305 
           242.93252 
           242.94217 
           242.94363 
           242.95155 
           242.95211 
           242.96719 
           242.96873 
           243.02518 
           243.04667 
           243.04840 
           243.07050 
           243.07931 
           243.08778 
           243.08969 
           243.10048 
           243.11806 
           243.13463 
           243.15468 
           243.15712 
           243.18084 
           243.19367 
           243.19762 
           243.21119 
           243.22510 
           243.22788 
           243.22856 
           243.23091 
           243.23813 
           243.27661 
           243.28344 
           243.31886 
           243.33315 
           243.34509 
           243.37920 
           243.39140 
           243.40052 
           243.41667 
           243.41941 
           243.42413 
           243.43149 
           243.43675 
           243.44064 
           243.45068 
           243.45125 
           243.47559 
           243.48573 
           243.49759 
           243.50524 
           243.50821 
           243.50897 
           243.55807 
           243.56394 
           243.57235 
           243.57906 
           243.58205 
           243.58520 
           243.58918 
           243.60870 
           243.62728 
           243.62748 
           243.63710 
           243.64439 
           243.69997 
           243.70182 
           243.70732 
           243.72202 
           243.72452 
           243.75261 
           243.76343 
           243.79643 
           243.80050 
           243.81017 
           243.81461 
           243.81500 
           243.82133 
           243.82769 
           243.83014 
           243.83162 
           243.83645 
           243.85425 
           243.85807 
           243.86599 
           243.87178 
           243.87262 
           243.88033 
           243.88178 
           243.91115 
           243.91445 
           243.91934 
           243.92967 
           243.94463 
           243.95652 
           243.95923 
           243.96159 
           243.97372 
           243.98819 
           243.99271 
           244.00933 
           244.01217 
           244.02588 
           244.04363 
           244.04784 
           244.07702 
           244.09076 
           244.10980 
           244.11221 
           244.11351 
           244.12229 
           244.12652 
           244.13858 
           244.14006 
           244.14753 
           244.20627 
           244.22636 
           244.22726 
           244.26221 
           244.26456 
           244.26757 
           244.28853 
           244.30303 
           244.31794 
           244.32068 
           244.32209 
           244.33029 
           244.33221 
           244.34078 
           244.36814 
           244.38091 
           244.39526 
           244.39623 
           244.42827 
           244.44721 
           244.44805 
           244.46069 
           244.46730 
           244.49171 
           244.50365 
           244.51042 
           244.55250 
           244.56354 
           244.56710 
           244.58336 
           244.58638 
           244.59595 
           244.61189 
           244.61291 
           244.61628 
           244.61734 
           244.62089 
           244.62269 
           244.62606 
           244.62825 
           244.64335 
           244.64831 
           244.65912 
           244.68080 
           244.69050 
           244.69351 
           244.69795 
           244.69966 
           244.70535 
           244.70973 
           244.73954 
           244.76396 
           244.76621 
           244.77389 
           244.77915 
           244.78450 
           244.79211 
           244.80081 
           244.81602 
           244.83374 
           244.84760 
           244.85257 
           244.87718 
           244.87916 
           244.91312 
           244.92156 
           244.94961 
           244.95559 
           244.98722 
           244.98958 
           244.99670 
           245.00598 
           245.01352 
           245.06904 
           245.09323 
           245.10072 
           245.10713 
           245.12411 
           245.13511 
           245.14270 
           245.15273 
           245.17332 
           245.17527 
           245.17839 
           245.19888 
           245.21681 
           245.21772 
           245.21979 
           245.22154 
           245.22674 
           245.22971 
           245.23501 
           245.25167 
           245.25612 
           245.27092 
           245.27129 
           245.27172 
           245.30434 
           245.31327 
           245.33284 
           245.34715 
           245.35435 
           245.35892 
           245.36067 
           245.38531 
           245.39414 
           245.39587 
           245.40387 
           245.41639 
           245.48173 
           245.49448 
           245.51904 
           245.53611 
           245.53645 
           245.54134 
           245.54398 
           245.55946 
           245.56034 
           245.57652 
           245.58460 
           245.59246 
           245.59299 
           245.59841 
           245.59908 
           245.60060 
           245.62506 
           245.64454 
           245.64967 
           245.65089 
           245.67136 
           245.67947 
           245.70010 
           245.70828 
           245.70845 
           245.71023 
           245.72508 
           245.74745 
           245.76197 
           245.78311 
           245.79055 
           245.80405 
           245.80647 
           245.83275 
           245.85564 
           245.85635 
           245.86584 
           245.86788 
           245.88107 
           245.88190 
           245.88341 
           245.88378 
           245.89201 
           245.90072 
           245.91033 
           245.91283 
           245.92655 
           245.98281 
           245.99647 
           246.01077 
           246.01101 
           246.01258 
           246.04068 
           246.04361 
           246.05057 
           246.05098 
           246.05823 
           246.06044 
           246.06745 
           246.08712 
           246.09038 
           246.09076 
           246.09261 
           246.09361 
           246.12233 
           246.13745 
           246.15170 
           246.15663 
           246.16048 
           246.16500 
           246.16532 
           246.18292 
           246.18456 
           246.18529 
           246.21148 
           246.21331 
           246.22215 
           246.23051 
           246.24466 
           246.25047 
           246.25081 
           246.26429 
           246.27943 
           246.29389 
           246.30055 
           246.30532 
           246.31105 
           246.31396 
           246.31568 
           246.32746 
           246.34175 
           246.35403 
           246.37232 
           246.38152 
           246.38618 
           246.38626 
           246.39285 
           246.40615 
           246.41070 
           246.41835 
           246.42710 
           246.43141 
           246.43151 
           246.45776 
           246.48844 
           246.49182 
           246.49479 
           246.49642 
           246.50295 
           246.50330 
           246.53652 
           246.53698 
           246.53993 
           246.54200 
           246.56692 
           246.56751 
           246.58435 
           246.58705 
           246.59608 
           246.60389 
           246.61730 
           246.63622 
           246.65881 
           246.66255 
           246.66697 
           246.67464 
           246.68007 
           246.71988 
           246.74018 
           246.75628 
           246.76167 
           246.76294 
           246.77346 
           246.79272 
           246.80006 
           246.81821 
           246.82297 
           246.82677 
           246.82766 
           246.83627 
           246.83739 
           246.87521 
           246.88463 
           246.89191 
           246.89275 
           246.89472 
           246.90654 
           246.91410 
           246.91722 
           246.93040 
           246.93488 
           246.93648 
           246.93708 
           246.94160 
           246.96283 
           246.96409 
           246.97171 
           246.97297 
           246.98181 
           247.01403 
           247.02658 
           247.05254 
           247.05560 
           247.05859 
           247.06195 
           247.07960 
           247.07963 
           247.09934 
           247.11092 
           247.13696 
           247.14860 
           247.16088 
           247.19409 
           247.20108 
           247.20981 
           247.21849 
           247.22926 
           247.26146 
           247.27024 
           247.27552 
           247.27637 
           247.28802 
           247.29058 
           247.30793 
           247.31171 
           247.32612 
           247.33048 
           247.33320 
           247.34494 
           247.34731 
           247.38320 
           247.40105 
           247.40462 
           247.48162 
           247.48293 
           247.48504 
           247.48575 
           247.53559 
           247.55580 
           247.55982 
           247.56646 
           247.56970 
           247.57801 
           247.60263 
           247.60546 
           247.60771 
           247.61982 
           247.62117 
           247.64291 
           247.64880 
           247.65944 
           247.68235 
           247.68829 
           247.69077 
           247.69593 
           247.72731 
           247.72783 
           247.73372 
           247.75016 
           247.75121 
           247.75500 
           247.76430 
           247.77759 
           247.78098 
           247.78507 
           247.79373 
           247.79712 
           247.80793 
           247.84795 
           247.85892 
           247.88756 
           247.89101 
           247.89791 
           247.92507 
           247.94842 
           247.95674 
           247.95988 
           247.96357 
           247.96645 
           247.97646 
           247.97979 
           247.99783 
           248.00165 
           248.00512 
           248.01596 
           248.01704 
           248.01759 
           248.02850 
           248.04768 
           248.04991 
           248.05504 
           248.05507 
           248.06164 
           248.06582 
           248.07295 
           248.07494 
           248.07707 
           248.08018 
           248.09374 
           248.10516 
           248.10545 
           248.10696 
           248.11050 
           248.11886 
           248.12878 
           248.13450 
           248.14862 
           248.18372 
           248.20284 
           248.20412 
           248.20965 
           248.23830 
           248.24056 
           248.24191 
           248.25864 
           248.26335 
           248.27147 
           248.27527 
           248.27889 
           248.32056 
           248.32081 
           248.34226 
           248.34325 
           248.36424 
           248.36892 
           248.37733 
           248.38287 
           248.42924 
           248.43456 
           248.43510 
           248.45570 
           248.45712 
           248.46637 
           248.48223 
           248.49870 
           248.52590 
           248.53262 
           248.53349 
           248.53752 
           248.54361 
           248.55088 
           248.55864 
           248.56674 
           248.57975 
           248.58185 
           248.58377 
           248.58483 
           248.59531 
           248.59589 
           248.59722 
           248.60510 
           248.61218 
           248.62149 
           248.62676 
           248.63873 
           248.63878 
           248.65653 
           248.66460 
           248.68570 
           248.68614 
           248.68724 
           248.69087 
           248.70009 
           248.70172 
           248.71342 
           248.73088 
           248.73401 
           248.74605 
           248.75470 
           248.76537 
           248.77443 
           248.78263 
           248.81982 
           248.83054 
           248.83069 
           248.83722 
           248.87970 
           248.88060 
           248.90952 
           248.92210 
           248.92525 
           248.93770 
           248.94536 
           248.94547 
           248.95203 
           248.95872 
           248.96518 
           248.97331 
           248.97427 
           248.97645 
           249.00690 
           249.01984 
           249.03307 
           249.03382 
           249.05259 
           249.06980 
           249.07730 
           249.08147 
           249.08413 
           249.08783 
           249.09246 
           249.09552 
           249.10270 
           249.10490 
           249.10662 
           249.13192 
           249.17535 
           249.23925 
           249.24273 
           249.25824 
           249.30206 
           249.30830 
           249.31481 
           249.32339 
           249.32967 
           249.33095 
           249.33140 
           249.33211 
           249.33535 
           249.33690 
           249.34082 
           249.35283 
           249.36100 
           249.37615 
           249.37704 
           249.37912 
           249.39355 
           249.39574 
           249.42809 
           249.44142 
           249.46360 
           249.46442 
           249.46591 
           249.48095 
           249.48673 
           249.49296 
           249.50035 
           249.50521 
           249.51166 
           249.51431 
           249.53058 
           249.53753 
           249.53988 
           249.58208 
           249.58311 
           249.58615 
           249.60310 
           249.61724 
           249.66145 
           249.67221 
           249.67392 
           249.71226 
           249.72589 
           249.75658 
           249.78687 
           249.78735 
           249.80543 
           249.80602 
           249.83822 
           249.85103 
           249.87438 
           249.91504 
           249.91623 
           249.91689 
           249.92434 
           249.93174 
           249.94130 
           249.95542 
           249.97660 
           249.98056 
           250.00221 
           250.00732 
           250.00974 
           250.02495 
           250.04854 
           250.06624 
           250.07681 
           250.08594 
           250.09302 
           250.10552 
           250.11173 
           250.12086 
           250.14123 
           250.14913 
           250.15038 
           250.17685 
           250.19101 
           250.19175 
           250.19351 
           250.19937 
           250.20350 
           250.20457 
           250.22811 
           250.24794 
           250.27256 
           250.27666 
           250.30227 
           250.30375 
           250.33257 
           250.34230 
           250.34917 
           250.35011 
           250.37328 
           250.37967 
           250.38405 
           250.39079 
           250.39222 
           250.41698 
           250.44807 
           250.46169 
           250.46881 
           250.47798 
           250.48119 
           250.51564 
           250.53294 
           250.54077 
           250.55349 
           250.57321 
           250.60430 
           250.60558 
           250.61509 
           250.61805 
           250.63098 
           250.63250 
           250.65512 
           250.66629 
           250.66775 
           250.68783 
           250.69357 
           250.70729 
           250.72280 
           250.72861 
           250.74089 
           250.76724 
           250.77750 
           250.77866 
           250.78063 
           250.78492 
           250.78701 
           250.79212 
           250.80323 
           250.83806 
           250.85110 
           250.85400 
           250.86086 
           250.92521 
           250.95309 
           250.95380 
           250.95750 
           250.96066 
           250.96591 
           250.96675 
           250.99067 
           250.99765 
           251.01174 
           251.02139 
           251.04737 
           251.05066 
           251.08396 
           251.08556 
           251.10521 
           251.11432 
           251.12625 
           251.13252 
           251.17839 
           251.17861 
           251.18567 
           251.18652 
           251.18991 
           251.19729 
           251.21678 
           251.22492 
           251.22967 
           251.23113 
           251.23478 
           251.23568 
           251.23604 
           251.24657 
           251.25165 
           251.25392 
           251.26386 
           251.29507 
           251.29525 
           251.29664 
           251.29920 
           251.31190 
           251.32699 
           251.33741 
           251.34090 
           251.35987 
           251.37471 
           251.38765 
           251.38825 
           251.39904 
           251.41038 
           251.43441 
           251.43713 
           251.46506 
           251.46623 
           251.47519 
           251.49249 
           251.50668 
           251.52488 
           251.57161 
           251.57413 
           251.60040 
           251.60265 
           251.60774 
           251.60776 
           251.61175 
           251.61890 
           251.62701 
           251.63326 
           251.63354 
           251.64325 
           251.64587 
           251.65040 
           251.65314 
           251.66058 
           251.66461 
           251.67951 
           251.68058 
           251.69836 
           251.71967 
           251.73121 
           251.73782 
           251.74446 
           251.75721 
           251.76898 
           251.77901 
           251.78181 
           251.78575 
           251.79483 
           251.80185 
           251.80382 
           251.81538 
           251.82203 
           251.82974 
           251.85257 
           251.85826 
           251.86860 
           251.87393 
           251.88074 
           251.88457 
           251.91852 
           251.92539 
           251.93012 
           251.95687 
           251.96711 
           252.00066 
           252.00084 
           252.00584 
           252.01171 
           252.01271 
           252.01738 
           252.01747 
           252.02132 
           252.03929 
           252.04399 
           252.05810 
           252.06337 
           252.06432 
           252.06600 
           252.06807 
           252.08183 
           252.08343 
           252.09929 
           252.09959 
           252.13443 
           252.14624 
           252.15451 
           252.17250 
           252.17635 
           252.17782 
           252.19003 
           252.19665 
           252.20428 
           252.20548 
           252.20589 
           252.21081 
           252.21443 
           252.22250 
           252.23639 
           252.24007 
           252.24755 
           252.25077 
           252.25178 
           252.25282 
           252.27912 
           252.28801 
           252.29803 
           252.30966 
           252.33067 
           252.35259 
           252.37937 
           252.38004 
           252.38165 
           252.39521 
           252.41766 
           252.42273 
           252.42773 
           252.43301 
           252.46777 
           252.47010 
           252.48039 
           252.48406 
           252.48534 
           252.50454 
           252.52450 
           252.57345 
           252.57551 
           252.58714 
           252.59212 
           252.59244 
           252.59421 
           252.60082 
           252.61305 
           252.61649 
           252.61833 
           252.62062 
           252.62102 
           252.63055 
           252.64265 
           252.64295 
           252.64578 
           252.66571 
           252.70134 
           252.74194 
           252.74372 
           252.75268 
           252.75268 
           252.75833 
           252.77258 
           252.77457 
           252.77956 
           252.78017 
           252.79601 
           252.81762 
           252.83170 
           252.83481 
           252.83782 
           252.85140 
           252.86756 
           252.87190 
           252.88968 
           252.89469 
           252.90142 
           252.92978 
           252.93735 
           252.95321 
           252.97305 
           253.00346 
           253.01313 
           253.02423 
           253.03301 
           253.07024 
           253.10625 
           253.14179 
           253.15525 
           253.15755 
           253.15763 
           253.15835 
           253.18352 
           253.18771 
           253.20365 
           253.20379 
           253.21221 
           253.22523 
           253.24546 
           253.24631 
           253.26168 
           253.26996 
           253.27630 
           253.28137 
           253.29800 
           253.29996 
           253.31754 
           253.32399 
           253.33977 
           253.37125 
           253.39250 
           253.41792 
           253.45166 
           253.45314 
           253.46945 
           253.49197 
           253.51538 
           253.54374 
           253.55180 
           253.55247 
           253.57893 
           253.59865 
           253.62720 
           253.63708 
           253.64450 
           253.68001 
           253.68038 
           253.69969 
           253.70154 
           253.70671 
           253.70967 
           253.72274 
           253.75725 
           253.75786 
           253.78043 
           253.78447 
           253.78531 
           253.78536 
           253.81086 
           253.84402 
           253.85864 
           253.86654 
           253.88356 
           253.92352 
           253.92534 
           253.93103 
           253.95551 
           253.95636 
           253.97393 
           253.98023 
           253.99249 
           254.00748 
           254.02590 
           254.02832 
           254.03249 
           254.06663 
           254.12322 
           254.14166 
           254.15913 
           254.16091 
           254.18831 
           254.19232 
           254.19467 
           254.22276 
           254.23506 
           254.26827 
           254.28495 
           254.31129 
           254.32434 
           254.33226 
           254.35871 
           254.36051 
           254.36960 
           254.37600 
           254.38948 
           254.40128 
           254.41511 
           254.45175 
           254.45430 
           254.46749 
           254.47942 
           254.49586 
           254.50517 
           254.50828 
           254.51187 
           254.52107 
           254.52128 
           254.52520 
           254.52547 
           254.52723 
           254.52812 
           254.54897 
           254.56449 
           254.57118 
           254.59177 
           254.61069 
           254.62814 
           254.67529 
           254.69072 
           254.70768 
           254.71179 
           254.71507 
           254.74744 
           254.74826 
           254.75831 
           254.75916 
           254.77017 
           254.77972 
           254.83195 
           254.85338 
           254.88578 
           254.88969 
           254.89963 
           254.91472 
           254.91989 
           254.93196 
           254.94941 
           254.95215 
           254.97898 
           254.99788 
           255.02894 
           255.03329 
           255.05862 
           255.06861 
           255.07771 
           255.08048 
           255.08321 
           255.08801 
           255.09654 
           255.10593 
           255.12614 
           255.15271 
           255.15290 
           255.15840 
           255.15982 
           255.16768 
           255.16983 
           255.20348 
           255.21032 
           255.21324 
           255.25121 
           255.25339 
           255.25819 
           255.26638 
           255.26742 
           255.28680 
           255.29073 
           255.31792 
           255.32498 
           255.32941 
           255.35719 
           255.35776 
           255.35888 
           255.38090 
           255.41212 
           255.41687 
           255.41999 
           255.42011 
           255.42367 
           255.43970 
           255.45195 
           255.49385 
           255.49731 
           255.50859 
           255.57629 
           255.59852 
           255.61533 
           255.63643 
           255.64290 
           255.70876 
           255.71698 
           255.76154 
           255.81208 
           255.82771 
           255.83826 
           255.84302 
           255.85287 
           255.85951 
           255.87494 
           255.90641 
           255.90820 
           255.91884 
           255.92463 
           255.93806 
           255.95820 
           255.97836 
           256.00220 
           256.00901 
           256.00955 
           256.01102 
           256.02938 
           256.06546 
           256.07297 
           256.07770 
           256.07787 
           256.09236 
           256.09321 
           256.09748 
           256.10177 
           256.10428 
           256.13836 
           256.14327 
           256.15815 
           256.16238 
           256.17936 
           256.19462 
           256.23215 
           256.23520 
           256.28360 
           256.28440 
           256.29155 
           256.32388 
           256.33345 
           256.39432 
           256.40310 
           256.41205 
           256.41994 
           256.42496 
           256.44346 
           256.45599 
           256.45634 
           256.46427 
           256.47851 
           256.49761 
           256.50605 
           256.52067 
           256.52279 
           256.53751 
           256.56130 
           256.59527 
           256.60110 
           256.61696 
           256.65679 
           256.65900 
           256.66453 
           256.67779 
           256.67796 
           256.69291 
           256.70430 
           256.70667 
           256.71235 
           256.71304 
           256.72180 
           256.77064 
           256.78688 
           256.79538 
           256.80598 
           256.81479 
           256.82212 
           256.82276 
           256.82499 
           256.83002 
           256.85189 
           256.86374 
           256.87385 
           256.87680 
           256.89241 
           256.89970 
           256.90132 
           256.90992 
           256.91018 
           256.92637 
           256.95319 
           256.96560 
           256.96752 
           256.98635 
           256.98944 
           256.99329 
           257.00280 
           257.05854 
           257.06104 
           257.06481 
           257.06958 
           257.07755 
           257.09043 
           257.13509 
           257.16432 
           257.16459 
           257.17032 
           257.18483 
           257.18934 
           257.20452 
           257.21606 
           257.24171 
           257.25236 
           257.26126 
           257.26855 
           257.27197 
           257.27625 
           257.30403 
           257.30660 
           257.34262 
           257.35370 
           257.38040 
           257.38453 
           257.38725 
           257.41367 
           257.41659 
           257.42409 
           257.46989 
           257.47218 
           257.48461 
           257.49254 
           257.51776 
           257.55859 
           257.58385 
           257.59286 
           257.60096 
           257.60434 
           257.62493 
           257.62517 
           257.64425 
           257.64676 
           257.66178 
           257.66724 
           257.67948 
           257.68237 
           257.69232 
           257.69283 
           257.70565 
           257.71295 
           257.71337 
           257.72955 
           257.74966 
           257.75070 
           257.75287 
           257.75739 
           257.76090 
           257.77070 
           257.77459 
           257.78763 
           257.80589 
           257.84595 
           257.84835 
           257.84861 
           257.85945 
           257.86633 
           257.87793 
           257.88994 
           257.89306 
           257.89530 
           257.91213 
           257.93790 
           257.95501 
           257.97706 
           258.03083 
           258.04860 
           258.11440 
           258.11502 
           258.11909 
           258.11967 
           258.13236 
           258.13276 
           258.15954 
           258.18178 
           258.18244 
           258.18819 
           258.20981 
           258.21081 
           258.24672 
           258.25350 
           258.25430 
           258.28631 
           258.29288 
           258.30033 
           258.33418 
           258.34973 
           258.36501 
           258.39657 
           258.40189 
           258.40500 
           258.41055 
           258.41221 
           258.43722 
           258.43981 
           258.44419 
           258.45752 
           258.46023 
           258.48044 
           258.50447 
           258.52890 
           258.53627 
           258.53986 
           258.55818 
           258.58774 
           258.59853 
           258.62117 
           258.63548 
           258.65196 
           258.65665 
           258.69019 
           258.69571 
           258.73933 
           258.73944 
           258.75613 
           258.77627 
           258.78479 
           258.78510 
           258.80005 
           258.80669 
           258.80808 
           258.83127 
           258.83642 
           258.84043 
           258.84080 
           258.84530 
           258.84598 
           258.84908 
           258.87776 
           258.89302 
           258.92131 
           258.92631 
           258.93197 
           258.93309 
           258.94842 
           258.95917 
           258.96009 
           258.96215 
           258.96458 
           258.96932 
           258.97186 
           259.00827 
           259.05829 
           259.06256 
           259.08250 
           259.09644 
           259.09773 
           259.09852 
           259.10330 
           259.13708 
           259.13891 
           259.14392 
           259.19089 
           259.22007 
           259.23240 
           259.24746 
           259.25305 
           259.28513 
           259.29458 
           259.30530 
           259.31733 
           259.33119 
           259.34513 
           259.35947 
           259.36252 
           259.36692 
           259.37887 
           259.40729 
           259.42988 
           259.46409 
           259.48479 
           259.48665 
           259.50061 
           259.52866 
           259.55637 
           259.57321 
           259.58102 
           259.60312 
           259.61892 
           259.62229 
           259.62260 
           259.63155 
           259.64373 
           259.64432 
           259.65206 
           259.65931 
           259.66807 
           259.66935 
           259.69579 
           259.70880 
           259.72733 
           259.72970 
           259.74568 
           259.74902 
           259.76054 
           259.76418 
           259.79552 
           259.80250 
           259.80677 
           259.80778 
           259.81959 
           259.83842 
           259.85204 
           259.85657 
           259.88414 
           259.88491 
           259.88652 
           259.88652 
           259.92055 
           259.94801 
           259.95056 
           259.99097 
           259.99419 
           260.01114 
           260.02714 
           260.03832 
           260.03869 
           260.04366 
           260.06073 
           260.06817 
           260.09037 
           260.09387 
           260.11387 
           260.11570 
           260.11895 
           260.13049 
           260.13877 
           260.14741 
           260.15809 
           260.16108 
           260.16305 
           260.16382 
           260.16667 
           260.16753 
           260.17875 
           260.18943 
           260.22036 
           260.22370 
           260.22419 
           260.26694 
           260.26901 
           260.27007 
           260.27520 
           260.28308 
           260.29969 
           260.30206 
           260.30845 
           260.32856 
           260.38050 
           260.38275 
           260.39959 
           260.40195 
           260.40773 
           260.44521 
           260.45342 
           260.45605 
           260.46233 
           260.46902 
           260.50137 
           260.52348 
           260.52604 
           260.57936 
           260.59055 
           260.61150 
           260.64380 
           260.71249 
           260.74264 
           260.74357 
           260.75165 
           260.75215 
           260.75839 
           260.79514 
           260.81703 
           260.82626 
           260.83326 
           260.84959 
           260.85261 
           260.85691 
           260.85773 
           260.94148 
           260.94684 
           260.94793 
           260.98077 
           260.99181 
           261.02968 
           261.05659 
           261.07283 
           261.09547 
           261.10255 
           261.11229 
           261.11809 
           261.12036 
           261.12200 
           261.14093 
           261.17122 
           261.17524 
           261.18264 
           261.18782 
           261.20457 
           261.21023 
           261.21989 
           261.22779 
           261.26666 
           261.27853 
           261.28102 
           261.28115 
           261.30254 
           261.31452 
           261.32138 
           261.35159 
           261.35817 
           261.36419 
           261.36652 
           261.40224 
           261.41751 
           261.45941 
           261.49211 
           261.49884 
           261.50326 
           261.50407 
           261.53928 
           261.54860 
           261.54911 
           261.57214 
           261.59797 
           261.60424 
           261.60449 
           261.62165 
           261.63475 
           261.63478 
           261.63791 
           261.63904 
           261.64544 
           261.69322 
           261.71521 
           261.71931 
           261.72239 
           261.72873 
           261.75501 
           261.77231 
           261.77789 
           261.78213 
           261.78374 
           261.84929 
           261.84938 
           261.86589 
           261.89485 
           261.89746 
           261.90464 
           261.92212 
           261.92637 
           261.92725 
           261.92933 
           261.93245 
           261.93574 
           261.96393 
           261.96460 
           261.97769 
           261.99615 
           261.99845 
           262.01531 
           262.01999 
           262.02348 
           262.06896 
           262.06913 
           262.09133 
           262.10419 
           262.11559 
           262.13815 
           262.14234 
           262.18350 
           262.21534 
           262.22925 
           262.23817 
           262.24736 
           262.27715 
           262.29319 
           262.29642 
           262.30981 
           262.31394 
           262.38300 
           262.40122 
           262.40760 
           262.41065 
           262.42101 
           262.42887 
           262.44555 
           262.46749 
           262.46922 
           262.47018 
           262.49121 
           262.50955 
           262.51199 
           262.56870 
           262.57847 
           262.57921 
           262.60735 
           262.60929 
           262.62035 
           262.65809 
           262.66441 
           262.67406 
           262.67876 
           262.72980 
           262.73804 
           262.76531 
           262.77777 
           262.78070 
           262.82431 
           262.83501 
           262.85135 
           262.86174 
           262.86799 
           262.86857 
           262.89936 
           262.92653 
           262.95469 
           262.95658 
           262.98323 
           262.98565 
           262.98876 
           262.99320 
           262.99623 
           262.99728 
           263.00038 
           263.01208 
           263.01441 
           263.03598 
           263.03781 
           263.06598 
           263.07266 
           263.11338 
           263.11788 
           263.13435 
           263.14279 
           263.14356 
           263.15435 
           263.16551 
           263.19290 
           263.19381 
           263.19747 
           263.21194 
           263.21553 
           263.22167 
           263.24096 
           263.24465 
           263.24954 
           263.25751 
           263.32758 
           263.35753 
           263.35851 
           263.36191 
           263.36711 
           263.37389 
           263.38792 
           263.39590 
           263.44023 
           263.44428 
           263.46838 
           263.47320 
           263.48106 
           263.49856 
           263.50118 
           263.52726 
           263.54434 
           263.54660 
           263.54717 
           263.55786 
           263.55822 
           263.55997 
           263.56316 
           263.56978 
           263.58938 
           263.60323 
           263.60691 
           263.61497 
           263.63689 
           263.64005 
           263.64595 
           263.64633 
           263.65338 
           263.65879 
           263.69104 
           263.69630 
           263.71583 
           263.72037 
           263.72723 
           263.73214 
           263.73327 
           263.77520 
           263.79616 
           263.80331 
           263.82134 
           263.83036 
           263.83460 
           263.84490 
           263.84556 
           263.86397 
           263.86412 
           263.88319 
           263.88868 
           263.90690 
           263.92014 
           263.93018 
           263.93235 
           263.95635 
           263.98108 
           263.98436 
           264.03780 
           264.05291 
           264.05695 
           264.10191 
           264.11324 
           264.11552 
           264.12276 
           264.14351 
           264.14741 
           264.14838 
           264.17542 
           264.17677 
           264.17917 
           264.18589 
           264.24941 
           264.24955 
           264.28276 
           264.30520 
           264.36019 
           264.37073 
           264.38183 
           264.40733 
           264.42600 
           264.42917 
           264.43020 
           264.43359 
           264.44050 
           264.44251 
           264.45537 
           264.49985 
           264.51021 
           264.53549 
           264.57085 
           264.59133 
           264.59298 
           264.60667 
           264.65641 
           264.66088 
           264.68899 
           264.73812 
           264.74946 
           264.76608 
           264.76647 
           264.76813 
           264.79456 
           264.82179 
           264.82961 
           264.84585 
           264.84892 
           264.85035 
           264.85252 
           264.87393 
           264.88035 
           264.89574 
           264.90071 
           264.90250 
           264.90742 
           264.93055 
           264.95909 
           264.95937 
           264.96513 
           264.96973 
           264.99495 
           265.00913 
           265.03234 
           265.06492 
           265.08661 
           265.09649 
           265.10515 
           265.11392 
           265.11630 
           265.12295 
           265.13196 
           265.13323 
           265.13919 
           265.14710 
           265.15234 
           265.19977 
           265.22353 
           265.23065 
           265.23525 
           265.23974 
           265.25536 
           265.27420 
           265.28094 
           265.28371 
           265.33004 
           265.34452 
           265.36961 
           265.37843 
           265.38419 
           265.41279 
           265.44627 
           265.45002 
           265.45788 
           265.46456 
           265.50890 
           265.51201 
           265.51369 
           265.53834 
           265.53857 
           265.54009 
           265.56379 
           265.56575 
           265.60294 
           265.61142 
           265.61690 
           265.65249 
           265.66124 
           265.66930 
           265.67708 
           265.68662 
           265.68746 
           265.68779 
           265.70550 
           265.74372 
           265.74617 
           265.77659 
           265.77813 
           265.78051 
           265.78158 
           265.78656 
           265.81191 
           265.81494 
           265.81583 
           265.87437 
           265.87697 
           265.91339 
           265.91356 
           265.91387 
           265.96196 
           266.00443 
           266.00738 
           266.02730 
           266.09006 
           266.11247 
           266.11326 
           266.14880 
           266.16146 
           266.17688 
           266.18496 
           266.19361 
           266.19908 
           266.22622 
           266.24235 
           266.25281 
           266.27227 
           266.29535 
           266.29939 
           266.30270 
           266.31680 
           266.35153 
           266.36222 
           266.36500 
           266.38571 
           266.41463 
           266.42631 
           266.43594 
           266.45927 
           266.48557 
           266.50384 
           266.50776 
           266.56894 
           266.56928 
           266.57788 
           266.58687 
           266.59195 
           266.59271 
           266.59739 
           266.61177 
           266.62016 
           266.62022 
           266.62208 
           266.63296 
           266.63664 
           266.65044 
           266.65193 
           266.67107 
           266.67222 
           266.67778 
           266.68060 
           266.68608 
           266.69279 
           266.69860 
           266.71000 
           266.72232 
           266.72247 
           266.72497 
           266.75926 
           266.76970 
           266.79056 
           266.80903 
           266.85592 
           266.86677 
           266.90659 
           266.92368 
           266.92400 
           266.96482 
           267.02193 
           267.02752 
           267.04139 
           267.04431 
           267.04833 
           267.10126 
           267.13842 
           267.18517 
           267.19618 
           267.22303 
           267.23266 
           267.25084 
           267.25457 
           267.26534 
           267.27103 
           267.27108 
           267.28047 
           267.30769 
           267.32088 
           267.32374 
           267.32459 
           267.33877 
           267.35017 
           267.35401 
           267.35500 
           267.35589 
           267.35849 
           267.36534 
           267.36563 
           267.36645 
           267.37223 
           267.38348 
           267.38536 
           267.39707 
           267.41137 
           267.42191 
           267.44052 
           267.46833 
           267.47499 
           267.48788 
           267.49142 
           267.49760 
           267.49874 
           267.51548 
           267.52240 
           267.54279 
           267.56457 
           267.57967 
           267.59351 
           267.62197 
           267.62349 
           267.62598 
           267.65602 
           267.67786 
           267.72739 
           267.73030 
           267.74546 
           267.74779 
           267.76212 
           267.77961 
           267.80129 
           267.80442 
           267.80566 
           267.82990 
           267.84771 
           267.85093 
           267.85982 
           267.87128 
           267.88941 
           267.91309 
           267.93219 
           267.93510 
           267.93736 
           267.95283 
           267.98693 
           267.98833 
           268.02708 
           268.07455 
           268.08007 
           268.08986 
           268.09104 
           268.11118 
           268.12675 
           268.15051 
           268.15551 
           268.15628 
           268.15786 
           268.16300 
           268.17388 
           268.20045 
           268.20364 
           268.20773 
           268.20899 
           268.22925 
           268.23013 
           268.23018 
           268.26593 
           268.29117 
           268.30397 
           268.32563 
           268.33295 
           268.34272 
           268.34615 
           268.35402 
           268.36455 
           268.40235 
           268.45567 
           268.46245 
           268.46550 
           268.47024 
           268.48441 
           268.49172 
           268.50326 
           268.52690 
           268.53981 
           268.57012 
           268.58195 
           268.58573 
           268.59980 
           268.65629 
           268.70209 
           268.70469 
           268.74539 
           268.75398 
           268.76006 
           268.76083 
           268.76927 
           268.76992 
           268.81677 
           268.81775 
           268.84428 
           268.87689 
           268.89765 
           268.90673 
           268.91191 
           268.91243 
           268.92068 
           268.95363 
           268.95915 
           268.97847 
           268.98514 
           269.00727 
           269.01266 
           269.01464 
           269.02034 
           269.02072 
           269.02986 
           269.04172 
           269.06519 
           269.09333 
           269.13044 
           269.13701 
           269.14070 
           269.14745 
           269.15217 
           269.15646 
           269.17364 
           269.20212 
           269.20618 
           269.22205 
           269.23800 
           269.23986 
           269.24121 
           269.24935 
           269.28577 
           269.28963 
           269.32595 
           269.32600 
           269.34819 
           269.35210 
           269.36515 
           269.40754 
           269.43217 
           269.46118 
           269.46450 
           269.47589 
           269.48312 
           269.50538 
           269.50794 
           269.53458 
           269.55440 
           269.57183 
           269.58610 
           269.61283 
           269.61918 
           269.62296 
           269.62706 
           269.63100 
           269.63137 
           269.63512 
           269.64707 
           269.66756 
           269.68370 
           269.72874 
           269.73379 
           269.74829 
           269.76316 
           269.76844 
           269.76849 
           269.77211 
           269.79169 
           269.80875 
           269.82820 
           269.83377 
           269.85105 
           269.85158 
           269.89338 
           269.90096 
           269.90420 
           269.91534 
           269.92116 
           269.95567 
           269.95680 
           269.97597 
           269.98719 
           269.99045 
           270.02707 
           270.03917 
           270.04118 
           270.04647 
           270.08128 
           270.08565 
           270.09281 
           270.09659 
           270.10120 
           270.10703 
           270.10777 
           270.14155 
           270.15752 
           270.17308 
           270.17426 
           270.19973 
           270.20153 
           270.21820 
           270.23465 
           270.24251 
           270.24739 
           270.25178 
           270.26541 
           270.27116 
           270.30671 
           270.31418 
           270.32014 
           270.33706 
           270.34709 
           270.37304 
           270.37324 
           270.37822 
           270.39114 
           270.41036 
           270.49528 
           270.50231 
           270.51961 
           270.55518 
           270.57652 
           270.58089 
           270.59012 
           270.60399 
           270.64327 
           270.64921 
           270.66433 
           270.68197 
           270.69075 
           270.70076 
           270.70096 
           270.71696 
           270.71929 
           270.72394 
           270.72869 
           270.75169 
           270.85727 
           270.87377 
           270.89760 
           270.90999 
           270.91453 
           270.92336 
           270.92528 
           270.92818 
           270.93671 
           270.94077 
           270.94994 
           270.95305 
           271.04045 
           271.04236 
           271.04944 
           271.05505 
           271.05998 
           271.05998 
           271.07095 
           271.08444 
           271.11023 
           271.13221 
           271.13384 
           271.19613 
           271.23948 
           271.24345 
           271.25719 
           271.26363 
           271.27140 
           271.31085 
           271.31523 
           271.32094 
           271.33848 
           271.40636 
           271.41570 
           271.41903 
           271.42765 
           271.46922 
           271.48982 
           271.49932 
           271.50621 
           271.52080 
           271.52137 
           271.53853 
           271.55269 
           271.56545 
           271.57638 
           271.60393 
           271.65038 
           271.66365 
           271.69063 
           271.69538 
           271.72704 
           271.73243 
           271.74004 
           271.74308 
           271.74712 
           271.77225 
           271.77870 
           271.79389 
           271.79435 
           271.79445 
           271.83126 
           271.83644 
           271.83653 
           271.84047 
           271.86871 
           271.87037 
           271.87316 
           271.93067 
           271.93102 
           271.95035 
           271.96278 
           271.98887 
           272.01477 
           272.06521 
           272.07327 
           272.07760 
           272.11572 
           272.16454 
           272.16826 
           272.17058 
           272.18516 
           272.19273 
           272.20756 
           272.20842 
           272.22101 
           272.23569 
           272.23814 
           272.24194 
           272.26043 
           272.26199 
           272.28786 
           272.29141 
           272.29401 
           272.33465 
           272.33877 
           272.35157 
           272.38031 
           272.38848 
           272.40285 
           272.42841 
           272.45903 
           272.47897 
           272.48153 
           272.50233 
           272.52352 
           272.53381 
           272.53634 
           272.54938 
           272.56321 
           272.60691 
           272.66282 
           272.66777 
           272.68211 
           272.70404 
           272.71550 
           272.71936 
           272.74954 
           272.75315 
           272.75983 
           272.76330 
           272.76595 
           272.77536 
           272.80435 
           272.80914 
           272.85662 
           272.86777 
           272.87027 
           272.87502 
           272.89356 
           272.90241 
           272.92675 
           272.92973 
           272.93458 
           272.94067 
           272.94947 
           272.95412 
           272.98552 
           272.98655 
           272.99365 
           273.03734 
           273.12392 
           273.12601 
           273.12933 
           273.14298 
           273.16283 
           273.17888 
           273.18341 
           273.21518 
           273.23711 
           273.24537 
           273.25909 
           273.27794 
           273.28849 
           273.30010 
           273.30144 
           273.31347 
           273.33948 
           273.34026 
           273.35259 
           273.35620 
           273.36260 
           273.36461 
           273.36488 
           273.36695 
           273.37092 
           273.37844 
           273.42029 
           273.42548 
           273.42606 
           273.45368 
           273.45393 
           273.46526 
           273.46770 
           273.48761 
           273.49852 
           273.49862 
           273.53127 
           273.53852 
           273.54256 
           273.55212 
           273.55947 
           273.57355 
           273.57374 
           273.59059 
           273.60773 
           273.62236 
           273.63591 
           273.65369 
           273.65967 
           273.69456 
           273.72393 
           273.73182 
           273.75395 
           273.77412 
           273.78207 
           273.79796 
           273.81129 
           273.82458 
           273.82946 
           273.84000 
           273.84734 
           273.88188 
           273.89467 
           273.90278 
           273.93559 
           273.93837 
           273.94285 
           273.95909 
           273.96431 
           273.97943 
           274.01788 
           274.02256 
           274.02978 
           274.03830 
           274.04203 
           274.06205 
           274.06509 
           274.06677 
           274.07197 
           274.10250 
           274.10893 
           274.17874 
           274.19070 
           274.21317 
           274.27313 
           274.27853 
           274.27941 
           274.33360 
           274.35938 
           274.36575 
           274.36663 
           274.38668 
           274.40944 
           274.41304 
           274.44049 
           274.44235 
           274.44247 
           274.44814 
           274.46768 
           274.48409 
           274.50277 
           274.52256 
           274.53638 
           274.54673 
           274.55388 
           274.56314 
           274.56577 
           274.57903 
           274.60907 
           274.64561 
           274.66143 
           274.66807 
           274.70872 
           274.71107 
           274.74265 
           274.75368 
           274.78064 
           274.78838 
           274.78914 
           274.79674 
           274.80662 
           274.81321 
           274.81964 
           274.83200 
           274.84573 
           274.88238 
           274.88711 
           274.91501 
           274.92799 
           274.93352 
           274.96632 
           274.99351 
           274.99684 
           275.00388 
           275.01631 
           275.02411 
           275.03384 
           275.03883 
           275.04404 
           275.05312 
           275.07443 
           275.07730 
           275.08098 
           275.10305 
           275.10819 
           275.12379 
           275.13349 
           275.14167 
           275.14959 
           275.15100 
           275.16845 
           275.20630 
           275.21408 
           275.21590 
           275.22701 
           275.24061 
           275.24555 
           275.26048 
           275.27125 
           275.27774 
           275.27898 
           275.30532 
           275.32255 
           275.34297 
           275.34830 
           275.36619 
           275.38651 
           275.38795 
           275.39576 
           275.40109 
           275.40232 
           275.42976 
           275.44039 
           275.46175 
           275.47016 
           275.48092 
           275.48994 
           275.49827 
           275.50305 
           275.51642 
           275.53986 
           275.54163 
           275.55432 
           275.56863 
           275.57620 
           275.58504 
           275.59243 
           275.62122 
           275.65346 
           275.68755 
           275.69809 
           275.71331 
           275.75235 
           275.77160 
           275.77984 
           275.78472 
           275.80341 
           275.81583 
           275.82530 
           275.89668 
           275.95201 
           275.95751 
           276.00578 
           276.01183 
           276.01250 
           276.02370 
           276.03164 
           276.05474 
           276.06074 
           276.07170 
           276.07242 
           276.07969 
           276.08813 
           276.09688 
           276.12069 
           276.12071 
           276.17202 
           276.17460 
           276.18577 
           276.19228 
           276.20491 
           276.20535 
           276.23160 
           276.23337 
           276.23616 
           276.23631 
           276.24079 
           276.28976 
           276.31211 
           276.33097 
           276.40519 
           276.42032 
           276.42149 
           276.43020 
           276.43336 
           276.47216 
           276.47826 
           276.48008 
           276.50059 
           276.54217 
           276.55104 
           276.55942 
           276.56787 
           276.58936 
           276.59159 
           276.59403 
           276.60176 
           276.61390 
           276.61540 
           276.61638 
           276.62753 
           276.64386 
           276.67980 
           276.69694 
           276.70651 
           276.71506 
           276.73179 
           276.73326 
           276.73777 
           276.73848 
           276.74034 
           276.75257 
           276.76747 
           276.77730 
           276.77961 
           276.78573 
           276.79087 
           276.81523 
           276.83507 
           276.83991 
           276.90910 
           276.93762 
           276.94258 
           276.96160 
           276.97521 
           277.02602 
           277.06114 
           277.06586 
           277.06898 
           277.07040 
           277.08611 
           277.09188 
           277.09699 
           277.13833 
           277.13969 
           277.15553 
           277.17520 
           277.17834 
           277.18310 
           277.19261 
           277.20005 
           277.20681 
           277.21071 
           277.21636 
           277.22388 
           277.26118 
           277.27550 
           277.31448 
           277.32251 
           277.34846 
           277.35408 
           277.36814 
           277.37039 
           277.38717 
           277.39517 
           277.40061 
           277.40712 
           277.43166 
           277.43232 
           277.43330 
           277.44556 
           277.45167 
           277.47675 
           277.49678 
           277.50967 
           277.51036 
           277.52428 
           277.54670 
           277.55459 
           277.56482 
           277.57246 
           277.59019 
           277.59441 
           277.60559 
           277.60618 
           277.61762 
           277.64937 
           277.68000 
           277.68487 
           277.68612 
           277.71839 
           277.75908 
           277.77380 
           277.77410 
           277.77831 
           277.78347 
           277.78875 
           277.79144 
           277.83224 
           277.84018 
           277.87739 
           277.88040 
           277.91000 
           277.91915 
           277.92837 
           277.93387 
           277.93546 
           277.93716 
           277.95359 
           277.95586 
           277.97409 
           278.00122 
           278.01538 
           278.01703 
           278.02023 
           278.02486 
           278.02722 
           278.03930 
           278.04555 
           278.04872 
           278.04900 
           278.08117 
           278.09955 
           278.17239 
           278.20034 
           278.25930 
           278.26387 
           278.30201 
           278.30460 
           278.30725 
           278.31424 
           278.31528 
           278.32174 
           278.32358 
           278.33354 
           278.38171 
           278.38790 
           278.39831 
           278.40487 
           278.47135 
           278.47293 
           278.48296 
           278.48576 
           278.49009 
           278.50122 
           278.50175 
           278.52080 
           278.52250 
           278.53214 
           278.55659 
           278.58407 
           278.59271 
           278.61803 
           278.63689 
           278.64552 
           278.64767 
           278.65911 
           278.67684 
           278.71451 
           278.72786 
           278.74606 
           278.74612 
           278.74670 
           278.76154 
           278.76281 
           278.80554 
           278.81538 
           278.83802 
           278.87444 
           278.88181 
           278.89097 
           278.89217 
           278.91353 
           278.95390 
           278.95410 
           278.96163 
           278.96353 
           278.97048 
           278.98063 
           278.98980 
           278.99814 
           279.00235 
           279.01064 
           279.01587 
           279.05441 
           279.07228 
           279.09736 
           279.11127 
           279.11992 
           279.19049 
           279.20382 
           279.20537 
           279.23671 
           279.24557 
           279.24872 
           279.25139 
           279.25762 
           279.25789 
           279.26520 
           279.28362 
           279.28535 
           279.29796 
           279.30494 
           279.37194 
           279.43150 
           279.44849 
           279.45089 
           279.45185 
           279.45861 
           279.55032 
           279.57803 
           279.59518 
           279.60893 
           279.62287 
           279.62969 
           279.64268 
           279.66201 
           279.69139 
           279.74248 
           279.75044 
           279.76358 
           279.76780 
           279.77878 
           279.79530 
           279.79932 
           279.81523 
           279.89018 
           279.94972 
           279.98030 
           279.99209 
           279.99287 
           279.99647 
           280.01020 
           280.04109 
           280.05249 
           280.07379 
           280.07420 
           280.07669 
           280.08217 
           280.08912 
           280.09960 
           280.11055 
           280.12058 
           280.13761 
           280.14949 
           280.19708 
           280.20231 
           280.22745 
           280.23006 
           280.23084 
           280.27002 
           280.28583 
           280.28778 
           280.30734 
           280.31810 
           280.32400 
           280.32568 
           280.34666 
           280.34944 
           280.35107 
           280.40989 
           280.41277 
           280.41839 
           280.42444 
           280.42476 
           280.44088 
           280.44375 
           280.44439 
           280.48476 
           280.50534 
           280.50965 
           280.52281 
           280.53057 
           280.53958 
           280.54848 
           280.57860 
           280.58704 
           280.58812 
           280.59614 
           280.59692 
           280.60103 
           280.61698 
           280.64388 
           280.64670 
           280.65401 
           280.65840 
           280.66951 
           280.67647 
           280.68478 
           280.68597 
           280.70095 
           280.71696 
           280.75213 
           280.80918 
           280.85777 
           280.88616 
           280.95089 
           280.96320 
           280.96381 
           280.97711 
           281.01719 
           281.02169 
           281.02277 
           281.02371 
           281.04000 
           281.05029 
           281.05109 
           281.07638 
           281.08332 
           281.08864 
           281.13093 
           281.13212 
           281.13849 
           281.16287 
           281.16300 
           281.16637 
           281.19488 
           281.22508 
           281.22683 
           281.22909 
           281.23986 
           281.24011 
           281.24399 
           281.26055 
           281.26236 
           281.28616 
           281.29205 
           281.29342 
           281.31661 
           281.43222 
           281.44702 
           281.49020 
           281.49212 
           281.51457 
           281.60326 
           281.63139 
           281.63981 
           281.64209 
           281.66153 
           281.69465 
           281.71458 
           281.72839 
           281.73159 
           281.79413 
           281.79648 
           281.82220 
           281.82494 
           281.83128 
           281.84051 
           281.88257 
           281.90199 
           281.90699 
           281.92182 
           281.95510 
           281.95823 
           281.96095 
           281.96979 
           281.98302 
           281.99508 
           282.00116 
           282.00150 
           282.00432 
           282.01272 
           282.01407 
           282.01839 
           282.02370 
           282.02641 
           282.07013 
           282.08115 
           282.17193 
           282.18849 
           282.20655 
           282.21119 
           282.22507 
           282.23807 
           282.23867 
           282.24214 
           282.26027 
           282.27723 
           282.29410 
           282.29645 
           282.32170 
           282.35824 
           282.42437 
           282.44299 
           282.46219 
           282.46605 
           282.47383 
           282.48484 
           282.49370 
           282.52219 
           282.53557 
           282.57554 
           282.58968 
           282.76044 
           282.76571 
           282.77569 
           282.78595 
           282.81731 
           282.83940 
           282.89416 
           282.89691 
           282.91306 
           282.91599 
           282.99995 
           283.01307 
           283.02490 
           283.02766 
           283.04853 
           283.07824 
           283.08448 
           283.08587 
           283.09315 
           283.11665 
           283.12070 
           283.13010 
           283.15705 
           283.15863 
           283.16369 
           283.16468 
           283.18431 
           283.21329 
           283.22324 
           283.23294 
           283.24040 
           283.28262 
           283.29679 
           283.31447 
           283.31765 
           283.36576 
           283.39336 
           283.40033 
           283.40491 
           283.41162 
           283.42877 
           283.47182 
           283.47420 
           283.47971 
           283.48783 
           283.49153 
           283.51738 
           283.52650 
           283.53775 
           283.54805 
           283.55303 
           283.55727 
           283.58679 
           283.61785 
           283.65458 
           283.67770 
           283.69074 
           283.69513 
           283.73037 
           283.74614 
           283.75367 
           283.76612 
           283.78018 
           283.85007 
           283.85402 
           283.85705 
           283.86666 
           283.91946 
           283.93884 
           283.94106 
           284.01428 
           284.02919 
           284.05058 
           284.05212 
           284.07011 
           284.07786 
           284.08558 
           284.08652 
           284.08828 
           284.09582 
           284.11175 
           284.12492 
           284.13967 
           284.16030 
           284.17269 
           284.21018 
           284.21972 
           284.23487 
           284.27120 
           284.28097 
           284.29813 
           284.30723 
           284.31878 
           284.34144 
           284.34643 
           284.36434 
           284.37538 
           284.39706 
           284.39751 
           284.40397 
           284.47427 
           284.47519 
           284.50427 
           284.51910 
           284.52425 
           284.52752 
           284.56104 
           284.56306 
           284.56618 
           284.57181 
           284.58396 
           284.58599 
           284.59420 
           284.61943 
           284.62866 
           284.63032 
           284.65004 
           284.66516 
           284.70663 
           284.72813 
           284.73999 
           284.75957 
           284.78631 
           284.78807 
           284.79008 
           284.79117 
           284.80235 
           284.84244 
           284.84285 
           284.85022 
           284.85260 
           284.86489 
           284.89464 
           284.89743 
           284.89924 
           284.90861 
           284.90967 
           284.92271 
           284.92801 
           284.95080 
           284.95423 
           284.97983 
           285.00982 
           285.02033 
           285.04494 
           285.04766 
           285.05916 
           285.06266 
           285.07452 
           285.12732 
           285.14703 
           285.14985 
           285.17383 
           285.19722 
           285.24118 
           285.24366 
           285.24579 
           285.27210 
           285.28809 
           285.30207 
           285.30497 
           285.31668 
           285.31684 
           285.31820 
           285.32341 
           285.33649 
           285.33677 
           285.33954 
           285.34101 
           285.36255 
           285.38206 
           285.40100 
           285.42709 
           285.42760 
           285.42989 
           285.45157 
           285.46017 
           285.46599 
           285.52466 
           285.55010 
           285.63635 
           285.67945 
           285.71605 
           285.72231 
           285.72497 
           285.78195 
           285.78523 
           285.84095 
           285.85146 
           285.87211 
           285.89408 
           285.92319 
           285.93003 
           285.95881 
           285.96201 
           285.98425 
           285.99289 
           286.00431 
           286.02789 
           286.03438 
           286.04355 
           286.11106 
           286.12182 
           286.14304 
           286.19485 
           286.21654 
           286.22081 
           286.23099 
           286.25984 
           286.26613 
           286.30287 
           286.31321 
           286.32689 
           286.33830 
           286.34509 
           286.35381 
           286.38199 
           286.40429 
           286.40735 
           286.42787 
           286.46392 
           286.46631 
           286.47787 
           286.48063 
           286.48738 
           286.50274 
           286.50665 
           286.53138 
           286.53152 
           286.54785 
           286.55543 
           286.59746 
           286.59773 
           286.60873 
           286.61981 
           286.63294 
           286.64083 
           286.66830 
           286.67018 
           286.67137 
           286.71562 
           286.74051 
           286.74384 
           286.76390 
           286.77131 
           286.77155 
           286.79451 
           286.80448 
           286.85789 
           286.86200 
           286.88043 
           286.88548 
           286.93838 
           286.95318 
           286.96699 
           286.96712 
           286.97465 
           286.97565 
           286.97615 
           287.00348 
           287.01137 
           287.01694 
           287.03274 
           287.06485 
           287.06657 
           287.09017 
           287.11978 
           287.13637 
           287.13982 
           287.19052 
           287.22930 
           287.24937 
           287.25118 
           287.25303 
           287.26827 
           287.27963 
           287.31200 
           287.35165 
           287.35191 
           287.35483 
           287.38760 
           287.40966 
           287.42029 
           287.44236 
           287.49520 
           287.52631 
           287.53085 
           287.53749 
           287.55018 
           287.56006 
           287.56454 
           287.59886 
           287.61622 
           287.64237 
           287.65451 
           287.66013 
           287.66144 
           287.66301 
           287.67148 
           287.70173 
           287.70786 
           287.73224 
           287.73296 
           287.74900 
           287.77730 
           287.77884 
           287.81722 
           287.84673 
           287.86454 
           287.86966 
           287.87735 
           287.88836 
           287.90487 
           287.90704 
           287.91078 
           287.92207 
           287.93081 
           287.94423 
           288.00091 
           288.03044 
           288.04682 
           288.07029 
           288.08510 
           288.10756 
           288.11467 
           288.12707 
           288.12888 
           288.16309 
           288.19068 
           288.19601 
           288.20458 
           288.20751 
           288.21933 
           288.22000 
           288.22399 
           288.24543 
           288.26662 
           288.32446 
           288.34156 
           288.38154 
           288.38227 
           288.38485 
           288.39172 
           288.40981 
           288.41641 
           288.43857 
           288.49050 
           288.49956 
           288.50544 
           288.50985 
           288.52516 
           288.52709 
           288.53039 
           288.53241 
           288.55236 
           288.56413 
           288.57200 
           288.60140 
           288.61057 
           288.66141 
           288.66168 
           288.67040 
           288.67087 
           288.67829 
           288.71487 
           288.76001 
           288.79136 
           288.80135 
           288.82837 
           288.83041 
           288.83923 
           288.84060 
           288.85593 
           288.87615 
           288.87918 
           288.89761 
           288.89994 
           288.91806 
           288.92380 
           288.95005 
           288.95293 
           288.95354 
           288.98923 
           289.01152 
           289.02286 
           289.04416 
           289.04420 
           289.04518 
           289.06730 
           289.07572 
           289.07633 
           289.07871 
           289.08272 
           289.12576 
           289.12781 
           289.14334 
           289.17673 
           289.20712 
           289.21293 
           289.21438 
           289.22388 
           289.25614 
           289.26628 
           289.30255 
           289.36209 
           289.37213 
           289.38579 
           289.40385 
           289.40610 
           289.42872 
           289.44987 
           289.47137 
           289.48526 
           289.49105 
           289.53322 
           289.56116 
           289.56901 
           289.58417 
           289.59169 
           289.60967 
           289.64160 
           289.64306 
           289.65219 
           289.66096 
           289.66942 
           289.67236 
           289.67354 
           289.69073 
           289.69957 
           289.70109 
           289.73954 
           289.76422 
           289.79542 
           289.82396 
           289.86955 
           289.87239 
           289.88114 
           289.88742 
           289.89070 
           289.89852 
           289.90442 
           289.90900 
           289.91869 
           289.95032 
           289.96568 
           289.97863 
           289.99645 
           290.02251 
           290.04956 
           290.05440 
           290.06371 
           290.06496 
           290.07319 
           290.07598 
           290.07668 
           290.12556 
           290.12811 
           290.14395 
           290.14450 
           290.15995 
           290.16457 
           290.23831 
           290.24349 
           290.25794 
           290.27467 
           290.30876 
           290.32515 
           290.34905 
           290.37404 
           290.38146 
           290.42472 
           290.45810 
           290.49555 
           290.50062 
           290.50732 
           290.51004 
           290.54769 
           290.57450 
           290.58966 
           290.59226 
           290.59675 
           290.63550 
           290.64316 
           290.64723 
           290.74019 
           290.76552 
           290.78969 
           290.79043 
           290.79795 
           290.80407 
           290.83354 
           290.84424 
           290.89450 
           290.90445 
           290.92501 
           290.93938 
           290.94064 
           290.94568 
           290.96434 
           290.98129 
           291.02389 
           291.04574 
           291.05950 
           291.06668 
           291.06681 
           291.09118 
           291.09493 
           291.12947 
           291.13474 
           291.14047 
           291.22560 
           291.23582 
           291.26246 
           291.28345 
           291.29604 
           291.31968 
           291.36192 
           291.37490 
           291.38812 
           291.38897 
           291.39475 
           291.43395 
           291.44028 
           291.44263 
           291.45271 
           291.46441 
           291.47652 
           291.48189 
           291.53304 
           291.56966 
           291.57453 
           291.59187 
           291.61057 
           291.61889 
           291.72630 
           291.73252 
           291.74451 
           291.77766 
           291.78371 
           291.79036 
           291.79624 
           291.80312 
           291.80683 
           291.83110 
           291.83386 
           291.84405 
           291.84967 
           291.86171 
           291.87485 
           291.87613 
           291.87653 
           291.88072 
           291.90741 
           291.95920 
           291.98439 
           291.99404 
           292.01016 
           292.01357 
           292.04941 
           292.06343 
           292.09627 
           292.10706 
           292.10911 
           292.12021 
           292.13811 
           292.24498 
           292.30513 
           292.32008 
           292.33005 
           292.33755 
           292.34221 
           292.34943 
           292.38075 
           292.40378 
           292.44340 
           292.48299 
           292.48672 
           292.48923 
           292.49103 
           292.50109 
           292.55250 
           292.56187 
           292.56225 
           292.58657 
           292.60164 
           292.62653 
           292.64413 
           292.65171 
           292.65553 
           292.66661 
           292.67244 
           292.69813 
           292.70209 
           292.75276 
           292.76199 
           292.77944 
           292.79051 
           292.80058 
           292.81436 
           292.86081 
           292.86561 
           292.88554 
           292.90989 
           292.92683 
           292.93105 
           292.95370 
           292.95381 
           292.96616 
           292.97877 
           292.98208 
           292.99708 
           293.00433 
           293.00833 
           293.01065 
           293.02652 
           293.08366 
           293.10002 
           293.10041 
           293.12222 
           293.14949 
           293.16340 
           293.18785 
           293.21204 
           293.23888 
           293.24901 
           293.25975 
           293.26412 
           293.27569 
           293.27927 
           293.29709 
           293.29946 
           293.30786 
           293.32663 
           293.33306 
           293.35494 
           293.37856 
           293.41389 
           293.41393 
           293.42535 
           293.42948 
           293.44575 
           293.45081 
           293.46198 
           293.48403 
           293.48531 
           293.48545 
           293.49537 
           293.49581 
           293.50812 
           293.52123 
           293.52166 
           293.54331 
           293.56234 
           293.61056 
           293.63306 
           293.64730 
           293.65078 
           293.65414 
           293.65973 
           293.66658 
           293.73604 
           293.74911 
           293.76599 
           293.76954 
           293.78932 
           293.79168 
           293.79365 
           293.80094 
           293.86839 
           293.86983 
           293.87688 
           293.87903 
           293.88692 
           293.92449 
           293.92574 
           293.93308 
           293.93353 
           293.95204 
           293.95748 
           293.96223 
           293.98701 
           294.02095 
           294.05797 
           294.06944 
           294.06950 
           294.08959 
           294.09426 
           294.10550 
           294.10557 
           294.10932 
           294.12731 
           294.13094 
           294.13643 
           294.14367 
           294.19790 
           294.23620 
           294.24200 
           294.24833 
           294.34148 
           294.38505 
           294.40925 
           294.43762 
           294.46294 
           294.51472 
           294.54853 
           294.55818 
           294.57067 
           294.60676 
           294.61861 
           294.66144 
           294.68166 
           294.68698 
           294.68714 
           294.72556 
           294.74479 
           294.76928 
           294.77228 
           294.79463 
           294.80859 
           294.82404 
           294.83550 
           294.85568 
           294.89245 
           294.89469 
           294.89810 
           294.92549 
           294.96528 
           295.01271 
           295.06235 
           295.06995 
           295.07829 
           295.10827 
           295.10998 
           295.11242 
           295.13238 
           295.14064 
           295.14491 
           295.15174 
           295.15359 
           295.18170 
           295.18459 
           295.19714 
           295.20108 
           295.22437 
           295.23198 
           295.25377 
           295.27449 
           295.27455 
           295.27456 
           295.28392 
           295.29678 
           295.29687 
           295.30066 
           295.30564 
           295.31895 
           295.32294 
           295.33351 
           295.33813 
           295.34157 
           295.37596 
           295.40456 
           295.41051 
           295.41276 
           295.42180 
           295.43539 
           295.44827 
           295.45242 
           295.46156 
           295.47793 
           295.51089 
           295.54632 
           295.55531 
           295.56460 
           295.56650 
           295.62088 
           295.62778 
           295.62895 
           295.64225 
           295.67045 
           295.68837 
           295.68934 
           295.71234 
           295.71827 
           295.73890 
           295.73969 
           295.74192 
           295.75928 
           295.76743 
           295.77153 
           295.77886 
           295.81115 
           295.84209 
           295.86775 
           295.87139 
           295.87207 
           295.93725 
           295.96305 
           295.97608 
           296.00206 
           296.00559 
           296.01764 
           296.03072 
           296.04665 
           296.06929 
           296.08336 
           296.09003 
           296.10519 
           296.12936 
           296.14351 
           296.14608 
           296.16581 
           296.17728 
           296.18536 
           296.22800 
           296.23647 
           296.25568 
           296.27527 
           296.28624 
           296.29628 
           296.34405 
           296.35950 
           296.36937 
           296.37171 
           296.37822 
           296.39471 
           296.40080 
           296.42974 
           296.43761 
           296.45866 
           296.50904 
           296.53012 
           296.53241 
           296.54931 
           296.57250 
           296.58792 
           296.60934 
           296.61374 
           296.63447 
           296.63598 
           296.63702 
           296.64991 
           296.67536 
           296.73765 
           296.74946 
           296.78089 
           296.79102 
           296.79322 
           296.80843 
           296.82251 
           296.82931 
           296.83021 
           296.83803 
           296.84219 
           296.85200 
           296.85644 
           296.87374 
           296.87984 
           296.88599 
           296.89756 
           296.91390 
           296.91587 
           296.91908 
           296.92677 
           296.96560 
           296.97619 
           296.98055 
           297.01528 
           297.01572 
           297.01930 
           297.02215 
           297.02317 
           297.03456 
           297.03856 
           297.05886 
           297.10620 
           297.11149 
           297.11244 
           297.13294 
           297.14185 
           297.18064 
           297.18065 
           297.21344 
           297.21573 
           297.29912 
           297.30490 
           297.31395 
           297.31814 
           297.34554 
           297.36119 
           297.36615 
           297.38269 
           297.38785 
           297.40839 
           297.42142 
           297.44289 
           297.44341 
           297.48229 
           297.54019 
           297.54933 
           297.55648 
           297.56340 
           297.57076 
           297.59829 
           297.61529 
           297.68316 
           297.69862 
           297.70814 
           297.71465 
           297.71971 
           297.72060 
           297.72916 
           297.73893 
           297.76593 
           297.77878 
           297.78582 
           297.80664 
           297.81174 
           297.82149 
           297.82454 
           297.83372 
           297.86460 
           297.87518 
           297.93389 
           297.95943 
           297.96050 
           297.96508 
           297.96687 
           297.97555 
           298.01420 
           298.02055 
           298.02539 
           298.04909 
           298.05279 
           298.09407 
           298.14386 
           298.16143 
           298.18813 
           298.21498 
           298.21542 
           298.26321 
           298.26661 
           298.28288 
           298.29873 
           298.30755 
           298.31519 
           298.31719 
           298.32336 
           298.32432 
           298.33005 
           298.33601 
           298.34099 
           298.35486 
           298.35901 
           298.38517 
           298.39041 
           298.40280 
           298.40670 
           298.41622 
           298.43155 
           298.43471 
           298.43771 
           298.46989 
           298.47425 
           298.47881 
           298.51795 
           298.52366 
           298.52459 
           298.53068 
           298.53749 
           298.54963 
           298.55824 
           298.56476 
           298.56766 
           298.59086 
           298.60736 
           298.61118 
           298.65641 
           298.68115 
           298.68590 
           298.68786 
           298.69671 
           298.70212 
           298.70835 
           298.70915 
           298.71076 
           298.71693 
           298.71830 
           298.74932 
           298.76018 
           298.76279 
           298.77780 
           298.77797 
           298.77893 
           298.78503 
           298.84263 
           298.84279 
           298.87213 
           298.89299 
           298.90937 
           298.94529 
           298.94552 
           298.94936 
           298.95004 
           298.96706 
           298.98705 
           298.98960 
           298.99698 
           298.99806 
           299.01652 
           299.06489 
           299.07707 
           299.12701 
           299.13477 
           299.15301 
           299.15350 
           299.16658 
           299.24436 
           299.28853 
           299.30316 
           299.30823 
           299.31054 
           299.36735 
           299.41222 
           299.42021 
           299.42743 
           299.49331 
           299.50920 
           299.51871 
           299.52125 
           299.57010 
           299.59738 
           299.60739 
           299.65127 
           299.68804 
           299.68899 
           299.69341 
           299.72173 
           299.76250 
           299.78074 
           299.78211 
           299.80205 
           299.80906 
           299.84317 
           299.85764 
           299.93715 
           299.94904 
           299.99017 
           299.99420 
           300.00979 
           300.02489 
           300.04459 
           300.04963 
           300.05880 
           300.06340 
           300.08044 
           300.13605 
           300.17160 
           300.17556 
           300.18861 
           300.19338 
           300.20131 
           300.20676 
           300.22242 
           300.22485 
           300.22868 
           300.23994 
           300.25530 
           300.25865 
           300.25903 
           300.26304 
           300.28100 
           300.30138 
           300.35985 
           300.38823 
           300.39175 
           300.39619 
           300.46313 
           300.47011 
           300.49009 
           300.53722 
           300.54253 
           300.54793 
           300.55708 
           300.56554 
           300.59530 
           300.64771 
           300.66031 
           300.69294 
           300.70865 
           300.71078 
           300.72518 
           300.74509 
           300.74689 
           300.77601 
           300.77811 
           300.78814 
           300.79249 
           300.81658 
           300.82083 
           300.82338 
           300.85066 
           300.85507 
           300.86286 
           300.87846 
           300.88811 
           300.89298 
           300.91727 
           300.92348 
           300.93020 
           300.93172 
           300.98322 
           301.00959 
           301.08820 
           301.09182 
           301.13457 
           301.16746 
           301.19539 
           301.21702 
           301.25517 
           301.25574 
           301.30925 
           301.31253 
           301.36502 
           301.37912 
           301.38902 
           301.41105 
           301.41179 
           301.41838 
           301.41958 
           301.42952 
           301.46883 
           301.48131 
           301.50090 
           301.52108 
           301.52226 
           301.53341 
           301.54371 
           301.55834 
           301.57146 
           301.58828 
           301.60674 
           301.65426 
           301.65513 
           301.66071 
           301.66816 
           301.68490 
           301.71316 
           301.71317 
           301.71676 
           301.75490 
           301.80302 
           301.81494 
           301.82730 
           301.89231 
           301.95602 
           301.97395 
           301.98626 
           301.99100 
           301.99681 
           302.02354 
           302.06572 
           302.10385 
           302.12248 
           302.12430 
           302.12498 
           302.12943 
           302.13796 
           302.14410 
           302.15657 
           302.16474 
           302.17094 
           302.19428 
           302.20581 
           302.23757 
           302.25715 
           302.25755 
           302.26279 
           302.29891 
           302.33457 
           302.34443 
           302.36228 
           302.36850 
           302.38047 
           302.38130 
           302.40848 
           302.44361 
           302.45680 
           302.46493 
           302.46586 
           302.49176 
           302.50615 
           302.51739 
           302.53060 
           302.54086 
           302.56034 
           302.56080 
           302.58205 
           302.58771 
           302.63361 
           302.63807 
           302.64194 
           302.64596 
           302.65555 
           302.66669 
           302.66739 
           302.71411 
           302.76225 
           302.76433 
           302.77571 
           302.78823 
           302.78937 
           302.80218 
           302.81035 
           302.81067 
           302.81127 
           302.82277 
           302.83321 
           302.85282 
           302.86882 
           302.89574 
           302.90586 
           302.91334 
           302.94178 
           302.95092 
           302.96831 
           302.98385 
           302.99451 
           303.01015 
           303.02091 
           303.03792 
           303.03997 
           303.04172 
           303.11049 
           303.11909 
           303.14075 
           303.18416 
           303.18565 
           303.18931 
           303.21684 
           303.22087 
           303.22897 
           303.23061 
           303.24546 
           303.30551 
           303.41309 
           303.45975 
           303.47861 
           303.48717 
           303.52227 
           303.52869 
           303.52958 
           303.54394 
           303.55420 
           303.57017 
           303.57616 
           303.60275 
           303.60567 
           303.61842 
           303.64231 
           303.64439 
           303.66189 
           303.67854 
           303.69696 
           303.70249 
           303.70424 
           303.70429 
           303.73573 
           303.73854 
           303.75143 
           303.75703 
           303.75855 
           303.76010 
           303.76825 
           303.78161 
           303.83922 
           303.85357 
           303.88876 
           303.88885 
           303.93476 
           303.97174 
           303.97577 
           303.97783 
           303.98884 
           304.03368 
           304.07109 
           304.10414 
           304.10763 
           304.11771 
           304.16001 
           304.23227 
           304.23724 
           304.25595 
           304.25758 
           304.28375 
           304.28664 
           304.29719 
           304.31229 
           304.31992 
           304.33148 
           304.33501 
           304.35372 
           304.36408 
           304.40816 
           304.41652 
           304.42143 
           304.43386 
           304.47661 
           304.48675 
           304.48876 
           304.49348 
           304.49480 
           304.50784 
           304.51530 
           304.52095 
           304.53136 
           304.53856 
           304.56849 
           304.59803 
           304.62190 
           304.63209 
           304.68063 
           304.70015 
           304.70107 
           304.72360 
           304.78268 
           304.79114 
           304.83049 
           304.85021 
           304.85162 
           304.85842 
           304.86493 
           304.90107 
           304.92452 
           304.92706 
           304.95228 
           304.95523 
           304.97596 
           304.98263 
           304.98619 
           305.00984 
           305.01857 
           305.02284 
           305.02601 
           305.03678 
           305.10332 
           305.11841 
           305.12106 
           305.12684 
           305.13011 
           305.13258 
           305.14019 
           305.17099 
           305.18331 
           305.19077 
           305.22270 
           305.23144 
           305.25753 
           305.29312 
           305.30356 
           305.30380 
           305.30886 
           305.32226 
           305.39339 
           305.40461 
           305.43493 
           305.45598 
           305.46254 
           305.50109 
           305.52457 
           305.53407 
           305.54572 
           305.55092 
           305.55171 
           305.56677 
           305.56932 
           305.57820 
           305.58229 
           305.58726 
           305.61483 
           305.64998 
           305.66315 
           305.66408 
           305.66745 
           305.67934 
           305.70722 
           305.70736 
           305.75518 
           305.75584 
           305.80668 
           305.82798 
           305.84134 
           305.84920 
           305.90276 
           305.91296 
           305.91874 
           305.93963 
           305.94609 
           305.94904 
           305.96850 
           306.01461 
           306.03713 
           306.04270 
           306.07646 
           306.10908 
           306.13947 
           306.16198 
           306.18019 
           306.20218 
           306.23384 
           306.23463 
           306.24383 
           306.26772 
           306.28309 
           306.28522 
           306.28859 
           306.33356 
           306.34141 
           306.34214 
           306.34334 
           306.34415 
           306.35947 
           306.37220 
           306.47297 
           306.49530 
           306.49697 
           306.50917 
           306.53665 
           306.56399 
           306.57870 
           306.58240 
           306.58645 
           306.58967 
           306.59026 
           306.59694 
           306.61921 
           306.63291 
           306.65687 
           306.67249 
           306.67742 
           306.68675 
           306.69358 
           306.69495 
           306.69741 
           306.70940 
           306.73745 
           306.75461 
           306.78668 
           306.81788 
           306.90558 
           306.91604 
           306.93095 
           306.93675 
           306.95295 
           306.99651 
           307.02517 
           307.04957 
           307.05416 
           307.09255 
           307.09654 
           307.09832 
           307.11318 
           307.13808 
           307.14054 
           307.15928 
           307.16162 
           307.16717 
           307.19297 
           307.19829 
           307.22189 
           307.28225 
           307.30306 
           307.32295 
           307.34340 
           307.35916 
           307.36099 
           307.37256 
           307.38256 
           307.38845 
           307.40012 
           307.41909 
           307.43371 
           307.46371 
           307.47806 
           307.50725 
           307.50954 
           307.53241 
           307.53614 
           307.57335 
           307.60512 
           307.62260 
           307.62693 
           307.63576 
           307.65728 
           307.66724 
           307.67060 
           307.68517 
           307.71479 
           307.71492 
           307.72348 
           307.73056 
           307.73151 
           307.74722 
           307.75882 
           307.76999 
           307.80841 
           307.82338 
           307.82415 
           307.83114 
           307.87753 
           307.89351 
           307.89719 
           307.93671 
           307.95321 
           307.98909 
           308.02844 
           308.09979 
           308.11453 
           308.11562 
           308.13392 
           308.14146 
           308.21116 
           308.22817 
           308.23475 
           308.23576 
           308.23831 
           308.23838 
           308.24083 
           308.24639 
           308.24893 
           308.28553 
           308.28560 
           308.29215 
           308.31524 
           308.34435 
           308.36497 
           308.38331 
           308.38788 
           308.41047 
           308.43521 
           308.43668 
           308.47557 
           308.48370 
           308.48429 
           308.55850 
           308.56542 
           308.58245 
           308.64683 
           308.64822 
           308.65089 
           308.66560 
           308.68590 
           308.70466 
           308.71905 
           308.74420 
           308.75189 
           308.75717 
           308.77091 
           308.78199 
           308.80875 
           308.82932 
           308.83436 
           308.84055 
           308.85862 
           308.86061 
           308.91649 
           308.94677 
           308.94754 
           308.94845 
           308.95227 
           308.96521 
           308.98620 
           308.99922 
           309.00115 
           309.01006 
           309.01058 
           309.01065 
           309.02796 
           309.03122 
           309.04492 
           309.05392 
           309.05697 
           309.07230 
           309.07431 
           309.07694 
           309.08718 
           309.10724 
           309.11408 
           309.12721 
           309.13566 
           309.14608 
           309.19543 
           309.21593 
           309.23170 
           309.24296 
           309.25104 
           309.27449 
           309.30200 
           309.33635 
           309.34085 
           309.34446 
           309.34726 
           309.36723 
           309.36839 
           309.40772 
           309.43389 
           309.43757 
           309.45439 
           309.46245 
           309.47587 
           309.47802 
           309.48700 
           309.49086 
           309.51319 
           309.52641 
           309.55538 
           309.56079 
           309.56652 
           309.59717 
           309.61085 
           309.63566 
           309.65272 
           309.69280 
           309.70344 
           309.70457 
           309.70916 
           309.73251 
           309.74564 
           309.75454 
           309.76372 
           309.77015 
           309.80423 
           309.80935 
           309.85231 
           309.85545 
           309.86121 
           309.86517 
           309.87144 
           309.87653 
           309.88043 
           309.88719 
           309.88860 
           309.89404 
           309.89570 
           309.92572 
           309.92760 
           309.93437 
           309.94096 
           309.95246 
           309.99077 
           310.01785 
           310.01847 
           310.02449 
           310.03273 
           310.03395 
           310.05814 
           310.06431 
           310.09161 
           310.10983 
           310.11044 
           310.14325 
           310.14564 
           310.16074 
           310.17151 
           310.19594 
           310.23016 
           310.25302 
           310.28804 
           310.29025 
           310.30051 
           310.30098 
           310.30505 
           310.30767 
           310.33624 
           310.34601 
           310.35132 
           310.38276 
           310.38587 
           310.40117 
           310.41437 
           310.42177 
           310.45096 
           310.45588 
           310.46327 
           310.46768 
           310.47708 
           310.48340 
           310.52207 
           310.54440 
           310.55380 
           310.60070 
           310.60141 
           310.61371 
           310.62172 
           310.62923 
           310.63293 
           310.64749 
           310.64751 
           310.66073 
           310.67225 
           310.70979 
           310.72929 
           310.75068 
           310.75987 
           310.76695 
           310.76713 
           310.76764 
           310.78516 
           310.82603 
           310.88213 
           310.88719 
           310.91121 
           310.94452 
           311.00938 
           311.04227 
           311.04853 
           311.05789 
           311.08089 
           311.08303 
           311.10158 
           311.14227 
           311.19537 
           311.22772 
           311.24785 
           311.24964 
           311.25147 
           311.25226 
           311.25853 
           311.26751 
           311.30463 
           311.31066 
           311.33540 
           311.38023 
           311.38270 
           311.40278 
           311.41033 
           311.44990 
           311.46409 
           311.46496 
           311.48314 
           311.48927 
           311.52731 
           311.54211 
           311.54479 
           311.55000 
           311.60532 
           311.60977 
           311.67291 
           311.69508 
           311.74700 
           311.75508 
           311.75531 
           311.75660 
           311.76980 
           311.77040 
           311.77832 
           311.77977 
           311.81360 
           311.82680 
           311.85188 
           311.86483 
           311.88865 
           311.90606 
           311.90888 
           311.91799 
           311.92575 
           311.93085 
           311.93464 
           312.00220 
           312.00234 
           312.00338 
           312.00754 
           312.02333 
           312.02711 
           312.08896 
           312.11354 
           312.13189 
           312.18521 
           312.18621 
           312.20069 
           312.22459 
           312.25699 
           312.26325 
           312.26781 
           312.30668 
           312.31695 
           312.35291 
           312.36130 
           312.37477 
           312.41600 
           312.42283 
           312.43992 
           312.45879 
           312.47212 
           312.47893 
           312.50030 
           312.57545 
           312.58959 
           312.63439 
           312.64235 
           312.73841 
           312.75520 
           312.76355 
           312.77068 
           312.82540 
           312.82775 
           312.84988 
           312.87445 
           312.93475 
           312.96517 
           312.97475 
           312.99396 
           313.00876 
           313.03760 
           313.05150 
           313.06816 
           313.07509 
           313.08249 
           313.09759 
           313.10169 
           313.10751 
           313.18753 
           313.25316 
           313.25369 
           313.27343 
           313.27456 
           313.27897 
           313.27954 
           313.30496 
           313.33420 
           313.33727 
           313.38923 
           313.40306 
           313.41270 
           313.42605 
           313.47190 
           313.49122 
           313.50058 
           313.51054 
           313.56462 
           313.58005 
           313.58497 
           313.59108 
           313.59334 
           313.59402 
           313.59595 
           313.64598 
           313.64755 
           313.65054 
           313.65477 
           313.68482 
           313.70145 
           313.72905 
           313.77839 
           313.78268 
           313.79606 
           313.81254 
           313.83907 
           313.86963 
           313.87019 
           313.87039 
           313.87558 
           313.89566 
           313.92111 
           313.92727 
           313.96234 
           313.97099 
           313.97831 
           313.98214 
           314.00132 
           314.00720 
           314.05312 
           314.11275 
           314.17715 
           314.17867 
           314.22534 
           314.22784 
           314.23352 
           314.24490 
           314.24799 
           314.25799 
           314.27828 
           314.29015 
           314.29176 
           314.29887 
           314.31883 
           314.34928 
           314.35798 
           314.35834 
           314.37786 
           314.38629 
           314.40043 
           314.45813 
           314.55387 
           314.57637 
           314.58039 
           314.58050 
           314.58310 
           314.60561 
           314.60875 
           314.61195 
           314.63475 
           314.63486 
           314.64799 
           314.64973 
           314.65782 
           314.68907 
           314.69031 
           314.69611 
           314.72537 
           314.73313 
           314.73560 
           314.75024 
           314.75084 
           314.75524 
           314.76477 
           314.77299 
           314.78197 
           314.78367 
           314.79474 
           314.80027 
           314.80179 
           314.81245 
           314.83496 
           314.84451 
           314.85804 
           314.86568 
           314.88324 
           314.88669 
           314.89084 
           314.89892 
           314.90480 
           314.92617 
           314.93400 
           314.94364 
           314.95322 
           314.96041 
           314.96992 
           314.99558 
           315.01151 
           315.01784 
           315.01808 
           315.02057 
           315.02730 
           315.02816 
           315.03786 
           315.03973 
           315.08535 
           315.14303 
           315.14484 
           315.16887 
           315.17066 
           315.17760 
           315.19086 
           315.23426 
           315.25799 
           315.26780 
           315.31240 
           315.31570 
           315.36349 
           315.36783 
           315.39486 
           315.41362 
           315.41574 
           315.41826 
           315.43288 
           315.46522 
           315.49506 
           315.49520 
           315.49865 
           315.50494 
           315.53048 
           315.55861 
           315.55978 
           315.56420 
           315.59074 
           315.60722 
           315.62129 
           315.63338 
           315.64080 
           315.65040 
           315.65507 
           315.66574 
           315.66865 
           315.67476 
           315.68872 
           315.72950 
           315.73911 
           315.78302 
           315.80498 
           315.83808 
           315.85964 
           315.87980 
           315.88255 
           315.88599 
           315.89658 
           315.92269 
           315.92528 
           315.93036 
           315.95701 
           315.97166 
           315.98753 
           316.00918 
           316.01397 
           316.02104 
           316.03190 
           316.04964 
           316.06730 
           316.08918 
           316.11184 
           316.14127 
           316.15766 
           316.16868 
           316.22931 
           316.23176 
           316.24912 
           316.26122 
           316.27923 
           316.28855 
           316.32216 
           316.32484 
           316.35027 
           316.40303 
           316.40799 
           316.43626 
           316.47814 
           316.50628 
           316.50780 
           316.51931 
           316.52352 
           316.52440 
           316.53180 
           316.57768 
           316.59075 
           316.62637 
           316.65783 
           316.66458 
           316.67951 
           316.68930 
           316.73908 
           316.74513 
           316.74850 
           316.77962 
           316.79713 
           316.80311 
           316.82963 
           316.83790 
           316.90097 
           316.94624 
           316.94912 
           316.95530 
           316.96053 
           316.96473 
           316.98262 
           316.99549 
           317.04591 
           317.05092 
           317.09888 
           317.10990 
           317.14370 
           317.15075 
           317.16469 
           317.17074 
           317.17233 
           317.21788 
           317.23219 
           317.23573 
           317.23654 
           317.24927 
           317.26528 
           317.28616 
           317.29643 
           317.30264 
           317.31910 
           317.32032 
           317.32462 
           317.32842 
           317.34643 
           317.35286 
           317.36463 
           317.37577 
           317.37707 
           317.41232 
           317.43368 
           317.46339 
           317.47068 
           317.47901 
           317.49718 
           317.50271 
           317.50648 
           317.51878 
           317.53572 
           317.55199 
           317.55212 
           317.57622 
           317.61286 
           317.63590 
           317.63708 
           317.65874 
           317.66458 
           317.67790 
           317.67966 
           317.71844 
           317.73364 
           317.73498 
           317.76927 
           317.78164 
           317.78393 
           317.80972 
           317.82261 
           317.82502 
           317.83810 
           317.84152 
           317.85188 
           317.86060 
           317.87138 
           317.89632 
           317.89833 
           317.91304 
           317.94047 
           317.94157 
           317.97626 
           317.99173 
           318.00710 
           318.03793 
           318.05388 
           318.05447 
           318.06136 
           318.08515 
           318.09278 
           318.12552 
           318.14423 
           318.17320 
           318.18461 
           318.23378 
           318.26092 
           318.26198 
           318.30306 
           318.35302 
           318.38238 
           318.39138 
           318.39271 
           318.43843 
           318.47488 
           318.48079 
           318.51524 
           318.53895 
           318.54174 
           318.54704 
           318.58885 
           318.61226 
           318.62849 
           318.65335 
           318.65793 
           318.65965 
           318.66530 
           318.68363 
           318.72285 
           318.72495 
           318.78085 
           318.79014 
           318.79931 
           318.81347 
           318.83560 
           318.85960 
           318.88786 
           318.90095 
           318.94676 
           318.97511 
           318.98624 
           318.99426 
           318.99510 
           318.99529 
           319.00610 
           319.02880 
           319.03055 
           319.06345 
           319.06829 
           319.10826 
           319.13241 
           319.14229 
           319.15134 
           319.15741 
           319.16055 
           319.21785 
           319.22056 
           319.39859 
           319.40941 
           319.45178 
           319.46641 
           319.54677 
           319.55282 
           319.57350 
           319.57431 
           319.59871 
           319.62002 
           319.65751 
           319.67916 
           319.69480 
           319.73466 
           319.74782 
           319.77552 
           319.79410 
           319.84746 
           319.89032 
           319.91457 
           319.91511 
           319.92619 
           319.96678 
           319.97292 
           320.00336 
           320.01449 
           320.05259 
           320.06452 
           320.06688 
           320.09962 
           320.13952 
           320.15395 
           320.17662 
           320.17801 
           320.18757 
           320.20503 
           320.24907 
           320.27853 
           320.28500 
           320.28899 
           320.31183 
           320.39835 
           320.40710 
           320.40730 
           320.40811 
           320.41209 
           320.41833 
           320.41901 
           320.44191 
           320.45408 
           320.46818 
           320.50057 
           320.52102 
           320.58457 
           320.58756 
           320.61525 
           320.62234 
           320.68165 
           320.69196 
           320.69861 
           320.71517 
           320.72993 
           320.73567 
           320.73876 
           320.74667 
           320.75264 
           320.76272 
           320.77888 
           320.78261 
           320.78512 
           320.82860 
           320.87148 
           320.90047 
           320.95884 
           320.97790 
           320.98252 
           320.98387 
           320.98548 
           321.00204 
           321.00379 
           321.03374 
           321.03672 
           321.05211 
           321.11869 
           321.12779 
           321.14151 
           321.15347 
           321.17820 
           321.19863 
           321.21445 
           321.23375 
           321.27527 
           321.28028 
           321.29653 
           321.39788 
           321.42559 
           321.43998 
           321.44347 
           321.44553 
           321.44558 
           321.50012 
           321.51585 
           321.54532 
           321.57016 
           321.58720 
           321.59460 
           321.59596 
           321.60760 
           321.63073 
           321.65037 
           321.67392 
           321.67805 
           321.68834 
           321.69991 
           321.70144 
           321.75444 
           321.76501 
           321.77591 
           321.78986 
           321.79044 
           321.79783 
           321.81101 
           321.81831 
           321.82920 
           321.83013 
           321.83028 
           321.85686 
           321.85855 
           321.86350 
           321.92401 
           321.92408 
           321.93048 
           321.97871 
           321.98411 
           321.99161 
           322.01973 
           322.03696 
           322.04048 
           322.06252 
           322.08392 
           322.10096 
           322.12372 
           322.12920 
           322.13471 
           322.14266 
           322.14753 
           322.17094 
           322.19164 
           322.24675 
           322.25013 
           322.28456 
           322.31420 
           322.33179 
           322.35082 
           322.42459 
           322.46517 
           322.48249 
           322.48559 
           322.49927 
           322.49993 
           322.54312 
           322.54687 
           322.54947 
           322.56566 
           322.58624 
           322.67065 
           322.67417 
           322.69077 
           322.69134 
           322.70676 
           322.75562 
           322.79492 
           322.79721 
           322.80205 
           322.81504 
           322.83685 
           322.84803 
           322.90677 
           322.93367 
           322.99699 
           323.00715 
           323.03567 
           323.05465 
           323.06832 
           323.10008 
           323.14405 
           323.14586 
           323.17325 
           323.18233 
           323.18930 
           323.21377 
           323.22006 
           323.22316 
           323.23618 
           323.25078 
           323.27902 
           323.31454 
           323.32943 
           323.37595 
           323.38624 
           323.38787 
           323.40203 
           323.41152 
           323.41489 
           323.42185 
           323.52106 
           323.53258 
           323.54652 
           323.57884 
           323.58519 
           323.60784 
           323.61531 
           323.65032 
           323.67042 
           323.68116 
           323.69216 
           323.71229 
           323.74729 
           323.78594 
           323.80247 
           323.81728 
           323.82976 
           323.90328 
           323.91166 
           323.95188 
           323.97074 
           323.97849 
           324.02560 
           324.06019 
           324.06805 
           324.10311 
           324.12372 
           324.14389 
           324.14626 
           324.15479 
           324.15716 
           324.16378 
           324.17197 
           324.17340 
           324.18330 
           324.20057 
           324.25273 
           324.26286 
           324.32170 
           324.32203 
           324.34044 
           324.35443 
           324.37017 
           324.37458 
           324.37688 
           324.39187 
           324.46410 
           324.46643 
           324.46672 
           324.47099 
           324.49238 
           324.50663 
           324.51998 
           324.54246 
           324.54390 
           324.54729 
           324.57363 
           324.61405 
           324.61811 
           324.63052 
           324.63677 
           324.65677 
           324.68922 
           324.70016 
           324.70635 
           324.72900 
           324.73177 
           324.73244 
           324.74597 
           324.75337 
           324.79317 
           324.79561 
           324.79648 
           324.79869 
           324.80732 
           324.85091 
           324.85656 
           324.87677 
           324.92706 
           324.92864 
           324.93930 
           324.94367 
           324.97694 
           324.98535 
           324.98789 
           324.99581 
           325.00042 
           325.00316 
           325.02799 
           325.04638 
           325.08415 
           325.10486 
           325.12880 
           325.22508 
           325.23110 
           325.23348 
           325.24062 
           325.24641 
           325.26814 
           325.27179 
           325.32201 
           325.33638 
           325.35371 
           325.40690 
           325.40885 
           325.41355 
           325.42172 
           325.43537 
           325.43595 
           325.47268 
           325.49840 
           325.57351 
           325.58065 
           325.58577 
           325.58674 
           325.67397 
           325.72014 
           325.72244 
           325.74311 
           325.75119 
           325.76126 
           325.77763 
           325.78788 
           325.83633 
           325.86082 
           325.90408 
           325.91748 
           325.92429 
           325.92910 
           325.95666 
           325.98556 
           326.06254 
           326.06482 
           326.07474 
           326.10850 
           326.12577 
           326.15570 
           326.16266 
           326.16460 
           326.17348 
           326.17833 
           326.17935 
           326.18197 
           326.18650 
           326.18824 
           326.19047 
           326.21273 
           326.24693 
           326.24880 
           326.25117 
           326.25989 
           326.25996 
           326.28563 
           326.31597 
           326.35013 
           326.37461 
           326.39779 
           326.41339 
           326.45787 
           326.48014 
           326.51020 
           326.51729 
           326.52041 
           326.52364 
           326.55134 
           326.62334 
           326.63878 
           326.66237 
           326.66532 
           326.72775 
           326.73688 
           326.74459 
           326.74609 
           326.75542 
           326.75876 
           326.78713 
           326.81625 
           326.82251 
           326.91336 
           326.95218 
           326.96706 
           326.99629 
           327.00594 
           327.02491 
           327.02943 
           327.03940 
           327.05642 
           327.07230 
           327.12033 
           327.14722 
           327.16641 
           327.18487 
           327.20120 
           327.21122 
           327.22048 
           327.25241 
           327.26078 
           327.28413 
           327.28872 
           327.36279 
           327.38353 
           327.45395 
           327.46656 
           327.48151 
           327.51201 
           327.52980 
           327.53428 
           327.55244 
           327.56157 
           327.56772 
           327.59121 
           327.60076 
           327.61530 
           327.62080 
           327.63750 
           327.64941 
           327.68119 
           327.69063 
           327.69314 
           327.72565 
           327.73833 
           327.73909 
           327.75185 
           327.75552 
           327.78147 
           327.78369 
           327.81397 
           327.85015 
           327.90659 
           327.91871 
           327.92146 
           327.97047 
           327.97243 
           327.98058 
           327.98282 
           328.01250 
           328.01775 
           328.01951 
           328.02717 
           328.03731 
           328.06707 
           328.09968 
           328.12737 
           328.13262 
           328.15135 
           328.15385 
           328.15965 
           328.16294 
           328.19192 
           328.19248 
           328.23553 
           328.24868 
           328.26705 
           328.27364 
           328.29568 
           328.31061 
           328.31510 
           328.31660 
           328.33980 
           328.38743 
           328.42073 
           328.44192 
           328.45982 
           328.46287 
           328.47656 
           328.48593 
           328.53487 
           328.55182 
           328.58217 
           328.60321 
           328.61854 
           328.62884 
           328.63626 
           328.64799 
           328.67151 
           328.68241 
           328.68571 
           328.68856 
           328.71962 
           328.75948 
           328.76074 
           328.76776 
           328.77112 
           328.78390 
           328.81289 
           328.87288 
           328.87505 
           328.87862 
           328.88657 
           328.89765 
           328.90172 
           328.91264 
           328.93160 
           328.96495 
           328.98609 
           329.03287 
           329.07163 
           329.09439 
           329.11117 
           329.12271 
           329.15656 
           329.16865 
           329.20386 
           329.20789 
           329.22806 
           329.24103 
           329.28846 
           329.30613 
           329.32968 
           329.38500 
           329.40190 
           329.44829 
           329.46516 
           329.47021 
           329.51609 
           329.52961 
           329.53012 
           329.55897 
           329.59730 
           329.60087 
           329.62173 
           329.63082 
           329.66869 
           329.67192 
           329.73001 
           329.73490 
           329.74032 
           329.74926 
           329.75788 
           329.76059 
           329.76406 
           329.76635 
           329.79721 
           329.79738 
           329.80149 
           329.86823 
           329.87195 
           329.87455 
           329.88665 
           329.88966 
           329.92335 
           329.93380 
           329.95191 
           330.00533 
           330.05781 
           330.06478 
           330.10783 
           330.17420 
           330.17437 
           330.19581 
           330.20280 
           330.26296 
           330.27958 
           330.35155 
           330.38430 
           330.44784 
           330.46832 
           330.47616 
           330.48769 
           330.50394 
           330.50982 
           330.51028 
           330.51959 
           330.53760 
           330.54714 
           330.55317 
           330.56983 
           330.59346 
           330.62795 
           330.64512 
           330.65465 
           330.66210 
           330.67652 
           330.70498 
           330.70704 
           330.72747 
           330.76328 
           330.81415 
           330.83319 
           330.84947 
           330.97638 
           331.01387 
           331.08356 
           331.10019 
           331.10957 
           331.13935 
           331.15325 
           331.15379 
           331.16503 
           331.20163 
           331.23164 
           331.23801 
           331.25443 
           331.26422 
           331.28587 
           331.28822 
           331.32752 
           331.33386 
           331.33910 
           331.35074 
           331.37194 
           331.39036 
           331.40388 
           331.44142 
           331.45179 
           331.46198 
           331.51226 
           331.56297 
           331.56934 
           331.58574 
           331.58709 
           331.60229 
           331.61051 
           331.66700 
           331.72744 
           331.78791 
           331.81016 
           331.83862 
           331.85219 
           331.87031 
           331.88223 
           331.95968 
           331.96359 
           331.97316 
           332.00647 
           332.00874 
           332.02059 
           332.02551 
           332.06907 
           332.08962 
           332.09150 
           332.16125 
           332.18430 
           332.18825 
           332.19697 
           332.20336 
           332.25055 
           332.25787 
           332.28270 
           332.33638 
           332.33745 
           332.35003 
           332.35442 
           332.35493 
           332.36820 
           332.36837 
           332.37683 
           332.38276 
           332.40131 
           332.42890 
           332.43240 
           332.43725 
           332.44095 
           332.50485 
           332.51020 
           332.52145 
           332.55643 
           332.56019 
           332.58514 
           332.61104 
           332.72485 
           332.76286 
           332.76352 
           332.78740 
           332.80612 
           332.81022 
           332.86825 
           332.92162 
           332.93799 
           332.95013 
           332.99515 
           333.00194 
           333.01173 
           333.01669 
           333.02340 
           333.04884 
           333.04899 
           333.05163 
           333.07454 
           333.07732 
           333.08966 
           333.10012 
           333.10158 
           333.10688 
           333.13352 
           333.14098 
           333.25990 
           333.29968 
           333.30153 
           333.31319 
           333.32465 
           333.36506 
           333.39048 
           333.40176 
           333.40215 
           333.44176 
           333.46844 
           333.47459 
           333.49817 
           333.52838 
           333.52875 
           333.53793 
           333.53901 
           333.54212 
           333.54611 
           333.60710 
           333.66537 
           333.67054 
           333.67877 
           333.71225 
           333.72986 
           333.81124 
           333.81160 
           333.81288 
           333.81562 
           333.83540 
           333.87114 
           333.87123 
           333.90072 
           333.91851 
           333.94890 
           333.97248 
           333.98975 
           334.03448 
           334.06076 
           334.08414 
           334.11179 
           334.11590 
           334.15746 
           334.16684 
           334.20482 
           334.21708 
           334.23026 
           334.23989 
           334.28066 
           334.28757 
           334.36030 
           334.36504 
           334.37107 
           334.37789 
           334.40593 
           334.45958 
           334.46598 
           334.47748 
           334.54084 
           334.59431 
           334.61663 
           334.62672 
           334.74902 
           334.75113 
           334.78346 
           334.79794 
           334.84268 
           334.99278 
           335.04657 
           335.07431 
           335.07862 
           335.07934 
           335.10182 
           335.15677 
           335.16911 
           335.21740 
           335.22780 
           335.24463 
           335.25096 
           335.29289 
           335.29613 
           335.32822 
           335.35816 
           335.36544 
           335.37701 
           335.38151 
           335.38603 
           335.38673 
           335.39615 
           335.42780 
           335.44942 
           335.45652 
           335.46279 
           335.46658 
           335.46716 
           335.52143 
           335.52405 
           335.54736 
           335.55778 
           335.56512 
           335.65356 
           335.65492 
           335.67610 
           335.70832 
           335.73588 
           335.73727 
           335.74960 
           335.77923 
           335.87262 
           335.89238 
           335.89953 
           335.91392 
           335.91459 
           335.96439 
           336.01659 
           336.02512 
           336.03759 
           336.04026 
           336.05109 
           336.05379 
           336.08307 
           336.09217 
           336.12415 
           336.14434 
           336.15397 
           336.17322 
           336.17997 
           336.22342 
           336.22533 
           336.23897 
           336.24985 
           336.29639 
           336.29684 
           336.30131 
           336.34436 
           336.36887 
           336.38882 
           336.39145 
           336.39779 
           336.42742 
           336.43727 
           336.45878 
           336.46238 
           336.52673 
           336.54410 
           336.59374 
           336.60202 
           336.62384 
           336.66722 
           336.68416 
           336.70209 
           336.71107 
           336.74819 
           336.77804 
           336.82322 
           336.82394 
           336.83366 
           336.85726 
           336.90486 
           336.91609 
           336.92371 
           336.93291 
           336.96360 
           336.97553 
           337.05549 
           337.05574 
           337.07223 
           337.07916 
           337.10816 
           337.12751 
           337.14443 
           337.19742 
           337.19763 
           337.20695 
           337.21440 
           337.24056 
           337.24073 
           337.24294 
           337.28218 
           337.29117 
           337.34079 
           337.35595 
           337.36116 
           337.37822 
           337.38045 
           337.38198 
           337.38410 
           337.40260 
           337.41066 
           337.41788 
           337.49233 
           337.62832 
           337.63587 
           337.67026 
           337.67443 
           337.69993 
           337.73461 
           337.74249 
           337.77055 
           337.78424 
           337.80586 
           337.81217 
           337.81689 
           337.84054 
           337.84287 
           337.84683 
           337.86104 
           337.87585 
           337.87785 
           337.90611 
           337.91366 
           337.92889 
           337.95918 
           337.97559 
           337.97617 
           337.97628 
           337.98748 
           337.99271 
           338.00843 
           338.05737 
           338.07509 
           338.08715 
           338.09726 
           338.10947 
           338.13781 
           338.14731 
           338.20153 
           338.20998 
           338.24388 
           338.29951 
           338.30794 
           338.31215 
           338.33433 
           338.34821 
           338.38356 
           338.43781 
           338.44749 
           338.47572 
           338.48391 
           338.55210 
           338.55872 
           338.57360 
           338.58096 
           338.59412 
           338.60094 
           338.61254 
           338.62484 
           338.64110 
           338.65144 
           338.65269 
           338.66344 
           338.66990 
           338.71066 
           338.71559 
           338.72699 
           338.79191 
           338.79859 
           338.87642 
           338.88392 
           338.90341 
           338.90872 
           338.91809 
           338.92875 
           338.93278 
           338.94232 
           338.97052 
           338.98051 
           338.98167 
           339.06930 
           339.09668 
           339.09739 
           339.09756 
           339.12572 
           339.14545 
           339.14721 
           339.16684 
           339.17581 
           339.20476 
           339.26846 
           339.30333 
           339.31492 
           339.32471 
           339.37591 
           339.38925 
           339.45209 
           339.46424 
           339.47492 
           339.49870 
           339.51678 
           339.57548 
           339.61220 
           339.61935 
           339.62394 
           339.63366 
           339.65762 
           339.68282 
           339.71222 
           339.71492 
           339.73424 
           339.82563 
           339.86072 
           339.88412 
           339.89188 
           339.90171 
           339.91073 
           339.93079 
           339.93763 
           339.96506 
           339.98596 
           339.98884 
           340.01031 
           340.02249 
           340.07575 
           340.07606 
           340.09640 
           340.10401 
           340.11845 
           340.13445 
           340.13739 
           340.18270 
           340.24238 
           340.25104 
           340.27944 
           340.37106 
           340.38550 
           340.40531 
           340.42180 
           340.46273 
           340.51411 
           340.51642 
           340.53090 
           340.54286 
           340.54444 
           340.58892 
           340.59550 
           340.65035 
           340.65853 
           340.66654 
           340.68964 
           340.70954 
           340.71240 
           340.74295 
           340.75435 
           340.79756 
           340.80995 
           340.85449 
           340.88811 
           340.90414 
           340.91337 
           340.91403 
           340.91439 
           340.96056 
           340.98476 
           341.02792 
           341.05195 
           341.05196 
           341.08912 
           341.09883 
           341.10318 
           341.17437 
           341.17644 
           341.19089 
           341.19616 
           341.27185 
           341.28357 
           341.29157 
           341.30893 
           341.34726 
           341.35186 
           341.35868 
           341.37171 
           341.38171 
           341.38625 
           341.41796 
           341.43598 
           341.44077 
           341.45160 
           341.47228 
           341.48980 
           341.49255 
           341.51290 
           341.51705 
           341.55891 
           341.56106 
           341.61520 
           341.63295 
           341.64202 
           341.65793 
           341.67077 
           341.71508 
           341.72259 
           341.74483 
           341.74510 
           341.74533 
           341.78173 
           341.79762 
           341.80811 
           341.81679 
           341.82147 
           341.82229 
           341.83126 
           341.83148 
           341.83272 
           341.84640 
           341.86144 
           341.86518 
           341.86783 
           341.88377 
           342.03359 
           342.06642 
           342.12813 
           342.14624 
           342.14853 
           342.16311 
           342.17584 
           342.24649 
           342.28140 
           342.32668 
           342.34270 
           342.34428 
           342.34740 
           342.36637 
           342.37854 
           342.38750 
           342.41407 
           342.44488 
           342.44944 
           342.44966 
           342.45120 
           342.46002 
           342.53339 
           342.53423 
           342.54791 
           342.55425 
           342.55554 
           342.55893 
           342.61401 
           342.61877 
           342.65469 
           342.66430 
           342.73897 
           342.74412 
           342.75942 
           342.76953 
           342.77991 
           342.79403 
           342.80898 
           342.81253 
           342.82802 
           342.83986 
           342.85151 
           342.90894 
           342.92790 
           342.93271 
           342.93532 
           342.93648 
           342.97274 
           342.98112 
           342.99885 
           343.06421 
           343.10752 
           343.11005 
           343.11050 
           343.12039 
           343.13165 
           343.13452 
           343.14398 
           343.17478 
           343.19679 
           343.19693 
           343.20426 
           343.21418 
           343.22106 
           343.22165 
           343.22522 
           343.23335 
           343.24843 
           343.25733 
           343.26328 
           343.28365 
           343.31503 
           343.32012 
           343.42173 
           343.42573 
           343.44027 
           343.44538 
           343.49889 
           343.51471 
           343.52440 
           343.54410 
           343.54521 
           343.55699 
           343.57569 
           343.69327 
           343.71178 
           343.71846 
           343.72707 
           343.74410 
           343.78880 
           343.79436 
           343.84742 
           343.86260 
           343.88661 
           343.89179 
           343.89952 
           343.91095 
           343.92432 
           343.93021 
           343.96919 
           343.99234 
           344.03445 
           344.03458 
           344.03913 
           344.04681 
           344.07109 
           344.08797 
           344.10111 
           344.10397 
           344.13756 
           344.16366 
           344.19973 
           344.20630 
           344.20748 
           344.23541 
           344.24376 
           344.32487 
           344.32847 
           344.35175 
           344.36921 
           344.46001 
           344.46291 
           344.50532 
           344.52728 
           344.53979 
           344.55041 
           344.55096 
           344.66211 
           344.69247 
           344.70523 
           344.73003 
           344.74693 
           344.74898 
           344.75089 
           344.75389 
           344.76327 
           344.77480 
           344.80780 
           344.81701 
           344.82112 
           344.84103 
           344.84110 
           344.86449 
           344.87999 
           344.89462 
           344.90929 
           344.91401 
           344.91614 
           344.94116 
           344.95032 
           344.96641 
           344.97504 
           344.98670 
           345.07266 
           345.09141 
           345.09730 
           345.10605 
           345.15139 
           345.16092 
           345.24159 
           345.25808 
           345.26634 
           345.26870 
           345.27599 
           345.34706 
           345.36177 
           345.37256 
           345.39078 
           345.39412 
           345.39908 
           345.41665 
           345.43346 
           345.43937 
           345.48007 
           345.51530 
           345.51958 
           345.56065 
           345.56446 
           345.56984 
           345.61331 
           345.63778 
           345.64305 
           345.66161 
           345.66170 
           345.66439 
           345.69550 
           345.69732 
           345.71207 
           345.72192 
           345.74945 
           345.75512 
           345.78604 
           345.79490 
           345.82032 
           345.88231 
           345.88639 
           345.91710 
           345.92078 
           345.92230 
           345.93841 
           345.94572 
           345.99677 
           346.00520 
           346.01253 
           346.01690 
           346.02676 
           346.02866 
           346.05499 
           346.05806 
           346.06577 
           346.08542 
           346.08907 
           346.10919 
           346.13416 
           346.14078 
           346.16390 
           346.22922 
           346.25509 
           346.28114 
           346.29741 
           346.29993 
           346.31597 
           346.35451 
           346.37345 
           346.41751 
           346.48048 
           346.54002 
           346.54059 
           346.54281 
           346.55441 
           346.57046 
           346.58200 
           346.59369 
           346.62916 
           346.63052 
           346.63573 
           346.65401 
           346.66524 
           346.68628 
           346.68839 
           346.72694 
           346.73381 
           346.75798 
           346.76805 
           346.84062 
           346.84669 
           346.85608 
           346.85644 
           346.87649 
           346.89374 
           346.95235 
           346.98647 
           347.00248 
           347.00868 
           347.01075 
           347.05249 
           347.07761 
           347.08427 
           347.10626 
           347.10771 
           347.12869 
           347.13096 
           347.13275 
           347.14246 
           347.18174 
           347.22450 
           347.24448 
           347.24850 
           347.25853 
           347.26709 
           347.27406 
           347.27868 
           347.30879 
           347.32773 
           347.33941 
           347.34260 
           347.34928 
           347.39059 
           347.41054 
           347.42570 
           347.43706 
           347.44421 
           347.45838 
           347.48594 
           347.52122 
           347.53215 
           347.53913 
           347.58183 
           347.58220 
           347.62238 
           347.63102 
           347.67436 
           347.68480 
           347.69124 
           347.71674 
           347.72564 
           347.75408 
           347.78149 
           347.79210 
           347.79926 
           347.80861 
           347.81703 
           347.82429 
           347.84040 
           347.86370 
           347.93703 
           347.96863 
           347.98664 
           348.01957 
           348.03847 
           348.06101 
           348.06715 
           348.10369 
           348.12563 
           348.16687 
           348.16963 
           348.17312 
           348.18142 
           348.22619 
           348.24161 
           348.25403 
           348.28548 
           348.32172 
           348.36087 
           348.38634 
           348.40710 
           348.40760 
           348.44594 
           348.45463 
           348.45977 
           348.46683 
           348.47969 
           348.49184 
           348.51090 
           348.52128 
           348.54827 
           348.54927 
           348.55700 
           348.56184 
           348.59399 
           348.60283 
           348.60630 
           348.60857 
           348.63492 
           348.68232 
           348.69426 
           348.74378 
           348.74399 
           348.74829 
           348.75112 
           348.76253 
           348.78535 
           348.80628 
           348.81955 
           348.85736 
           348.86909 
           348.87877 
           348.88407 
           348.90651 
           348.97159 
           349.03707 
           349.04576 
           349.05837 
           349.06279 
           349.10781 
           349.13030 
           349.15924 
           349.16838 
           349.20303 
           349.25174 
           349.27925 
           349.29560 
           349.31126 
           349.32572 
           349.37311 
           349.43375 
           349.47198 
           349.47909 
           349.49369 
           349.57370 
           349.57425 
           349.57850 
           349.60470 
           349.60626 
           349.63917 
           349.66409 
           349.69224 
           349.69616 
           349.70500 
           349.72478 
           349.73851 
           349.78435 
           349.82117 
           349.82229 
           349.85275 
           349.88739 
           349.89419 
           349.90946 
           349.94528 
           349.96603 
           350.05208 
           350.07236 
           350.09850 
           350.11643 
           350.14751 
           350.16027 
           350.20983 
           350.21885 
           350.22497 
           350.22880 
           350.31317 
           350.32262 
           350.32483 
           350.37855 
           350.38828 
           350.38896 
           350.39002 
           350.41745 
           350.42976 
           350.45866 
           350.48102 
           350.53116 
           350.53406 
           350.56157 
           350.60397 
           350.60896 
           350.63590 
           350.66196 
           350.66211 
           350.66925 
           350.67965 
           350.71321 
           350.72398 
           350.72982 
           350.73934 
           350.80350 
           350.83951 
           350.85613 
           350.86121 
           350.88847 
           350.90704 
           350.97292 
           351.00712 
           351.03444 
           351.03478 
           351.06739 
           351.07035 
           351.13314 
           351.15686 
           351.21593 
           351.22047 
           351.24930 
           351.26964 
           351.32195 
           351.35349 
           351.36013 
           351.42093 
           351.43512 
           351.45653 
           351.47829 
           351.50156 
           351.51158 
           351.52021 
           351.53678 
           351.56383 
           351.57836 
           351.57902 
           351.58383 
           351.60022 
           351.61580 
           351.61701 
           351.62981 
           351.63307 
           351.63682 
           351.65390 
           351.66073 
           351.67631 
           351.70547 
           351.70876 
           351.72305 
           351.75867 
           351.77167 
           351.77750 
           351.80313 
           351.80492 
           351.82526 
           351.82838 
           351.86603 
           351.86965 
           351.93764 
           351.93908 
           351.97643 
           352.01982 
           352.02065 
           352.06951 
           352.07861 
           352.09339 
           352.09703 
           352.10440 
           352.10481 
           352.12026 
           352.18374 
           352.20117 
           352.21618 
           352.22768 
           352.24039 
           352.25644 
           352.27670 
           352.30187 
           352.44516 
           352.44643 
           352.45294 
           352.46420 
           352.49752 
           352.51243 
           352.51303 
           352.58678 
           352.58731 
           352.64292 
           352.65988 
           352.67048 
           352.72746 
           352.75592 
           352.76561 
           352.77367 
           352.83521 
           352.83931 
           352.85079 
           352.86265 
           352.88021 
           352.91796 
           352.92718 
           352.95025 
           352.98473 
           353.00195 
           353.02921 
           353.04362 
           353.15756 
           353.18403 
           353.19471 
           353.21919 
           353.23819 
           353.24470 
           353.28277 
           353.31227 
           353.32414 
           353.32980 
           353.33118 
           353.33373 
           353.34636 
           353.37413 
           353.40070 
           353.41033 
           353.46845 
           353.49444 
           353.55601 
           353.56659 
           353.57670 
           353.60085 
           353.64362 
           353.65092 
           353.65714 
           353.67677 
           353.68632 
           353.69874 
           353.70177 
           353.70477 
           353.73401 
           353.77189 
           353.78926 
           353.80222 
           353.80858 
           353.81628 
           353.84282 
           353.85178 
           353.85744 
           353.92681 
           353.94503 
           353.95518 
           353.97705 
           354.02359 
           354.04207 
           354.04736 
           354.05394 
           354.07740 
           354.08857 
           354.12730 
           354.13362 
           354.16300 
           354.24995 
           354.27299 
           354.28171 
           354.28515 
           354.29327 
           354.33606 
           354.35341 
           354.45877 
           354.46110 
           354.46841 
           354.50451 
           354.51635 
           354.52631 
           354.56199 
           354.58982 
           354.68499 
           354.68942 
           354.70949 
           354.72430 
           354.72433 
           354.73078 
           354.74023 
           354.75004 
           354.77494 
           354.82392 
           354.82598 
           354.83599 
           354.85607 
           354.85733 
           354.92893 
           354.97481 
           354.97871 
           355.00099 
           355.02448 
           355.02729 
           355.03216 
           355.08486 
           355.09404 
           355.11344 
           355.15250 
           355.16351 
           355.17086 
           355.19283 
           355.19901 
           355.23319 
           355.23387 
           355.26385 
           355.27332 
           355.31893 
           355.31897 
           355.35353 
           355.35684 
           355.36403 
           355.39569 
           355.43884 
           355.46245 
           355.48392 
           355.50076 
           355.50558 
           355.53872 
           355.56650 
           355.56782 
           355.58285 
           355.58746 
           355.63546 
           355.63839 
           355.72488 
           355.78895 
           355.82884 
           355.83996 
           355.86425 
           355.86458 
           355.87854 
           355.90474 
           355.91140 
           355.92829 
           355.93613 
           355.94597 
           356.00572 
           356.00664 
           356.01993 
           356.03306 
           356.05454 
           356.06512 
           356.12469 
           356.13506 
           356.14485 
           356.17335 
           356.29361 
           356.30247 
           356.30469 
           356.30551 
           356.36391 
           356.40435 
           356.40768 
           356.44551 
           356.45626 
           356.45704 
           356.45715 
           356.47148 
           356.51466 
           356.54143 
           356.54221 
           356.56274 
           356.59438 
           356.61472 
           356.64741 
           356.66584 
           356.67149 
           356.72513 
           356.73698 
           356.74470 
           356.75562 
           356.76192 
           356.77206 
           356.78805 
           356.78907 
           356.79006 
           356.81888 
           356.85947 
           356.91166 
           356.94403 
           356.96130 
           356.97189 
           356.98697 
           356.99338 
           357.06443 
           357.06627 
           357.06979 
           357.07177 
           357.07384 
           357.11676 
           357.12797 
           357.13903 
           357.14697 
           357.15658 
           357.17001 
           357.19843 
           357.24722 
           357.25843 
           357.31188 
           357.31618 
           357.31942 
           357.32632 
           357.34123 
           357.35875 
           357.36410 
           357.39543 
           357.40130 
           357.40148 
           357.40644 
           357.41658 
           357.42446 
           357.43654 
           357.43701 
           357.44361 
           357.47047 
           357.48373 
           357.49972 
           357.50785 
           357.52121 
           357.56203 
           357.56388 
           357.57263 
           357.58885 
           357.60752 
           357.61670 
           357.61853 
           357.62004 
           357.63347 
           357.64338 
           357.66465 
           357.66903 
           357.70084 
           357.70114 
           357.71780 
           357.72110 
           357.73521 
           357.74026 
           357.76235 
           357.77194 
           357.78677 
           357.81500 
           357.82775 
           357.84609 
           357.86859 
           357.91832 
           357.91875 
           357.94209 
           357.96810 
           357.98101 
           358.00143 
           358.00759 
           358.01999 
           358.02282 
           358.03155 
           358.07142 
           358.07443 
           358.08652 
           358.08806 
           358.11416 
           358.15588 
           358.24868 
           358.27739 
           358.28554 
           358.29339 
           358.29399 
           358.30129 
           358.34413 
           358.38536 
           358.40046 
           358.40158 
           358.46883 
           358.52618 
           358.56617 
           358.56995 
           358.60728 
           358.62363 
           358.62535 
           358.62695 
           358.64049 
           358.66136 
           358.66329 
           358.67338 
           358.71455 
           358.75394 
           358.75923 
           358.81861 
           358.88022 
           358.90511 
           358.91937 
           358.96276 
           358.97208 
           358.97768 
           358.98394 
           358.98663 
           359.00402 
           359.11694 
           359.11704 
           359.12955 
           359.14662 
           359.14825 
           359.15007 
           359.16586 
           359.17526 
           359.18145 
           359.19103 
           359.20452 
           359.23569 
           359.26263 
           359.30078 
           359.32520 
           359.35414 
           359.35701 
           359.36222 
           359.36890 
           359.37730 
           359.39267 
           359.39356 
           359.39920 
           359.40019 
           359.40127 
           359.40631 
           359.43461 
           359.50019 
           359.54655 
           359.55740 
           359.55784 
           359.58634 
           359.67902 
           359.69306 
           359.70379 
           359.79984 
           359.81422 
           359.82301 
           359.82850 
           359.83668 
           359.86498 
           359.89095 
           359.92180 
           359.92794 
           359.93919 
           359.95838 
           359.98942 
           360.01593 
           360.03691 
           360.03965 
           360.10061 
           360.12852 
           360.14699 
           360.19735 
           360.22787 
           360.24338 
           360.24603 
           360.28603 
           360.30298 
           360.33025 
           360.37161 
           360.38237 
           360.41161 
           360.41906 
           360.46378 
           360.46616 
           360.46857 
           360.48127 
           360.48677 
           360.49445 
           360.50601 
           360.50630 
           360.51407 
           360.53653 
           360.56294 
           360.60175 
           360.64893 
           360.66141 
           360.66617 
           360.67990 
           360.71496 
           360.72361 
           360.72825 
           360.75939 
           360.76674 
           360.77379 
           360.87163 
           360.89615 
           360.90212 
           360.99342 
           361.00331 
           361.01520 
           361.07311 
           361.07960 
           361.10297 
           361.16373 
           361.19229 
           361.20932 
           361.23278 
           361.24913 
           361.26090 
           361.26336 
           361.27500 
           361.30915 
           361.35013 
           361.37218 
           361.39327 
           361.39590 
           361.41587 
           361.42855 
           361.44764 
           361.46417 
           361.47516 
           361.47540 
           361.48374 
           361.49129 
           361.51273 
           361.53918 
           361.55593 
           361.56746 
           361.57625 
           361.62138 
           361.62153 
           361.66660 
           361.69345 
           361.70691 
           361.71186 
           361.74133 
           361.76981 
           361.77051 
           361.77659 
           361.79866 
           361.80163 
           361.80352 
           361.82446 
           361.83410 
           361.90498 
           361.93461 
           361.94178 
           361.99454 
           362.00531 
           362.00688 
           362.04334 
           362.05729 
           362.07843 
           362.09439 
           362.10744 
           362.14392 
           362.22213 
           362.23402 
           362.24489 
           362.27945 
           362.29706 
           362.30749 
           362.31699 
           362.32117 
           362.34285 
           362.35880 
           362.36409 
           362.37578 
           362.37721 
           362.41633 
           362.45464 
           362.45530 
           362.45991 
           362.47569 
           362.47585 
           362.47894 
           362.48135 
           362.49065 
           362.49641 
           362.50555 
           362.52369 
           362.53174 
           362.53839 
           362.54261 
           362.58769 
           362.60082 
           362.60666 
           362.63222 
           362.63767 
           362.65366 
           362.69560 
           362.71312 
           362.75993 
           362.77115 
           362.79039 
           362.84924 
           362.85170 
           362.87406 
           362.87960 
           362.88660 
           362.92346 
           362.92822 
           362.93034 
           362.94314 
           362.95788 
           362.97335 
           363.00517 
           363.02156 
           363.02682 
           363.03125 
           363.07846 
           363.12346 
           363.13073 
           363.14593 
           363.16127 
           363.16350 
           363.16761 
           363.20017 
           363.20753 
           363.21996 
           363.22488 
           363.25189 
           363.27161 
           363.27756 
           363.29772 
           363.32038 
           363.32566 
           363.33795 
           363.36859 
           363.36964 
           363.37174 
           363.43033 
           363.47619 
           363.48616 
           363.48708 
           363.49696 
           363.50115 
           363.52884 
           363.53318 
           363.54722 
           363.55268 
           363.55682 
           363.56237 
           363.57107 
           363.58609 
           363.60934 
           363.61523 
           363.62647 
           363.66016 
           363.66590 
           363.67297 
           363.68973 
           363.77137 
           363.77165 
           363.77950 
           363.78960 
           363.80150 
           363.82399 
           363.87943 
           363.88958 
           363.89913 
           363.91105 
           363.91211 
           363.93364 
           363.94147 
           363.95540 
           363.95889 
           363.97432 
           364.00283 
           364.02101 
           364.02179 
           364.02846 
           364.05396 
           364.06876 
           364.09069 
           364.12870 
           364.13137 
           364.15461 
           364.15479 
           364.17068 
           364.17255 
           364.17817 
           364.17831 
           364.18068 
           364.18173 
           364.19325 
           364.24781 
           364.25396 
           364.25579 
           364.25719 
           364.27209 
           364.27585 
           364.28260 
           364.28372 
           364.29942 
           364.31256 
           364.31615 
           364.33749 
           364.34010 
           364.38323 
           364.38783 
           364.41606 
           364.42544 
           364.43247 
           364.44105 
           364.44760 
           364.47490 
           364.48078 
           364.49544 
           364.49578 
           364.50115 
           364.50534 
           364.53464 
           364.54666 
           364.58679 
           364.61528 
           364.61886 
           364.64690 
           364.69095 
           364.70609 
           364.72818 
           364.75685 
           364.78254 
           364.78577 
           364.79902 
           364.80775 
           364.90068 
           364.94152 
           364.94851 
           364.96819 
           364.98953 
           365.01126 
           365.01415 
           365.03229 
           365.06573 
           365.09004 
           365.11815 
           365.14736 
           365.14763 
           365.15044 
           365.15576 
           365.19841 
           365.20221 
           365.22306 
           365.26007 
           365.26162 
           365.26690 
           365.27911 
           365.30112 
           365.32062 
           365.33105 
           365.35087 
           365.35602 
           365.35999 
           365.37394 
           365.42133 
           365.45033 
           365.47197 
           365.50310 
           365.52771 
           365.56884 
           365.57835 
           365.59751 
           365.60526 
           365.60818 
           365.64294 
           365.64922 
           365.65573 
           365.65705 
           365.70627 
           365.71847 
           365.73708 
           365.73842 
           365.76011 
           365.76359 
           365.77099 
           365.77382 
           365.86495 
           365.87137 
           365.88332 
           365.88383 
           365.88812 
           365.90305 
           365.94995 
           365.97042 
           365.97528 
           365.98205 
           365.98633 
           365.99794 
           366.02022 
           366.04038 
           366.04663 
           366.04988 
           366.05878 
           366.06063 
           366.07153 
           366.07511 
           366.10863 
           366.12164 
           366.12304 
           366.12622 
           366.15254 
           366.16341 
           366.17583 
           366.17618 
           366.25031 
           366.26811 
           366.32401 
           366.33525 
           366.36358 
           366.39804 
           366.40995 
           366.43179 
           366.43961 
           366.44447 
           366.45014 
           366.47179 
           366.50575 
           366.51374 
           366.53200 
           366.54451 
           366.57444 
           366.59281 
           366.68333 
           366.71607 
           366.74873 
           366.77047 
           366.78479 
           366.78524 
           366.79287 
           366.79457 
           366.80955 
           366.83223 
           366.86261 
           366.95845 
           366.95916 
           366.98024 
           367.02123 
           367.04271 
           367.04293 
           367.04329 
           367.04597 
           367.06252 
           367.07129 
           367.08707 
           367.09122 
           367.12464 
           367.12916 
           367.12936 
           367.15048 
           367.15115 
           367.18176 
           367.18328 
           367.18973 
           367.18980 
           367.22507 
           367.24524 
           367.28097 
           367.35306 
           367.40204 
           367.41606 
           367.41645 
           367.42669 
           367.43881 
           367.49802 
           367.50244 
           367.50880 
           367.51131 
           367.51830 
           367.52573 
           367.54050 
           367.54389 
           367.55147 
           367.55959 
           367.55989 
           367.57982 
           367.59693 
           367.61063 
           367.65071 
           367.65332 
           367.66718 
           367.68095 
           367.68364 
           367.72996 
           367.76509 
           367.77288 
           367.78055 
           367.78092 
           367.78173 
           367.78398 
           367.80131 
           367.88287 
           367.88930 
           367.89903 
           367.94642 
           367.96454 
           367.97386 
           368.00906 
           368.01509 
           368.03458 
           368.08002 
           368.13709 
           368.17386 
           368.18973 
           368.19302 
           368.19858 
           368.20144 
           368.20931 
           368.22644 
           368.27504 
           368.31350 
           368.31811 
           368.33080 
           368.35402 
           368.35758 
           368.39234 
           368.42797 
           368.44812 
           368.46535 
           368.58483 
           368.60136 
           368.60907 
           368.62579 
           368.70184 
           368.71920 
           368.74031 
           368.75785 
           368.76839 
           368.78258 
           368.79668 
           368.80584 
           368.86877 
           368.90793 
           368.91786 
           368.92972 
           368.94506 
           368.94591 
           369.00322 
           369.00547 
           369.01446 
           369.13437 
           369.13694 
           369.17686 
           369.18230 
           369.19250 
           369.21469 
           369.22293 
           369.23496 
           369.23917 
           369.26404 
           369.26828 
           369.29693 
           369.31111 
           369.34061 
           369.35609 
           369.37277 
           369.37373 
           369.38781 
           369.42709 
           369.43384 
           369.50076 
           369.50974 
           369.51322 
           369.51670 
           369.51939 
           369.52990 
           369.53715 
           369.54869 
           369.56921 
           369.57134 
           369.62086 
           369.62182 
           369.64660 
           369.64949 
           369.65299 
           369.67451 
           369.67653 
           369.70728 
           369.73221 
           369.74833 
           369.78470 
           369.82076 
           369.86202 
           369.87745 
           369.88299 
           369.88832 
           369.89587 
           369.90118 
           369.94670 
           369.96788 
           369.96810 
           369.97664 
           369.98882 
           370.02053 
           370.03981 
           370.07789 
           370.11986 
           370.16538 
           370.22949 
           370.25078 
           370.26844 
           370.27611 
           370.27753 
           370.28367 
           370.29988 
           370.30568 
           370.36557 
           370.42905 
           370.56622 
           370.57160 
           370.58616 
           370.60253 
           370.65154 
           370.65471 
           370.68595 
           370.69439 
           370.71725 
           370.74990 
           370.75563 
           370.76382 
           370.76577 
           370.78594 
           370.79004 
           370.83738 
           370.88459 
           370.89624 
           370.92882 
           371.02886 
           371.05413 
           371.06682 
           371.08391 
           371.09118 
           371.09656 
           371.15377 
           371.16984 
           371.18529 
           371.19473 
           371.19720 
           371.22099 
           371.22261 
           371.23508 
           371.25940 
           371.27334 
           371.31301 
           371.33783 
           371.38008 
           371.38640 
           371.39424 
           371.39488 
           371.41587 
           371.45691 
           371.48118 
           371.48755 
           371.51260 
           371.52139 
           371.53848 
           371.56694 
           371.57176 
           371.57386 
           371.65563 
           371.66940 
           371.71926 
           371.75022 
           371.75185 
           371.76480 
           371.77534 
           371.81868 
           371.82612 
           371.83135 
           371.83947 
           371.85061 
           371.87546 
           371.87765 
           371.88144 
           371.92706 
           371.94667 
           371.97434 
           371.98879 
           371.99982 
           372.02167 
           372.04661 
           372.08134 
           372.09291 
           372.09997 
           372.12173 
           372.15221 
           372.16914 
           372.19009 
           372.19187 
           372.19200 
           372.21617 
           372.24801 
           372.24971 
           372.29266 
           372.29609 
           372.30480 
           372.32794 
           372.33302 
           372.36011 
           372.40028 
           372.40993 
           372.49287 
           372.49829 
           372.51047 
           372.51335 
           372.53950 
           372.55371 
           372.55569 
           372.56403 
           372.57203 
           372.57687 
           372.62887 
           372.63352 
           372.65842 
           372.66062 
           372.66144 
           372.67453 
           372.67501 
           372.69658 
           372.72645 
           372.76965 
           372.80674 
           372.80804 
           372.83779 
           372.90757 
           372.93330 
           372.96181 
           372.97119 
           372.98305 
           372.98616 
           373.01703 
           373.03266 
           373.04636 
           373.04642 
           373.07979 
           373.12929 
           373.12982 
           373.13397 
           373.15181 
           373.15727 
           373.16012 
           373.19033 
           373.20311 
           373.20727 
           373.21470 
           373.27411 
           373.32889 
           373.33208 
           373.36355 
           373.36409 
           373.36870 
           373.40838 
           373.41445 
           373.44047 
           373.47090 
           373.49680 
           373.51850 
           373.53808 
           373.56987 
           373.58278 
           373.58473 
           373.59678 
           373.61557 
           373.64945 
           373.68681 
           373.73291 
           373.73633 
           373.76103 
           373.77420 
           373.79426 
           373.80663 
           373.83756 
           373.85010 
           373.85436 
           373.88296 
           373.89129 
           373.96109 
           373.97239 
           374.05531 
           374.10392 
           374.10611 
           374.13773 
           374.13866 
           374.14266 
           374.18299 
           374.20214 
           374.22598 
           374.23106 
           374.27510 
           374.28517 
           374.29314 
           374.31180 
           374.38573 
           374.38842 
           374.44814 
           374.46847 
           374.48494 
           374.52437 
           374.53268 
           374.55522 
           374.56439 
           374.59866 
           374.64639 
           374.64996 
           374.65358 
           374.69731 
           374.72524 
           374.73875 
           374.73975 
           374.74891 
           374.82359 
           374.83991 
           374.87116 
           374.91472 
           374.92382 
           375.00138 
           375.04043 
           375.05286 
           375.05469 
           375.06561 
           375.17987 
           375.18802 
           375.21224 
           375.22308 
           375.25025 
           375.27631 
           375.31335 
           375.40730 
           375.43791 
           375.50570 
           375.56771 
           375.59157 
           375.59646 
           375.59707 
           375.61797 
           375.62565 
           375.62897 
           375.74558 
           375.74980 
           375.76885 
           375.78846 
           375.83656 
           375.90771 
           375.91560 
           375.93315 
           375.94449 
           375.95874 
           375.96720 
           376.01602 
           376.04197 
           376.04462 
           376.05275 
           376.06805 
           376.06926 
           376.07377 
           376.07471 
           376.07788 
           376.08713 
           376.11331 
           376.12557 
           376.13336 
           376.13547 
           376.20517 
           376.23363 
           376.23564 
           376.24558 
           376.26447 
           376.30445 
           376.32268 
           376.34126 
           376.35475 
           376.35646 
           376.36443 
           376.37187 
           376.37402 
           376.38266 
           376.41106 
           376.44456 
           376.49387 
           376.51580 
           376.54327 
           376.59948 
           376.60464 
           376.60923 
           376.63077 
           376.64916 
           376.68567 
           376.73438 
           376.74570 
           376.75767 
           376.76874 
           376.87409 
           376.87491 
           376.90498 
           376.90574 
           376.90878 
           376.92930 
           376.94364 
           376.96747 
           377.02551 
           377.02654 
           377.05582 
           377.06383 
           377.06659 
           377.07371 
           377.11562 
           377.12146 
           377.13493 
           377.14082 
           377.15205 
           377.15206 
           377.17856 
           377.20153 
           377.20436 
           377.21582 
           377.26859 
           377.27926 
           377.31768 
           377.34284 
           377.39457 
           377.42553 
           377.44500 
           377.45741 
           377.47667 
           377.48514 
           377.49626 
           377.52231 
           377.54500 
           377.62216 
           377.62606 
           377.66166 
           377.66358 
           377.67300 
           377.69973 
           377.74621 
           377.74679 
           377.79122 
           377.84083 
           377.84697 
           377.87680 
           377.88265 
           377.88528 
           377.88651 
           377.91654 
           377.92399 
           377.92416 
           377.92501 
           377.93891 
           377.94467 
           377.94899 
           377.97532 
           377.99454 
           378.01326 
           378.01490 
           378.03386 
           378.04064 
           378.06872 
           378.07563 
           378.11907 
           378.14689 
           378.15357 
           378.15492 
           378.18481 
           378.20401 
           378.22160 
           378.22796 
           378.27598 
           378.32371 
           378.33215 
           378.34221 
           378.34620 
           378.36732 
           378.39066 
           378.39411 
           378.44454 
           378.46291 
           378.47396 
           378.49465 
           378.54680 
           378.57903 
           378.58975 
           378.62196 
           378.65859 
           378.70898 
           378.75973 
           378.77689 
           378.79322 
           378.82322 
           378.82860 
           378.86168 
           378.92701 
           378.93994 
           378.94342 
           378.98771 
           379.00387 
           379.03706 
           379.06539 
           379.07133 
           379.10084 
           379.12283 
           379.15645 
           379.20870 
           379.21790 
           379.24881 
           379.25010 
           379.25681 
           379.28491 
           379.29928 
           379.30391 
           379.31024 
           379.32183 
           379.34695 
           379.34988 
           379.35408 
           379.36427 
           379.40996 
           379.42004 
           379.42664 
           379.49435 
           379.55985 
           379.60714 
           379.64371 
           379.64894 
           379.68330 
           379.69299 
           379.69933 
           379.73371 
           379.78459 
           379.83884 
           379.85579 
           379.89785 
           379.90530 
           379.95004 
           379.97127 
           379.99605 
           380.00141 
           380.05004 
           380.08551 
           380.08936 
           380.09496 
           380.10730 
           380.11667 
           380.13860 
           380.20707 
           380.21178 
           380.22660 
           380.23023 
           380.23251 
           380.23802 
           380.24015 
           380.24064 
           380.26222 
           380.29134 
           380.30691 
           380.30822 
           380.30849 
           380.31296 
           380.38551 
           380.39568 
           380.39654 
           380.40734 
           380.47475 
           380.48336 
           380.52027 
           380.52375 
           380.55895 
           380.59703 
           380.62112 
           380.63173 
           380.64612 
           380.77038 
           380.83032 
           380.85600 
           381.04928 
           381.12581 
           381.23080 
           381.25895 
           381.27070 
           381.30897 
           381.31658 
           381.32386 
           381.34497 
           381.36282 
           381.37155 
           381.48092 
           381.51166 
           381.53517 
           381.56670 
           381.57270 
           381.58846 
           381.66209 
           381.68303 
           381.69941 
           381.70055 
           381.71522 
           381.74951 
           381.75667 
           381.76321 
           381.77728 
           381.78192 
           381.80197 
           381.80789 
           381.83794 
           381.84153 
           381.87697 
           381.88606 
           381.90717 
           381.94575 
           381.94582 
           381.96288 
           381.98841 
           382.01161 
           382.01468 
           382.05458 
           382.06330 
           382.07645 
           382.08476 
           382.08595 
           382.10119 
           382.14002 
           382.15874 
           382.18817 
           382.19956 
           382.24587 
           382.24673 
           382.26456 
           382.30002 
           382.30360 
           382.32980 
           382.36735 
           382.37676 
           382.38843 
           382.40144 
           382.41032 
           382.46372 
           382.46419 
           382.49597 
           382.50818 
           382.51103 
           382.51677 
           382.52049 
           382.52483 
           382.54451 
           382.55003 
           382.61985 
           382.78036 
           382.79301 
           382.80846 
           382.84840 
           382.86718 
           382.88767 
           382.90126 
           382.92635 
           382.95674 
           382.99035 
           383.02454 
           383.02590 
           383.03618 
           383.09606 
           383.13601 
           383.17786 
           383.24499 
           383.29828 
           383.33346 
           383.34998 
           383.35964 
           383.36189 
           383.40182 
           383.41384 
           383.42748 
           383.55845 
           383.56091 
           383.56251 
           383.56572 
           383.64542 
           384.10182 
           384.10251 
           384.15045 
           384.16856 
           384.18890 
           384.23721 
           384.26085 
           384.29199 
           384.29415 
           384.30298 
           384.32306 
           384.35778 
           384.36392 
           384.41973 
           384.45863 
           384.48192 
           384.50050 
           384.53881 
           384.57575 
           384.58080 
           384.58172 
           384.58814 
           384.60659 
           384.62746 
           384.63569 
           384.65636 
           384.65998 
           384.70193 
           384.71896 
           384.74868 
           384.76122 
           384.80811 
           384.83495 
           384.84848 
           384.90103 
           384.90218 
           384.95258 
           384.95562 
           385.01096 
           385.04411 
           385.05516 
           385.07547 
           385.12414 
           385.18704 
           385.20744 
           385.23568 
           385.27334 
           385.30708 
           385.35927 
           385.39493 
           385.41562 
           385.41637 
           385.43289 
           385.46365 
           385.49902 
           385.50562 
           385.55149 
           385.59642 
           385.59832 
           385.61953 
           385.65216 
           385.72937 
           385.75288 
           385.77834 
           385.79468 
           385.86270 
           385.88893 
           385.90237 
           385.91159 
           385.93568 
           386.05139 
           386.10326 
           386.11281 
           386.11653 
           386.12746 
           386.13127 
           386.15774 
           386.16895 
           386.19153 
           386.20909 
           386.20928 
           386.22053 
           386.30462 
           386.34253 
           386.39028 
           386.42466 
           386.43482 
           386.47004 
           386.51840 
           386.52186 
           386.53264 
           386.53393 
           386.55374 
           386.57528 
           386.57682 
           386.58646 
           386.60508 
           386.61288 
           386.64307 
           386.69113 
           386.73342 
           386.75551 
           386.76674 
           386.80398 
           386.84486 
           386.86139 
           386.92989 
           386.93633 
           387.01091 
           387.01897 
           387.04119 
           387.07638 
           387.07754 
           387.11340 
           387.14285 
           387.28418 
           387.32300 
           387.38091 
           387.46485 
           387.47383 
           387.47540 
           387.53248 
           387.55366 
           387.60179 
           387.61149 
           387.67565 
           387.69638 
           387.81744 
           387.82832 
           387.83146 
           387.85106 
           387.89971 
           387.92197 
           387.94499 
           387.98276 
           387.98693 
           388.00850 
           388.02864 
           388.06679 
           388.10198 
           388.13125 
           388.16043 
           388.19404 
           388.23150 
           388.23151 
           388.23223 
           388.26788 
           388.27673 
           388.28093 
           388.28489 
           388.31233 
           388.32644 
           388.34239 
           388.35238 
           388.37214 
           388.40845 
           388.42550 
           388.43491 
           388.44635 
           388.44723 
           388.44784 
           388.50663 
           388.51254 
           388.54422 
           388.54749 
           388.57033 
           388.59828 
           388.60397 
           388.64471 
           388.67842 
           388.70723 
           388.73255 
           388.74301 
           388.76238 
           388.78558 
           388.79791 
           388.81207 
           388.84274 
           388.85258 
           388.87455 
           388.90878 
           388.91628 
           388.92862 
           388.93150 
           388.98674 
           389.01656 
           389.12074 
           389.12397 
           389.12640 
           389.13528 
           389.15360 
           389.27073 
           389.27464 
           389.35421 
           389.40933 
           389.42535 
           389.45876 
           389.46243 
           389.49380 
           389.58855 
           389.60607 
           389.63419 
           389.64646 
           389.65722 
           389.71530 
           389.73887 
           389.76857 
           389.78920 
           389.85380 
           389.89754 
           389.91214 
           389.92738 
           390.00241 
           390.03740 
           390.08538 
           390.10279 
           390.10488 
           390.12394 
           390.12992 
           390.15231 
           390.18103 
           390.25933 
           390.27812 
           390.27953 
           390.28892 
           390.31425 
           390.33562 
           390.36970 
           390.37003 
           390.40033 
           390.42252 
           390.44267 
           390.44520 
           390.48042 
           390.49145 
           390.51226 
           390.52631 
           390.55028 
           390.56888 
           390.59501 
           390.63413 
           390.70879 
           390.74790 
           390.75789 
           390.79044 
           390.80240 
           390.85569 
           390.88694 
           390.89325 
           390.96551 
           390.99184 
           391.01158 
           391.03449 
           391.06369 
           391.10683 
           391.14229 
           391.14587 
           391.14839 
           391.17310 
           391.19031 
           391.19376 
           391.19952 
           391.22138 
           391.22579 
           391.26045 
           391.27564 
           391.37777 
           391.37937 
           391.38353 
           391.42785 
           391.43236 
           391.47757 
           391.48847 
           391.53584 
           391.73317 
           391.79288 
           391.80339 
           391.81765 
           391.82210 
           391.82348 
           391.93457 
           391.94324 
           391.95753 
           391.98279 
           391.99674 
           392.04056 
           392.08887 
           392.09198 
           392.10136 
           392.14116 
           392.17422 
           392.17941 
           392.18001 
           392.19633 
           392.23967 
           392.27565 
           392.36512 
           392.36658 
           392.37076 
           392.47216 
           392.56370 
           392.57181 
           392.58500 
           392.61280 
           392.62879 
           392.66721 
           392.67048 
           392.69040 
           392.69429 
           392.71304 
           392.72054 
           392.72590 
           392.78070 
           392.81669 
           392.83509 
           392.86361 
           392.95357 
           392.99581 
           392.99794 
           393.01967 
           393.09297 
           393.10359 
           393.11591 
           393.13764 
           393.14670 
           393.15694 
           393.15778 
           393.16255 
           393.24632 
           393.26750 
           393.29256 
           393.30776 
           393.33585 
           393.35161 
           393.39675 
           393.40876 
           393.47631 
           393.47784 
           393.48299 
           393.50938 
           393.51083 
           393.54916 
           393.56447 
           393.56758 
           393.57082 
           393.57422 
           393.62223 
           393.62281 
           393.63642 
           393.64029 
           393.70259 
           393.75288 
           393.75644 
           393.78318 
           393.78871 
           393.80369 
           393.81251 
           393.83078 
           393.84685 
           393.90884 
           393.92091 
           393.92603 
           393.94389 
           393.94849 
           394.01332 
           394.03175 
           394.09186 
           394.18285 
           394.20542 
           394.23399 
           394.23959 
           394.27519 
           394.28994 
           394.29042 
           394.32460 
           394.34478 
           394.36266 
           394.37205 
           394.37771 
           394.39570 
           394.40491 
           394.49723 
           394.53974 
           394.58585 
           394.61965 
           394.62925 
           394.64505 
           394.65783 
           394.68265 
           394.71324 
           394.77742 
           394.87099 
           394.91870 
           394.92690 
           394.94247 
           394.95511 
           395.00247 
           395.03077 
           395.04265 
           395.07240 
           395.08872 
           395.12710 
           395.12717 
           395.15130 
           395.17513 
           395.18769 
           395.18841 
           395.20468 
           395.22628 
           395.22641 
           395.23109 
           395.23766 
           395.31066 
           395.31076 
           395.35072 
           395.42756 
           395.42830 
           395.43683 
           395.44716 
           395.46840 
           395.47676 
           395.55456 
           395.57222 
           395.60911 
           395.67162 
           395.71122 
           395.72460 
           395.75171 
           395.78998 
           395.82696 
           395.89283 
           395.89768 
           395.94091 
           395.94906 
           395.95728 
           395.97814 
           395.98097 
           395.98658 
           395.98658 
           396.03060 
           396.04700 
           396.06078 
           396.08956 
           396.08995 
           396.10101 
           396.13694 
           396.14227 
           396.14367 
           396.14679 
           396.15507 
           396.17986 
           396.19068 
           396.22435 
           396.23351 
           396.24445 
           396.31892 
           396.32933 
           396.35205 
           396.37394 
           396.39288 
           396.40215 
           396.42314 
           396.55057 
           396.55914 
           396.56790 
           396.58231 
           396.60609 
           396.65078 
           396.65634 
           396.66251 
           396.71775 
           396.72491 
           396.74219 
           396.75868 
           396.78070 
           396.78872 
           396.81811 
           396.81855 
           396.82874 
           396.86312 
           396.87753 
           396.91280 
           396.94052 
           397.02187 
           397.09779 
           397.12302 
           397.13280 
           397.14911 
           397.15357 
           397.15663 
           397.17218 
           397.17676 
           397.18801 
           397.22190 
           397.23756 
           397.28112 
           397.30483 
           397.33070 
           397.34955 
           397.36139 
           397.37358 
           397.41128 
           397.42399 
           397.42485 
           397.43462 
           397.43791 
           397.45921 
           397.46872 
           397.48126 
           397.49360 
           397.51892 
           397.52956 
           397.54498 
           397.56225 
           397.57671 
           397.57723 
           397.59223 
           397.59823 
           397.61367 
           397.62585 
           397.62692 
           397.64149 
           397.64172 
           397.69834 
           397.71557 
           397.75805 
           397.75980 
           397.78121 
           397.79348 
           397.79846 
           397.83055 
           397.87865 
           397.94132 
           397.94308 
           397.94715 
           397.99544 
           398.05440 
           398.08053 
           398.12226 
           398.15579 
           398.16495 
           398.16813 
           398.23351 
           398.24287 
           398.24326 
           398.25872 
           398.27538 
           398.30270 
           398.37308 
           398.40427 
           398.41071 
           398.41082 
           398.45974 
           398.53852 
           398.57911 
           398.58231 
           398.59029 
           398.59069 
           398.60875 
           398.61029 
           398.64138 
           398.71384 
           398.71591 
           398.72970 
           398.75591 
           398.75662 
           398.76589 
           398.76821 
           398.79434 
           398.80959 
           398.82622 
           398.85209 
           398.86542 
           398.88571 
           398.90478 
           398.91643 
           398.93048 
           398.95592 
           398.99341 
           399.01272 
           399.01795 
           399.03574 
           399.04556 
           399.09622 
           399.13456 
           399.13944 
           399.15209 
           399.17254 
           399.18466 
           399.22190 
           399.31957 
           399.33643 
           399.34838 
           399.38281 
           399.39453 
           399.40190 
           399.40436 
           399.41820 
           399.41844 
           399.44891 
           399.47655 
           399.50438 
           399.54365 
           399.71548 
           399.71859 
           399.75844 
           399.77174 
           399.79472 
           399.79613 
           399.82410 
           399.86346 
           399.97691 
           399.99463 
           400.01371 
           400.03252 
           400.13243 
           400.13900 
           400.17889 
           400.21697 
           400.22546 
           400.24092 
           400.28334 
           400.34876 
           400.38191 
           400.39436 
           400.46104 
           400.46781 
           400.51625 
           400.66304 
           400.67340 
           400.69342 
           400.71688 
           400.73945 
           400.74123 
           400.74231 
           400.74308 
           400.78009 
           400.82229 
           400.88164 
           400.95719 
           401.09047 
           401.13054 
           401.14229 
           401.16390 
           401.18120 
           401.20626 
           401.21732 
           401.25982 
           401.26343 
           401.31911 
           401.32161 
           401.35342 
           401.41157 
           401.43952 
           401.44204 
           401.47736 
           401.49237 
           401.51781 
           401.55530 
           401.56081 
           401.56102 
           401.59086 
           401.63025 
           401.73977 
           401.74625 
           401.75754 
           401.75907 
           401.78242 
           401.78403 
           401.79583 
           401.82247 
           401.85837 
           401.85881 
           401.86498 
           401.91103 
           401.99516 
           402.03835 
           402.07754 
           402.09991 
           402.11820 
           402.13336 
           402.20264 
           402.21128 
           402.21325 
           402.21332 
           402.21724 
           402.23342 
           402.23851 
           402.29215 
           402.30067 
           402.33167 
           402.37476 
           402.38198 
           402.38683 
           402.47899 
           402.51190 
           402.52096 
           402.52874 
           402.53933 
           402.55006 
           402.56604 
           402.58668 
           402.58940 
           402.66798 
           402.67600 
           402.67884 
           402.70979 
           402.71888 
           402.74320 
           402.74884 
           402.76778 
           402.79693 
           402.80085 
           402.82728 
           402.84698 
           402.89348 
           402.91203 
           402.97064 
           402.98485 
           403.04753 
           403.30325 
           403.38446 
           403.42929 
           403.49641 
           403.55239 
           403.61488 
           403.62720 
           403.66508 
           403.68185 
           403.69128 
           403.69551 
           403.72121 
           403.73179 
           403.74103 
           403.74809 
           403.78784 
           403.78983 
           403.81354 
           403.81606 
           403.81984 
           403.82470 
           403.83361 
           403.84734 
           403.87610 
           403.89324 
           403.89604 
           403.94746 
           403.95515 
           403.98557 
           403.98942 
           404.01234 
           404.01398 
           404.05176 
           404.07304 
           404.10553 
           404.14729 
           404.17663 
           404.22457 
           404.23442 
           404.24741 
           404.26749 
           404.26768 
           404.29887 
           404.33007 
           404.33479 
           404.37054 
           404.38514 
           404.39179 
           404.43698 
           404.43849 
           404.47457 
           404.49249 
           404.52263 
           404.56798 
           404.59239 
           404.62466 
           404.65640 
           404.68824 
           404.68991 
           404.70816 
           404.74060 
           404.76416 
           404.79694 
           404.81021 
           404.81864 
           404.82270 
           404.87224 
           404.91743 
           404.93980 
           404.99927 
           405.00353 
           405.01196 
           405.02660 
           405.03114 
           405.04134 
           405.04323 
           405.04945 
           405.08965 
           405.09952 
           405.11604 
           405.14165 
           405.22765 
           405.24279 
           405.25810 
           405.35267 
           405.35426 
           405.37486 
           405.43615 
           405.44361 
           405.52723 
           405.53279 
           405.55433 
           405.55672 
           405.56600 
           405.57682 
           405.63321 
           405.70061 
           405.71785 
           405.75132 
           405.76543 
           405.77093 
           405.83565 
           405.83579 
           405.87953 
           405.88306 
           405.90966 
           405.91362 
           405.99278 
           406.02252 
           406.03484 
           406.03895 
           406.04150 
           406.04610 
           406.04766 
           406.07535 
           406.15430 
           406.16598 
           406.23901 
           406.26073 
           406.26153 
           406.30800 
           406.33390 
           406.34055 
           406.38048 
           406.41856 
           406.47377 
           406.47564 
           406.49354 
           406.50357 
           406.53258 
           406.56962 
           406.58171 
           406.68395 
           406.74917 
           406.75250 
           406.77929 
           406.79299 
           406.80308 
           406.81342 
           406.82834 
           406.84271 
           406.85968 
           406.87252 
           406.88166 
           406.88550 
           406.90759 
           406.92356 
           407.05450 
           407.06805 
           407.07224 
           407.11410 
           407.14110 
           407.14898 
           407.15967 
           407.19756 
           407.20240 
           407.20913 
           407.20953 
           407.34482 
           407.34770 
           407.37174 
           407.38954 
           407.49103 
           407.51257 
           407.51990 
           407.56326 
           407.57410 
           407.63691 
           407.67033 
           407.71922 
           407.75954 
           407.76569 
           407.76664 
           407.78171 
           407.78992 
           407.83192 
           407.89765 
           407.90246 
           407.94326 
           407.95304 
           407.95869 
           407.99420 
           408.07143 
           408.10112 
           408.12849 
           408.20661 
           408.24920 
           408.26541 
           408.26776 
           408.27967 
           408.28555 
           408.31639 
           408.35636 
           408.39133 
           408.39620 
           408.46146 
           408.53731 
           408.54809 
           408.56516 
           408.57595 
           408.66160 
           408.66718 
           408.67411 
           408.68164 
           408.69976 
           408.71270 
           408.73451 
           408.84698 
           408.86142 
           408.87690 
           408.92158 
           408.93257 
           408.95351 
           408.97973 
           408.98509 
           408.99655 
           409.03419 
           409.11889 
           409.13506 
           409.13909 
           409.14095 
           409.20268 
           409.20674 
           409.27815 
           409.38049 
           409.42924 
           409.53583 
           409.63946 
           409.68503 
           409.69869 
           409.70150 
           409.73430 
           409.77711 
           409.81133 
           409.83796 
           409.85595 
           409.91866 
           410.05695 
           410.06709 
           410.07849 
           410.09446 
           410.09769 
           410.12611 
           410.12946 
           410.13672 
           410.14850 
           410.19404 
           410.19935 
           410.25879 
           410.30106 
           410.32666 
           410.34243 
           410.38904 
           410.39135 
           410.39516 
           410.42849 
           410.43358 
           410.44469 
           410.45278 
           410.48448 
           410.49778 
           410.51942 
           410.57079 
           410.61240 
           410.62850 
           410.64295 
           410.65686 
           410.82335 
           410.87378 
           410.90984 
           410.92381 
           410.92878 
           410.94717 
           410.98836 
           411.02947 
           411.04069 
           411.04691 
           411.06790 
           411.07383 
           411.07559 
           411.10858 
           411.12691 
           411.14258 
           411.20895 
           411.22184 
           411.22344 
           411.22649 
           411.24894 
           411.25268 
           411.27707 
           411.29915 
           411.29922 
           411.34343 
           411.35892 
           411.42110 
           411.43123 
           411.43272 
           411.47028 
           411.48998 
           411.49535 
           411.50397 
           411.56710 
           411.61594 
           411.62036 
           411.62501 
           411.62859 
           411.65884 
           411.66490 
           411.67997 
           411.71427 
           411.75414 
           411.76108 
           411.77922 
           411.81786 
           411.82506 
           411.89783 
           411.89985 
           411.93077 
           411.94202 
           411.96020 
           411.97977 
           411.98703 
           411.99741 
           412.05253 
           412.08483 
           412.09106 
           412.13362 
           412.13620 
           412.19289 
           412.28385 
           412.29807 
           412.31162 
           412.33919 
           412.34898 
           412.37525 
           412.47460 
           412.50346 
           412.50656 
           412.51929 
           412.56063 
           412.60872 
           412.68267 
           412.71425 
           412.72395 
           412.78737 
           412.78864 
           412.79927 
           412.80657 
           412.89100 
           412.89733 
           412.93361 
           412.94893 
           412.96071 
           412.98901 
           413.00568 
           413.04653 
           413.07352 
           413.09128 
           413.11433 
           413.18077 
           413.31748 
           413.32139 
           413.33440 
           413.35875 
           413.37433 
           413.40317 
           413.40650 
           413.40662 
           413.40770 
           413.42252 
           413.44968 
           413.50005 
           413.50413 
           413.56320 
           413.57882 
           413.60634 
           413.67122 
           413.67663 
           413.70234 
           413.71097 
           413.73824 
           413.80693 
           413.80984 
           413.81068 
           413.83086 
           413.95934 
           413.97401 
           414.00595 
           414.03105 
           414.10005 
           414.11264 
           414.12028 
           414.20946 
           414.26911 
           414.31076 
           414.31093 
           414.32827 
           414.33969 
           414.39711 
           414.41986 
           414.45827 
           414.45987 
           414.60167 
           414.64938 
           414.65933 
           414.72363 
           414.73152 
           414.74815 
           414.92325 
           414.96646 
           414.97080 
           415.03259 
           415.09392 
           415.10103 
           415.25111 
           415.25679 
           415.30350 
           415.34524 
           415.40778 
           415.40922 
           415.42797 
           415.44434 
           415.46932 
           415.47966 
           415.50597 
           415.54531 
           415.56103 
           415.63373 
           415.64736 
           415.64871 
           415.67446 
           415.70212 
           415.79734 
           415.80264 
           415.82640 
           416.00191 
           416.13138 
           416.14398 
           416.16484 
           416.19477 
           416.19668 
           416.20884 
           416.20945 
           416.21890 
           416.25225 
           416.28480 
           416.28573 
           416.38021 
           416.47602 
           416.48944 
           416.50245 
           416.50739 
           416.52460 
           416.54013 
           416.57882 
           416.64596 
           416.68354 
           416.69906 
           416.70963 
           416.76519 
           416.81615 
           416.85675 
           416.90730 
           416.92290 
           416.93170 
           416.94557 
           416.97435 
           416.98832 
           416.99884 
           417.12147 
           417.12339 
           417.13505 
           417.14716 
           417.16297 
           417.19257 
           417.21183 
           417.23593 
           417.28451 
           417.28823 
           417.35125 
           417.42345 
           417.42441 
           417.43400 
           417.44006 
           417.44300 
           417.44822 
           417.45793 
           417.48875 
           417.54964 
           417.56496 
           417.62001 
           417.67723 
           417.68376 
           417.70877 
           417.71146 
           417.76779 
           417.77583 
           417.78067 
           417.80433 
           417.82530 
           417.82815 
           417.83956 
           417.84089 
           417.87370 
           417.91644 
           417.93334 
           417.93466 
           417.96503 
           417.99416 
           418.01012 
           418.10367 
           418.23452 
           418.31967 
           418.33699 
           418.35439 
           418.35755 
           418.36191 
           418.36588 
           418.39319 
           418.41690 
           418.42971 
           418.51119 
           418.53007 
           418.58314 
           418.59948 
           418.61027 
           418.61376 
           418.63337 
           418.65063 
           418.66437 
           418.66647 
           418.72326 
           418.72396 
           418.73355 
           418.74828 
           418.76202 
           418.76638 
           418.76776 
           418.78504 
           418.78817 
           418.79124 
           418.79193 
           418.80630 
           418.85138 
           418.90937 
           418.93360 
           419.12073 
           419.14947 
           419.22437 
           419.26197 
           419.30251 
           419.30320 
           419.31501 
           419.34865 
           419.37234 
           419.51517 
           419.54643 
           419.55244 
           419.56117 
           419.57285 
           419.57518 
           419.60161 
           419.60917 
           419.62322 
           419.62947 
           419.64662 
           419.69535 
           419.74687 
           419.76066 
           419.83936 
           419.86430 
           419.88013 
           419.88161 
           419.88560 
           419.91737 
           419.98499 
           420.04443 
           420.05981 
           420.06672 
           420.06887 
           420.11621 
           420.20572 
           420.22781 
           420.23713 
           420.24003 
           420.25870 
           420.26792 
           420.28801 
           420.28941 
           420.34069 
           420.34620 
           420.36660 
           420.42199 
           420.45489 
           420.49501 
           420.52314 
           420.55367 
           420.55441 
           420.56352 
           420.59347 
           420.61055 
           420.64498 
           420.66363 
           420.69706 
           420.70656 
           420.74000 
           420.79915 
           420.81511 
           420.85399 
           420.89133 
           420.89858 
           420.91386 
           420.93613 
           420.98733 
           420.99286 
           421.08155 
           421.10205 
           421.17347 
           421.24799 
           421.25527 
           421.25736 
           421.26139 
           421.28082 
           421.30296 
           421.31534 
           421.31621 
           421.38417 
           421.39230 
           421.39532 
           421.43353 
           421.46130 
           421.51898 
           421.52847 
           421.56231 
           421.59105 
           421.62343 
           421.64906 
           421.66491 
           421.70508 
           421.73849 
           421.77419 
           421.78154 
           421.88572 
           421.90467 
           421.90905 
           421.91886 
           421.92042 
           421.97274 
           421.98673 
           422.08442 
           422.12242 
           422.14949 
           422.15344 
           422.16081 
           422.19558 
           422.23264 
           422.25630 
           422.31083 
           422.32458 
           422.36051 
           422.36299 
           422.36712 
           422.43631 
           422.49602 
           422.53486 
           422.64083 
           422.67334 
           422.77841 
           422.80429 
           422.85465 
           422.86326 
           422.94350 
           422.99214 
           422.99831 
           423.01498 
           423.04615 
           423.05091 
           423.05364 
           423.07731 
           423.09632 
           423.13212 
           423.18557 
           423.25913 
           423.36846 
           423.37111 
           423.48463 
           423.57159 
           423.58806 
           423.63244 
           423.69877 
           423.73184 
           423.81774 
           423.82389 
           423.86811 
           423.91129 
           423.93235 
           423.93837 
           423.95713 
           423.98230 
           424.02589 
           424.04234 
           424.09480 
           424.09773 
           424.09793 
           424.10529 
           424.15124 
           424.21474 
           424.28500 
           424.30328 
           424.31148 
           424.34458 
           424.34699 
           424.39450 
           424.49166 
           424.50421 
           424.51486 
           424.61158 
           424.61227 
           424.63392 
           424.67553 
           424.69958 
           424.70179 
           424.70592 
           424.72129 
           424.76564 
           425.01195 
           425.01224 
           425.01831 
           425.03052 
           425.03728 
           425.05096 
           425.06446 
           425.08271 
           425.08657 
           425.11824 
           425.18705 
           425.25963 
           425.26336 
           425.26433 
           425.30866 
           425.31486 
           425.37267 
           425.38670 
           425.40174 
           425.40836 
           425.53058 
           425.61266 
           425.62867 
           425.64154 
           425.69406 
           425.78119 
           425.81367 
           425.84022 
           425.85121 
           425.88628 
           425.89768 
           425.94965 
           425.97732 
           425.98041 
           426.04348 
           426.04576 
           426.07217 
           426.07526 
           426.12517 
           426.15349 
           426.23079 
           426.25564 
           426.30632 
           426.30930 
           426.33408 
           426.36953 
           426.38471 
           426.40278 
           426.43542 
           426.48409 
           426.54156 
           426.54541 
           426.58286 
           426.62477 
           426.62478 
           426.63156 
           426.69686 
           426.78475 
           426.88140 
           426.94429 
           426.95610 
           426.96763 
           426.97575 
           426.99937 
           427.02049 
           427.07080 
           427.15057 
           427.17861 
           427.26431 
           427.31065 
           427.34870 
           427.36476 
           427.37607 
           427.39379 
           427.39768 
           427.40558 
           427.40913 
           427.42137 
           427.47498 
           427.47578 
           427.50485 
           427.53038 
           427.54387 
           427.56500 
           427.62136 
           427.64171 
           427.65655 
           427.66855 
           427.74014 
           427.76012 
           427.79024 
           427.81445 
           427.83418 
           427.84371 
           427.87260 
           428.13601 
           428.16288 
           428.16631 
           428.17123 
           428.19050 
           428.27942 
           428.30110 
           428.35315 
           428.36896 
           428.37204 
           428.37603 
           428.38498 
           428.38886 
           428.41323 
           428.49559 
           428.54541 
           428.56926 
           428.61138 
           428.62775 
           428.64984 
           428.65533 
           428.73238 
           428.78810 
           428.79308 
           428.85644 
           428.88175 
           428.96313 
           428.99041 
           428.99239 
           429.03859 
           429.06599 
           429.07887 
           429.09459 
           429.15130 
           429.16050 
           429.17695 
           429.18126 
           429.18345 
           429.19011 
           429.19769 
           429.25840 
           429.27775 
           429.29785 
           429.30212 
           429.35747 
           429.41611 
           429.45123 
           429.48033 
           429.48107 
           429.54552 
           429.57805 
           429.62109 
           429.63685 
           429.67049 
           429.67377 
           429.68628 
           429.70784 
           429.72098 
           429.85787 
           429.87657 
           429.89540 
           429.90559 
           429.94788 
           429.98945 
           430.01566 
           430.11364 
           430.13477 
           430.13970 
           430.13990 
           430.19674 
           430.29220 
           430.31665 
           430.32635 
           430.35992 
           430.39729 
           430.43599 
           430.48821 
           430.50780 
           430.51771 
           430.52002 
           430.53659 
           430.53802 
           430.59048 
           430.63038 
           430.64751 
           430.66448 
           430.67408 
           430.69845 
           430.73730 
           430.77562 
           430.81592 
           430.82764 
           430.82842 
           430.83250 
           430.96607 
           431.06471 
           431.09203 
           431.09596 
           431.11233 
           431.15837 
           431.20599 
           431.28828 
           431.32566 
           431.33581 
           431.38383 
           431.39478 
           431.40334 
           431.45081 
           431.51279 
           431.55546 
           431.55893 
           431.57658 
           431.63388 
           431.72857 
           431.81569 
           431.86301 
           431.90263 
           431.93119 
           432.03274 
           432.09961 
           432.17677 
           432.22786 
           432.22994 
           432.28082 
           432.42007 
           432.43974 
           432.43981 
           432.45958 
           432.46095 
           432.57319 
           432.61041 
           432.65750 
           432.66149 
           432.67709 
           432.71577 
           432.72584 
           432.74090 
           432.75545 
           432.75723 
           432.76988 
           432.77202 
           432.83629 
           432.88823 
           432.88930 
           432.92349 
           432.93367 
           432.94397 
           432.96635 
           432.99433 
           433.00510 
           433.08972 
           433.12114 
           433.12758 
           433.14921 
           433.20531 
           433.25182 
           433.30594 
           433.32182 
           433.32942 
           433.38269 
           433.40935 
           433.41443 
           433.41648 
           433.49929 
           433.53141 
           433.53830 
           433.55823 
           433.56674 
           433.57146 
           433.58117 
           433.58848 
           433.65824 
           433.66434 
           433.71925 
           433.76703 
           433.83382 
           433.93629 
           433.93915 
           434.00743 
           434.02601 
           434.03153 
           434.13512 
           434.17994 
           434.25909 
           434.27022 
           434.27740 
           434.30985 
           434.33133 
           434.37844 
           434.38412 
           434.39738 
           434.45153 
           434.48335 
           434.50428 
           434.53188 
           434.58158 
           434.60525 
           434.60539 
           434.64031 
           434.65365 
           434.70815 
           434.77684 
           434.79413 
           434.92618 
           434.95276 
           434.97323 
           434.99466 
           435.15969 
           435.17101 
           435.20806 
           435.24361 
           435.25022 
           435.26163 
           435.27867 
           435.30410 
           435.32139 
           435.33713 
           435.34642 
           435.35684 
           435.36534 
           435.43575 
           435.45214 
           435.46093 
           435.53588 
           435.53782 
           435.57799 
           435.59021 
           435.60201 
           435.74358 
           435.78607 
           435.80200 
           435.81024 
           435.81041 
           435.84791 
           435.84824 
           435.85801 
           435.91952 
           435.92649 
           435.95162 
           435.98805 
           436.01290 
           436.03941 
           436.09301 
           436.16115 
           436.21699 
           436.28276 
           436.29561 
           436.29626 
           436.33219 
           436.33670 
           436.34231 
           436.34758 
           436.39459 
           436.45530 
           436.48633 
           436.53242 
           436.72371 
           436.78799 
           436.81123 
           436.81136 
           436.81880 
           436.91093 
           436.95840 
           436.99429 
           437.05804 
           437.08354 
           437.09074 
           437.09298 
           437.10151 
           437.11329 
           437.12702 
           437.18390 
           437.19672 
           437.20529 
           437.24233 
           437.27063 
           437.29969 
           437.30652 
           437.33273 
           437.34827 
           437.35079 
           437.41217 
           437.43391 
           437.47784 
           437.50165 
           437.53216 
           437.55542 
           437.61364 
           437.71594 
           437.71708 
           437.72602 
           437.72605 
           437.73204 
           437.75982 
           437.77645 
           437.77894 
           437.80361 
           437.85546 
           437.91006 
           437.91979 
           437.95887 
           437.98008 
           438.02078 
           438.03037 
           438.09613 
           438.10767 
           438.12690 
           438.16972 
           438.17769 
           438.17804 
           438.32774 
           438.33388 
           438.38226 
           438.41735 
           438.48383 
           438.61461 
           438.65175 
           438.65236 
           438.72942 
           438.76199 
           438.77046 
           438.81285 
           438.84541 
           438.90624 
           438.90774 
           438.97484 
           438.97522 
           438.97867 
           439.01418 
           439.06172 
           439.11400 
           439.13122 
           439.13891 
           439.14146 
           439.17114 
           439.21010 
           439.27614 
           439.29528 
           439.37150 
           439.37811 
           439.43030 
           439.44077 
           439.47543 
           439.50031 
           439.51699 
           439.51766 
           439.58444 
           439.63813 
           439.65610 
           439.69081 
           439.70837 
           439.71619 
           439.72153 
           439.73302 
           439.74773 
           439.77419 
           439.78547 
           439.79103 
           439.79345 
           439.80400 
           439.81220 
           439.90071 
           439.97653 
           440.03885 
           440.11460 
           440.13184 
           440.25072 
           440.30354 
           440.32686 
           440.33485 
           440.34186 
           440.40377 
           440.43107 
           440.53565 
           440.66544 
           440.67654 
           440.71052 
           440.72665 
           440.77603 
           440.79432 
           440.79485 
           440.83211 
           440.84870 
           440.85825 
           440.86474 
           440.87213 
           440.92721 
           440.93226 
           440.94536 
           441.01778 
           441.04601 
           441.07417 
           441.08376 
           441.14824 
           441.18572 
           441.18596 
           441.23344 
           441.23559 
           441.24239 
           441.36559 
           441.37873 
           441.47347 
           441.50213 
           441.52593 
           441.60272 
           441.63448 
           441.64686 
           441.64935 
           441.66860 
           441.67245 
           441.71669 
           441.89073 
           441.91197 
           441.93488 
           441.95145 
           441.95190 
           441.95989 
           442.00750 
           442.06298 
           442.06595 
           442.08795 
           442.12024 
           442.12898 
           442.16083 
           442.17130 
           442.18597 
           442.23198 
           442.24758 
           442.24799 
           442.27912 
           442.32417 
           442.33659 
           442.37601 
           442.42043 
           442.48641 
           442.52325 
           442.52485 
           442.55233 
           442.55528 
           442.55820 
           442.56199 
           442.60046 
           442.70074 
           442.72728 
           442.87509 
           442.90442 
           442.96481 
           442.96862 
           442.99002 
           443.03028 
           443.05565 
           443.06503 
           443.08558 
           443.13228 
           443.16706 
           443.17824 
           443.18399 
           443.23006 
           443.27392 
           443.28299 
           443.29657 
           443.32838 
           443.35853 
           443.41305 
           443.43024 
           443.43582 
           443.43884 
           443.44976 
           443.47655 
           443.47769 
           443.48704 
           443.52029 
           443.56659 
           443.62694 
           443.66108 
           443.66863 
           443.69570 
           443.76602 
           443.77342 
           443.78039 
           443.87683 
           443.88195 
           443.88471 
           443.90107 
           443.90458 
           443.90591 
           443.98956 
           444.07956 
           444.12132 
           444.12484 
           444.24821 
           444.26162 
           444.31283 
           444.38249 
           444.39206 
           444.44857 
           444.46432 
           444.49292 
           444.49442 
           444.53470 
           444.57770 
           444.58340 
           444.62531 
           444.72915 
           444.80145 
           444.82349 
           444.85197 
           444.90262 
           444.90431 
           444.93021 
           444.93022 
           444.94075 
           444.95705 
           445.01470 
           445.09413 
           445.10105 
           445.10451 
           445.22229 
           445.23195 
           445.23722 
           445.25299 
           445.28538 
           445.29267 
           445.36819 
           445.37218 
           445.37472 
           445.41065 
           445.43290 
           445.55841 
           445.56914 
           445.65792 
           445.67494 
           445.68498 
           445.71854 
           445.76081 
           445.81523 
           445.83666 
           445.83726 
           445.87541 
           445.89217 
           445.91345 
           445.92025 
           445.98119 
           446.07891 
           446.25302 
           446.28665 
           446.43315 
           446.44099 
           446.55185 
           446.64583 
           446.72049 
           446.73380 
           446.76632 
           446.85994 
           446.88272 
           446.96045 
           446.96572 
           446.97106 
           446.97250 
           446.97612 
           447.00578 
           447.01532 
           447.08825 
           447.09540 
           447.17013 
           447.20943 
           447.24464 
           447.25172 
           447.30010 
           447.35075 
           447.35548 
           447.46189 
           447.47655 
           447.50410 
           447.54298 
           447.62412 
           447.65237 
           447.72079 
           447.83208 
           447.86857 
           447.94129 
           447.94420 
           448.05265 
           448.06065 
           448.07036 
           448.11398 
           448.13645 
           448.14690 
           448.16887 
           448.20842 
           448.21279 
           448.22302 
           448.27869 
           448.31968 
           448.41934 
           448.46648 
           448.57436 
           448.62675 
           448.63975 
           448.67454 
           448.72352 
           448.74580 
           448.85637 
           448.96511 
           448.96747 
           448.97507 
           448.99691 
           449.00300 
           449.01540 
           449.02034 
           449.03050 
           449.03877 
           449.04547 
           449.04881 
           449.05023 
           449.05419 
           449.08530 
           449.10150 
           449.10949 
           449.11921 
           449.29012 
           449.31106 
           449.38121 
           449.49243 
           449.54086 
           449.64251 
           449.73044 
           449.75989 
           449.78876 
           449.84201 
           449.92022 
           450.00399 
           450.02248 
           450.13686 
           450.23527 
           450.27029 
           450.43689 
           450.47091 
           450.49803 
           450.61712 
           450.64633 
           450.66252 
           450.67317 
           450.69587 
           450.71793 
           450.77755 
           450.78672 
           450.83144 
           450.85597 
           450.90044 
           450.92484 
           450.94804 
           450.98004 
           451.03874 
           451.05457 
           451.08912 
           451.17967 
           451.19429 
           451.31083 
           451.34838 
           451.38066 
           451.42524 
           451.45392 
           451.59377 
           451.61368 
           451.64108 
           451.64940 
           451.65302 
           451.66837 
           451.67770 
           451.69215 
           451.69578 
           451.80501 
           451.89370 
           451.89738 
           451.93933 
           451.95636 
           451.96429 
           451.98210 
           452.03101 
           452.09220 
           452.09743 
           452.17986 
           452.30782 
           452.31436 
           452.32758 
           452.34304 
           452.41262 
           452.42258 
           452.52706 
           452.56957 
           452.59768 
           452.61633 
           452.70167 
           452.72558 
           452.73886 
           452.75332 
           452.76489 
           452.77102 
           452.82480 
           452.96510 
           452.97758 
           453.04427 
           453.08427 
           453.15485 
           453.16790 
           453.17723 
           453.31993 
           453.33316 
           453.33482 
           453.33705 
           453.36159 
           453.40372 
           453.43509 
           453.48971 
           453.56798 
           453.58081 
           453.69879 
           453.72963 
           453.74363 
           453.76595 
           453.76966 
           453.77076 
           453.79273 
           453.83931 
           453.87386 
           453.89900 
           453.90702 
           453.93478 
           453.98173 
           454.01040 
           454.01067 
           454.03697 
           454.19271 
           454.21824 
           454.23468 
           454.25754 
           454.28000 
           454.33976 
           454.35570 
           454.38955 
           454.40928 
           454.43723 
           454.47801 
           454.50346 
           454.62384 
           454.62718 
           454.63972 
           454.69568 
           454.89618 
           454.91630 
           454.97138 
           455.02975 
           455.04512 
           455.09014 
           455.11970 
           455.12332 
           455.13736 
           455.26344 
           455.28486 
           455.35310 
           455.44653 
           455.50898 
           455.52886 
           455.57435 
           455.58304 
           455.61804 
           455.63622 
           455.72125 
           455.75700 
           455.78599 
           455.82028 
           455.89597 
           455.90229 
           455.91603 
           455.91880 
           455.95542 
           455.98478 
           455.98852 
           456.00567 
           456.05398 
           456.08587 
           456.09417 
           456.10346 
           456.14702 
           456.23114 
           456.25320 
           456.28032 
           456.32500 
           456.36081 
           456.43615 
           456.46650 
           456.50362 
           456.51607 
           456.53380 
           456.54070 
           456.61884 
           456.66705 
           456.70231 
           456.72142 
           456.73821 
           456.76755 
           456.76872 
           456.77208 
           456.78820 
           456.81994 
           456.84063 
           456.84443 
           456.85573 
           457.25006 
           457.27773 
           457.31742 
           457.42488 
           457.43197 
           457.48399 
           457.52282 
           457.60560 
           457.63358 
           457.68190 
           457.69086 
           457.75816 
           457.90109 
           457.94729 
           458.00016 
           458.04431 
           458.23567 
           458.27955 
           458.36929 
           458.38611 
           458.41974 
           458.48688 
           458.49268 
           458.50153 
           458.59601 
           458.60545 
           458.78199 
           458.79125 
           458.79270 
           458.80758 
           458.84969 
           458.86552 
           458.98770 
           459.05673 
           459.13183 
           459.15101 
           459.15140 
           459.17052 
           459.20270 
           459.25376 
           459.27057 
           459.28012 
           459.39409 
           459.40885 
           459.43257 
           459.43834 
           459.46723 
           459.58125 
           459.60268 
           459.67865 
           459.71614 
           459.73268 
           459.76830 
           459.78064 
           459.78130 
           459.85542 
           459.86440 
           459.86781 
           459.86785 
           459.94447 
           460.00324 
           460.02686 
           460.18440 
           460.19590 
           460.20718 
           460.20807 
           460.27654 
           460.39141 
           460.44286 
           460.45765 
           460.48262 
           460.73642 
           460.74514 
           460.76788 
           460.86588 
           460.87226 
           460.92774 
           460.98786 
           460.98922 
           461.11803 
           461.12813 
           461.13904 
           461.15488 
           461.28051 
           461.30512 
           461.30593 
           461.38710 
           461.39787 
           461.49929 
           461.58117 
           461.60090 
           461.61878 
           461.70377 
           461.70486 
           461.88047 
           461.91355 
           461.92508 
           461.92558 
           461.95268 
           462.09997 
           462.17105 
           462.17429 
           462.20162 
           462.22792 
           462.23503 
           462.26158 
           462.34229 
           462.37990 
           462.42025 
           462.43838 
           462.44628 
           462.46505 
           462.46843 
           462.51797 
           462.54491 
           462.55502 
           462.60349 
           462.60454 
           462.64398 
           462.70492 
           462.71646 
           462.72665 
           462.75276 
           462.78975 
           462.80476 
           462.81940 
           462.82497 
           462.83513 
           462.83729 
           462.89058 
           462.89505 
           462.89635 
           462.96211 
           462.97743 
           463.01216 
           463.07589 
           463.09452 
           463.18573 
           463.23402 
           463.24863 
           463.25971 
           463.32085 
           463.37932 
           463.41194 
           463.53372 
           463.53897 
           463.57900 
           463.58904 
           463.60589 
           463.71794 
           463.73173 
           463.73237 
           463.73647 
           463.78233 
           463.81408 
           463.85607 
           464.00138 
           464.10655 
           464.16142 
           464.18520 
           464.22840 
           464.25388 
           464.39174 
           464.45933 
           464.47547 
           464.48331 
           464.51115 
           464.54737 
           464.61540 
           464.68531 
           464.78265 
           464.79509 
           464.86567 
           464.99215 
           465.00089 
           465.05744 
           465.14953 
           465.19127 
           465.20699 
           465.24539 
           465.26127 
           465.30921 
           465.31603 
           465.33537 
           465.39466 
           465.43746 
           465.43942 
           465.47814 
           465.48529 
           465.52030 
           465.54700 
           465.55389 
           465.57679 
           465.58142 
           465.65277 
           465.66040 
           465.68171 
           465.74231 
           465.86448 
           465.97373 
           466.05718 
           466.12350 
           466.20070 
           466.21349 
           466.24281 
           466.25039 
           466.31703 
           466.32594 
           466.33220 
           466.46124 
           466.50103 
           466.50403 
           466.58443 
           466.64401 
           466.67500 
           466.70826 
           466.73440 
           466.82005 
           466.87324 
           466.92687 
           466.92995 
           466.93299 
           466.94102 
           466.95655 
           466.97477 
           466.99638 
           467.05148 
           467.05615 
           467.16380 
           467.18866 
           467.19876 
           467.23074 
           467.24520 
           467.26390 
           467.30125 
           467.36809 
           467.37499 
           467.42715 
           467.44988 
           467.51112 
           467.54153 
           467.55940 
           467.61015 
           467.62753 
           467.68015 
           467.75367 
           467.75551 
           467.76993 
           467.89375 
           467.91923 
           467.93519 
           467.97009 
           468.04791 
           468.14067 
           468.14483 
           468.17134 
           468.17507 
           468.21211 
           468.22231 
           468.25978 
           468.34358 
           468.35248 
           468.35693 
           468.36877 
           468.37728 
           468.42314 
           468.43873 
           468.43999 
           468.44961 
           468.52646 
           468.52938 
           468.53855 
           468.56325 
           468.59562 
           468.60328 
           468.60678 
           468.62419 
           468.68380 
           468.76569 
           468.79984 
           468.80304 
           468.81497 
           468.87153 
           468.87931 
           468.95917 
           468.99600 
           468.99865 
           469.11057 
           469.12329 
           469.18001 
           469.19458 
           469.19523 
           469.20772 
           469.21049 
           469.22581 
           469.25309 
           469.27672 
           469.29205 
           469.33653 
           469.57413 
           469.59926 
           469.60229 
           469.61784 
           469.66724 
           469.67747 
           469.68351 
           469.68593 
           469.69038 
           469.72268 
           469.82290 
           469.85377 
           469.85425 
           469.86269 
           469.87254 
           469.91621 
           469.94053 
           469.96285 
           469.99290 
           470.00808 
           470.02167 
           470.05888 
           470.06918 
           470.07189 
           470.10737 
           470.16784 
           470.17733 
           470.18910 
           470.26558 
           470.27263 
           470.29152 
           470.33197 
           470.36991 
           470.39534 
           470.40986 
           470.43104 
           470.45627 
           470.53620 
           470.55847 
           470.60931 
           470.71343 
           470.73127 
           470.76711 
           470.77305 
           470.80279 
           470.82652 
           470.82915 
           470.83394 
           470.87477 
           470.90628 
           470.92829 
           470.93843 
           471.01704 
           471.07641 
           471.10743 
           471.13449 
           471.14859 
           471.15240 
           471.16781 
           471.20073 
           471.20860 
           471.24075 
           471.29567 
           471.36719 
           471.37317 
           471.42540 
           471.45068 
           471.47965 
           471.49600 
           471.54672 
           471.63450 
           471.63526 
           471.65088 
           471.69341 
           471.69406 
           471.70336 
           471.71960 
           471.75059 
           471.79592 
           471.87253 
           471.92774 
           471.97315 
           471.99456 
           472.09730 
           472.10113 
           472.13794 
           472.29663 
           472.32290 
           472.32744 
           472.35318 
           472.35589 
           472.40038 
           472.42470 
           472.48031 
           472.64711 
           472.66331 
           472.67747 
           472.74927 
           472.78694 
           472.81559 
           472.82471 
           472.89932 
           473.06988 
           473.10064 
           473.10204 
           473.10690 
           473.11211 
           473.18097 
           473.18780 
           473.19774 
           473.20374 
           473.31668 
           473.40335 
           473.41427 
           473.43705 
           473.43864 
           473.48900 
           473.52786 
           473.57016 
           473.65767 
           473.70141 
           473.70335 
           473.77009 
           473.80328 
           473.82737 
           473.83964 
           473.84433 
           473.84773 
           473.87353 
           473.90541 
           473.97434 
           473.99857 
           474.05072 
           474.10703 
           474.11962 
           474.14906 
           474.17746 
           474.17872 
           474.22746 
           474.27618 
           474.29476 
           474.45797 
           474.48360 
           474.51780 
           474.54608 
           474.58960 
           474.68593 
           474.71709 
           474.77257 
           474.77720 
           474.81858 
           474.87100 
           474.87796 
           474.89865 
           474.90574 
           474.91320 
           474.98619 
           475.02911 
           475.08764 
           475.18115 
           475.19203 
           475.22772 
           475.22930 
           475.24644 
           475.24678 
           475.29003 
           475.31493 
           475.31971 
           475.34111 
           475.36306 
           475.36711 
           475.47417 
           475.49791 
           475.53149 
           475.56267 
           475.63818 
           475.64238 
           475.64301 
           475.70042 
           475.75448 
           475.86949 
           475.87624 
           475.88445 
           475.92298 
           475.96437 
           475.96812 
           476.03853 
           476.07998 
           476.09918 
           476.18492 
           476.23325 
           476.23964 
           476.29696 
           476.31775 
           476.38280 
           476.47796 
           476.66445 
           476.70583 
           476.72813 
           476.76419 
           476.80062 
           476.84376 
           476.88138 
           476.89016 
           476.91319 
           476.91525 
           476.91679 
           476.98436 
           476.99016 
           476.99023 
           477.03689 
           477.12749 
           477.18943 
           477.18967 
           477.21528 
           477.30761 
           477.30793 
           477.31039 
           477.32596 
           477.34214 
           477.37812 
           477.47253 
           477.60279 
           477.64780 
           477.65932 
           477.71199 
           477.73866 
           477.79921 
           477.82015 
           477.84176 
           477.85226 
           477.87708 
           477.89318 
           477.92790 
           477.94242 
           477.95383 
           477.95898 
           478.03066 
           478.10089 
           478.10751 
           478.18329 
           478.19121 
           478.22142 
           478.25723 
           478.26774 
           478.33433 
           478.34817 
           478.37192 
           478.40102 
           478.42054 
           478.48701 
           478.51720 
           478.51857 
           478.52839 
           478.54518 
           478.56885 
           478.57065 
           478.58040 
           478.62972 
           478.76882 
           478.77238 
           478.90730 
           478.97189 
           478.98874 
           479.00242 
           479.09390 
           479.20403 
           479.21111 
           479.24784 
           479.25835 
           479.26350 
           479.26946 
           479.29119 
           479.30645 
           479.40752 
           479.41128 
           479.42204 
           479.42278 
           479.49514 
           479.57022 
           479.68691 
           479.69116 
           479.69364 
           479.79197 
           479.79989 
           479.81024 
           479.81738 
           479.82264 
           479.87763 
           479.89344 
           479.89350 
           479.91208 
           479.94984 
           480.06263 
           480.09017 
           480.10295 
           480.10306 
           480.12030 
           480.14909 
           480.20652 
           480.23674 
           480.25080 
           480.29124 
           480.31262 
           480.35291 
           480.39990 
           480.41550 
           480.46800 
           480.48404 
           480.50412 
           480.56088 
           480.64010 
           480.65800 
           480.66410 
           480.70439 
           480.71920 
           480.73708 
           480.74759 
           480.78376 
           480.78933 
           480.81444 
           480.83331 
           481.01862 
           481.06475 
           481.10112 
           481.11820 
           481.18106 
           481.19165 
           481.32981 
           481.35001 
           481.40898 
           481.43051 
           481.52547 
           481.57467 
           481.59162 
           481.59339 
           481.60979 
           481.61873 
           481.63335 
           481.63359 
           481.72123 
           481.73030 
           481.83958 
           481.88221 
           481.91565 
           481.92320 
           481.93137 
           481.94105 
           481.97322 
           481.99778 
           482.06363 
           482.07639 
           482.09679 
           482.13675 
           482.16170 
           482.18765 
           482.23271 
           482.24098 
           482.25473 
           482.34235 
           482.35919 
           482.37683 
           482.47284 
           482.54375 
           482.58835 
           482.59502 
           482.75725 
           482.82300 
           482.87146 
           482.91479 
           482.92333 
           482.95351 
           482.95375 
           482.97527 
           483.00860 
           483.15876 
           483.16443 
           483.22602 
           483.29855 
           483.31408 
           483.38032 
           483.41462 
           483.42897 
           483.42966 
           483.45606 
           483.46352 
           483.50120 
           483.54337 
           483.55843 
           483.57941 
           483.60210 
           483.61591 
           483.90972 
           483.92851 
           483.98128 
           483.98931 
           483.99232 
           484.05718 
           484.08760 
           484.21606 
           484.39500 
           484.43781 
           484.44046 
           484.51241 
           484.64310 
           484.67079 
           484.69620 
           484.70630 
           484.75033 
           484.83935 
           484.86672 
           484.89766 
           484.95574 
           484.97960 
           485.01698 
           485.03715 
           485.05961 
           485.09680 
           485.12781 
           485.20145 
           485.27543 
           485.35636 
           485.39141 
           485.55610 
           485.57800 
           485.59761 
           485.69275 
           485.70564 
           485.71837 
           485.72389 
           485.78715 
           485.83939 
           485.88374 
           485.92201 
           486.02836 
           486.18050 
           486.19454 
           486.21850 
           486.25844 
           486.32257 
           486.32442 
           486.33613 
           486.45648 
           486.47463 
           486.50405 
           486.53274 
           486.57700 
           486.58594 
           486.58907 
           486.62926 
           486.67786 
           486.72184 
           486.74191 
           486.80334 
           486.83934 
           486.84826 
           486.87475 
           486.89373 
           486.91772 
           487.00853 
           487.03020 
           487.04833 
           487.06690 
           487.10556 
           487.21176 
           487.25022 
           487.28736 
           487.29004 
           487.29752 
           487.33088 
           487.36494 
           487.38664 
           487.39948 
           487.41597 
           487.41958 
           487.49131 
           487.50965 
           487.59666 
           487.60669 
           487.62372 
           487.65191 
           487.67062 
           487.72558 
           487.73946 
           487.81143 
           487.84785 
           487.89231 
           487.96931 
           487.96946 
           487.97050 
           487.98352 
           487.99220 
           488.00056 
           488.00256 
           488.00479 
           488.19402 
           488.23076 
           488.30771 
           488.43312 
           488.46471 
           488.47982 
           488.57013 
           488.64275 
           488.68373 
           488.72369 
           488.74514 
           488.75834 
           488.79682 
           488.88062 
           488.98434 
           489.08221 
           489.16018 
           489.17687 
           489.19060 
           489.19653 
           489.21328 
           489.24366 
           489.31640 
           489.39977 
           489.47122 
           489.49888 
           489.55006 
           489.60833 
           489.61146 
           489.65574 
           489.73387 
           489.75050 
           489.76885 
           489.77137 
           489.89905 
           490.01332 
           490.04388 
           490.06541 
           490.14121 
           490.26558 
           490.27052 
           490.34731 
           490.38793 
           490.41788 
           490.44056 
           490.51705 
           490.61386 
           490.69934 
           490.72432 
           490.72794 
           490.73697 
           490.74527 
           490.76262 
           490.76570 
           490.79338 
           490.80587 
           490.90505 
           490.92977 
           490.92987 
           490.95423 
           490.99045 
           490.99188 
           491.00822 
           491.02206 
           491.11247 
           491.20498 
           491.21014 
           491.29200 
           491.32901 
           491.33257 
           491.34594 
           491.40031 
           491.40993 
           491.43007 
           491.51838 
           491.61347 
           491.70395 
           491.72301 
           491.73674 
           491.81337 
           491.82020 
           491.88613 
           491.96225 
           491.96234 
           492.06443 
           492.10070 
           492.12124 
           492.25260 
           492.27192 
           492.27803 
           492.36626 
           492.37700 
           492.44711 
           492.55255 
           492.62372 
           492.62759 
           492.63820 
           492.67388 
           492.71689 
           492.74461 
           492.82450 
           492.93621 
           492.95518 
           492.99109 
           492.99369 
           493.04907 
           493.06002 
           493.12556 
           493.17587 
           493.20770 
           493.21207 
           493.26967 
           493.32431 
           493.33267 
           493.36388 
           493.37837 
           493.49305 
           493.56649 
           493.60437 
           493.60585 
           493.64257 
           493.66761 
           493.74185 
           493.77179 
           493.79365 
           493.81327 
           493.81998 
           493.85594 
           493.86294 
           493.86356 
           493.87943 
           493.91828 
           493.91829 
           494.06452 
           494.07705 
           494.09953 
           494.10505 
           494.16043 
           494.20598 
           494.21282 
           494.22088 
           494.30067 
           494.32520 
           494.38092 
           494.38478 
           494.39104 
           494.44500 
           494.48152 
           494.60366 
           494.67648 
           494.67660 
           494.69143 
           494.71885 
           494.77695 
           494.83460 
           494.83916 
           494.88534 
           495.04006 
           495.12216 
           495.13811 
           495.15782 
           495.16924 
           495.26626 
           495.28192 
           495.31005 
           495.35643 
           495.40948 
           495.45275 
           495.47020 
           495.49594 
           495.50942 
           495.54142 
           495.55485 
           495.56867 
           495.62172 
           495.68733 
           495.69512 
           495.72705 
           495.78316 
           495.79344 
           495.79680 
           495.82300 
           495.90548 
           495.91522 
           496.02512 
           496.07443 
           496.17220 
           496.19173 
           496.34742 
           496.39512 
           496.50929 
           496.57233 
           496.58285 
           496.74342 
           496.78216 
           496.82807 
           496.86703 
           496.87638 
           496.97340 
           496.99564 
           497.01988 
           497.03550 
           497.08179 
           497.10104 
           497.10258 
           497.11010 
           497.12619 
           497.13401 
           497.24167 
           497.31529 
           497.32113 
           497.32845 
           497.44952 
           497.46615 
           497.48811 
           497.51820 
           497.55550 
           497.56102 
           497.58935 
           497.59053 
           497.70149 
           497.71715 
           497.75095 
           497.79591 
           497.79723 
           497.80895 
           498.00170 
           498.02870 
           498.08488 
           498.08967 
           498.18353 
           498.21593 
           498.23892 
           498.28062 
           498.29445 
           498.42426 
           498.43952 
           498.46953 
           498.54866 
           498.58066 
           498.61487 
           498.65914 
           498.69091 
           498.73360 
           498.73502 
           498.74588 
           498.90422 
           498.93056 
           498.96102 
           499.11250 
           499.23296 
           499.26669 
           499.30312 
           499.32215 
           499.35981 
           499.42377 
           499.44840 
           499.52444 
           499.60047 
           499.61912 
           499.74575 
           499.74595 
           499.78877 
           499.84226 
           499.88278 
           499.90828 
           499.96249 
           500.00350 
           500.07416 
           500.08132 
           500.11199 
           500.11370 
           500.33040 
           500.36440 
           500.39834 
           500.43896 
           500.45424 
           500.48825 
           500.51779 
           500.52748 
           500.60635 
           500.64803 
           500.66110 
           500.68256 
           500.70504 
           500.70775 
           500.87196 
           500.89144 
           500.97570 
           500.99321 
           501.00989 
           501.08633 
           501.16252 
           501.20000 
           501.26691 
           501.26802 
           501.33597 
           501.43149 
           501.48265 
           501.48899 
           501.63292 
           501.64595 
           501.68394 
           501.70547 
           501.79720 
           501.81512 
           501.88403 
           501.90425 
           501.92829 
           501.97702 
           502.02949 
           502.06813 
           502.12884 
           502.19361 
           502.24011 
           502.33776 
           502.37713 
           502.40748 
           502.42549 
           502.43918 
           502.44622 
           502.46460 
           502.46885 
           502.51821 
           502.55021 
           502.56202 
           502.56646 
           502.58455 
           502.61026 
           502.63695 
           502.70823 
           502.79362 
           502.91677 
           502.91910 
           502.94048 
           502.98274 
           503.00119 
           503.00500 
           503.08383 
           503.10492 
           503.11589 
           503.11787 
           503.13352 
           503.16890 
           503.17703 
           503.26218 
           503.27621 
           503.31195 
           503.41595 
           503.42529 
           503.43756 
           503.51395 
           503.57800 
           503.60376 
           503.60608 
           503.62807 
           503.70874 
           503.76876 
           503.84913 
           503.85360 
           504.04059 
           504.04786 
           504.19710 
           504.23487 
           504.31729 
           504.35221 
           504.42143 
           504.47544 
           504.47939 
           504.50913 
           504.64523 
           504.71281 
           504.73298 
           504.88627 
           504.89700 
           504.95251 
           504.95572 
           504.95961 
           504.99579 
           505.03437 
           505.08633 
           505.08747 
           505.09539 
           505.16060 
           505.19528 
           505.22578 
           505.25890 
           505.28973 
           505.29827 
           505.36285 
           505.39405 
           505.40185 
           505.46442 
           505.48751 
           505.51843 
           505.57107 
           505.57422 
           505.64036 
           505.66643 
           505.71057 
           505.83320 
           505.86930 
           505.90562 
           505.96159 
           505.97036 
           506.00527 
           506.02600 
           506.09528 
           506.11249 
           506.11605 
           506.15737 
           506.23568 
           506.23702 
           506.30839 
           506.33666 
           506.34980 
           506.41231 
           506.42050 
           506.45175 
           506.45678 
           506.57731 
           506.57844 
           506.58009 
           506.59000 
           506.64301 
           506.65457 
           506.67462 
           506.74870 
           506.84279 
           506.85715 
           506.87629 
           506.90623 
           506.91003 
           506.94841 
           506.96244 
           506.98557 
           506.99935 
           507.03812 
           507.08756 
           507.18174 
           507.21261 
           507.31955 
           507.40049 
           507.47526 
           507.48025 
           507.48500 
           507.49872 
           507.53092 
           507.56768 
           507.57657 
           507.60891 
           507.63000 
           507.64910 
           507.65122 
           507.71764 
           507.76081 
           507.90524 
           507.91582 
           507.94494 
           507.95244 
           507.97793 
           508.11704 
           508.12141 
           508.13908 
           508.49232 
           508.59123 
           508.76452 
           508.91073 
           508.96195 
           508.98628 
           509.00391 
           509.01637 
           509.09227 
           509.09431 
           509.24967 
           509.25989 
           509.31077 
           509.32165 
           509.40637 
           509.52922 
           509.65698 
           509.70006 
           509.75269 
           509.85183 
           509.86066 
           509.86614 
           509.89860 
           509.91612 
           509.92827 


==> anc/data_files/exclusion_limits_CDMSlite_Updated_08_2020.txt <==
        0.03917     3.89454e-02     2.88019e-02     7.01392e-02     2.96566e-11     2.55037e-11     3.97991e-11     6.50048e-15     5.59021e-15     1.12106e-14  
        0.04055     3.93427e-02     2.38390e-02     5.78678e-02     2.95412e-11     2.29954e-11     3.58274e-11     6.70277e-15     5.21755e-15     1.03601e-14  
        0.04197     2.91682e-02     1.95981e-02     4.73812e-02     2.52233e-11     2.06754e-11     3.21477e-11     5.92419e-15     4.85603e-15     9.53787e-15  
        0.04345     2.72422e-02     1.98796e-02     3.99534e-02     2.41839e-11     2.06590e-11     2.92875e-11     5.87970e-15     5.02271e-15     8.91098e-15  
        0.04497     2.03520e-02     1.57533e-02     3.24868e-02     2.07487e-11     1.82547e-11     2.62145e-11     5.22182e-15     4.59415e-15     7.98030e-15  
        0.04656     1.52789e-02     1.19515e-02     2.42085e-02     1.76825e-11     1.56390e-11     2.22578e-11     4.60656e-15     4.07420e-15     6.78856e-15  
        0.04819     1.15100e-02     9.09899e-03     1.81179e-02     1.50934e-11     1.34198e-11     1.89366e-11     4.07024e-15     3.61892e-15     5.90704e-15  
        0.04989     8.70398e-03     6.94909e-03     1.36154e-02     1.29082e-11     1.15338e-11     1.61444e-11     3.60331e-15     3.21964e-15     5.17602e-15  
        0.05164     6.60874e-03     5.33041e-03     1.02804e-02     1.10027e-11     9.88147e-12     1.37229e-11     3.17934e-15     2.85534e-15     4.50217e-15  
        0.05345     5.03799e-03     4.09947e-03     7.78122e-03     9.39257e-12     8.47265e-12     1.16729e-11     2.80946e-15     2.53430e-15     3.86575e-15  
        0.05533     3.84909e-03     3.16756e-03     5.91350e-03     8.02921e-12     7.28377e-12     9.95213e-12     2.48607e-15     2.25526e-15     3.30723e-15  
        0.05728     2.95808e-03     2.45829e-03     4.87738e-03     6.89672e-12     6.28715e-12     8.85586e-12     2.21047e-15     2.01509e-15     2.92081e-15  
        0.05929     2.28525e-03     1.99761e-03     4.12301e-03     5.93895e-12     5.55262e-12     7.97718e-12     1.97039e-15     1.84222e-15     2.72978e-15  
        0.06137     2.12770e-03     1.62222e-03     3.16472e-03     5.61907e-12     4.90641e-12     6.85295e-12     1.92978e-15     1.68503e-15     2.43326e-15  
        0.06353     1.66548e-03     1.43114e-03     2.44052e-03     4.87676e-12     4.52067e-12     5.90340e-12     1.73371e-15     1.60712e-15     2.17402e-15  
        0.06576     1.31929e-03     1.14436e-03     1.89340e-03     4.24978e-12     3.95801e-12     5.09117e-12     1.56391e-15     1.45655e-15     1.94496e-15  
        0.06807     1.05928e-03     9.29423e-04     1.64002e-03     3.71483e-12     3.47969e-12     4.62230e-12     1.41510e-15     1.32553e-15     1.82700e-15  
        0.07047     8.64233e-04     7.75273e-04     1.37244e-03     3.27282e-12     3.09980e-12     4.12433e-12     1.29054e-15     1.22232e-15     1.68560e-15  
        0.07294     7.15483e-04     6.40616e-04     9.52513e-04     2.90413e-12     2.74799e-12     3.35082e-12     1.18541e-15     1.12167e-15     1.41375e-15  
        0.07551     6.02175e-04     5.44569e-04     7.78654e-04     2.59857e-12     2.47116e-12     2.95492e-12     1.09796e-15     1.04413e-15     1.28768e-15  
        0.07816     5.15625e-04     4.68158e-04     6.47294e-04     2.34746e-12     2.23680e-12     2.63016e-12     1.02672e-15     9.78324e-16     1.18505e-15  
        0.08091     3.75111e-04     3.41031e-04     5.48531e-04     1.96104e-12     1.86984e-12     2.37142e-12     8.87858e-16     8.46566e-16     1.10991e-15  
        0.08375     3.32204e-04     3.02510e-04     4.75953e-04     1.82036e-12     1.73710e-12     2.17890e-12     8.53128e-16     8.14107e-16     1.05707e-15  
        0.08669     3.58118e-04     3.29165e-04     4.20055e-04     1.86854e-12     1.79141e-12     2.02368e-12     9.06485e-16     8.69069e-16     1.01911e-15  
        0.08974     3.91110e-04     3.12320e-04     4.40961e-04     1.93422e-12     1.72845e-12     2.05379e-12     9.71328e-16     8.67994e-16     1.06456e-15  
        0.09290     3.71924e-04     3.46285e-04     4.08675e-04     1.84167e-12     1.77706e-12     1.93052e-12     9.57358e-16     9.23771e-16     1.04270e-15  
        0.09616     3.07138e-04     2.86641e-04     3.32300e-04     1.63502e-12     1.57952e-12     1.70068e-12     8.79807e-16     8.49943e-16     9.56613e-16  
        0.09954     2.94914e-04     2.75876e-04     3.16752e-04     1.57664e-12     1.52490e-12     1.63397e-12     8.78208e-16     8.49389e-16     9.50237e-16  
        0.10304     3.32067e-04     2.68885e-04     3.56053e-04     1.66126e-12     1.49488e-12     1.72021e-12     9.57862e-16     8.61934e-16     1.02502e-15  
        0.10666     3.61558e-04     3.40026e-04     3.86622e-04     1.72130e-12     1.66926e-12     1.77996e-12     1.02736e-15     9.96303e-16     1.10564e-15  
        0.11041     3.87328e-04     3.27092e-04     4.55072e-04     1.76670e-12     1.62352e-12     1.91498e-12     1.09152e-15     1.00306e-15     1.23568e-15  
        0.11429     3.72388e-04     3.51657e-04     3.96475e-04     1.71977e-12     1.67122e-12     1.77452e-12     1.09987e-15     1.06882e-15     1.16646e-15  
        0.11831     3.95356e-04     3.73939e-04     4.19968e-04     1.74030e-12     1.69251e-12     1.79365e-12     1.15212e-15     1.12048e-15     1.21794e-15  
        0.12246     5.18745e-04     4.59380e-04     5.49835e-04     1.92266e-12     1.80930e-12     1.97944e-12     1.31758e-15     1.23990e-15     1.41378e-15  
        0.12677     5.31783e-04     4.73123e-04     5.98168e-04     1.91308e-12     1.80448e-12     2.02898e-12     1.35709e-15     1.28005e-15     1.49682e-15  
        0.13122     6.68858e-04     6.05537e-04     7.07759e-04     2.08576e-12     1.98458e-12     2.14556e-12     1.53159e-15     1.45729e-15     1.65653e-15  
        0.13584     7.04044e-04     6.40910e-04     7.43814e-04     2.16340e-12     2.06412e-12     2.22366e-12     1.64443e-15     1.56897e-15     1.74164e-15  
        0.14061     8.21374e-04     7.81428e-04     9.26565e-04     2.29669e-12     2.24015e-12     2.43933e-12     1.80710e-15     1.76261e-15     1.99688e-15  
        0.14555     1.04083e-03     9.65516e-04     1.12593e-03     2.55776e-12     2.46348e-12     2.66026e-12     2.08325e-15     2.00646e-15     2.26525e-15  
        0.15067     1.17643e-03     1.09562e-03     1.23968e-03     2.69592e-12     2.60168e-12     2.76744e-12     2.27295e-15     2.19350e-15     2.44409e-15  
        0.15596     1.25800e-03     1.14992e-03     1.37895e-03     2.77434e-12     2.65249e-12     2.90466e-12     2.42128e-15     2.31493e-15     2.65644e-15  
        0.16144     1.23842e-03     1.18024e-03     1.30468e-03     2.76402e-12     2.69831e-12     2.83701e-12     2.49705e-15     2.43769e-15     2.67616e-15  
        0.16712     1.14897e-03     1.04811e-03     1.20947e-03     2.67802e-12     2.55778e-12     2.74762e-12     2.50439e-15     2.39194e-15     2.67216e-15  
        0.17299     9.64048e-04     8.95635e-04     1.04067e-03     2.47245e-12     2.38311e-12     2.56882e-12     2.39341e-15     2.30692e-15     2.57434e-15  
        0.17907     8.06781e-04     7.22086e-04     8.75196e-04     2.28491e-12     2.16165e-12     2.37982e-12     2.28960e-15     2.16609e-15     2.45600e-15  
        0.18536     6.24997e-04     5.48243e-04     7.10722e-04     2.03521e-12     1.90615e-12     2.17031e-12     2.11107e-15     1.97720e-15     2.28761e-15  
        0.19188     3.90941e-04     3.23237e-04     4.38556e-04     1.59892e-12     1.45389e-12     1.69349e-12     1.71680e-15     1.56108e-15     1.85063e-15  
        0.19862     3.87337e-04     3.45068e-04     4.07656e-04     1.58191e-12     1.49310e-12     1.62287e-12     1.75824e-15     1.65953e-15     1.83888e-15  
        0.20560     3.07730e-04     2.68592e-04     3.51222e-04     1.40242e-12     1.31021e-12     1.49825e-12     1.61352e-15     1.50743e-15     1.76055e-15  
        0.21283     2.00429e-04     1.91281e-04     2.67661e-04     1.12653e-12     1.10052e-12     1.30183e-12     1.34165e-15     1.31067e-15     1.58668e-15  
        0.22031     2.54222e-04     2.42561e-04     2.67602e-04     1.26380e-12     1.23447e-12     1.29663e-12     1.55804e-15     1.52188e-15     1.63947e-15  
        0.22805     2.26999e-04     1.90878e-04     2.38852e-04     1.19060e-12     1.09177e-12     1.22129e-12     1.51938e-15     1.39326e-15     1.60232e-15  
        0.23607     1.71283e-04     1.63436e-04     1.80305e-04     1.03205e-12     1.00813e-12     1.05888e-12     1.36334e-15     1.33174e-15     1.44190e-15  
        0.24437     1.41749e-04     1.35276e-04     1.78522e-04     9.37873e-13     9.16208e-13     1.05252e-12     1.28247e-15     1.25285e-15     1.48797e-15  
        0.25295     1.12064e-04     1.06955e-04     1.48053e-04     8.33975e-13     8.14745e-13     9.58582e-13     1.18048e-15     1.15326e-15     1.40740e-15  
        0.26184     1.68312e-04     1.60610e-04     1.77201e-04     1.02344e-12     9.99753e-13     1.05012e-12     1.49959e-15     1.46487e-15     1.60186e-15  
        0.27105     1.41445e-04     1.35032e-04     1.78121e-04     9.40809e-13     9.19234e-13     1.05576e-12     1.42695e-15     1.39423e-15     1.67397e-15  
        0.28057     1.13325e-04     1.08094e-04     1.19395e-04     8.45786e-13     8.26035e-13     8.68143e-13     1.32792e-15     1.29691e-15     1.42410e-15  
        0.29043     4.89143e-05     4.66731e-05     8.70064e-05     5.54798e-13     5.41939e-13     7.39934e-13     9.01668e-16     8.80769e-16     1.26331e-15  
        0.30064     1.40927e-04     1.34478e-04     1.48422e-04     9.40161e-13     9.18396e-13     9.64838e-13     1.58167e-15     1.54505e-15     1.71759e-15  
        0.31121     1.94701e-04     1.85766e-04     2.05072e-04     1.10445e-12     1.07881e-12     1.13348e-12     1.92336e-15     1.87871e-15     2.10578e-15  
        0.32214     1.94263e-04     1.85390e-04     2.32291e-04     1.10391e-12     1.07841e-12     1.20713e-12     1.98999e-15     1.94401e-15     2.34283e-15  
        0.33347     2.20113e-04     2.10053e-04     2.31757e-04     1.17738e-12     1.15016e-12     1.20812e-12     2.19702e-15     2.14623e-15     2.45261e-15  
        0.34519     1.38598e-04     1.32331e-04     1.74478e-04     9.37508e-13     9.16067e-13     1.05188e-12     1.81090e-15     1.76948e-15     2.23709e-15  
        0.35732     1.64260e-04     1.31092e-04     1.72782e-04     1.02586e-12     9.16456e-13     1.05214e-12     2.05121e-15     1.83245e-15     2.34860e-15  
        0.36988     1.09189e-04     1.04244e-04     1.14861e-04     8.42298e-13     8.23004e-13     8.63896e-13     1.74336e-15     1.70343e-15     2.02883e-15  
        0.38288     8.02759e-05     7.66729e-05     8.44029e-05     7.28885e-13     7.12340e-13     7.47386e-13     1.56165e-15     1.52620e-15     1.85223e-15  
        0.39633     4.77920e-05     4.56369e-05     8.48677e-05     5.68299e-13     5.55338e-13     7.57305e-13     1.26038e-15     1.23164e-15     1.96828e-15  
        0.41026     1.10228e-04     1.05286e-04     1.15856e-04     8.65337e-13     8.45718e-13     8.87153e-13     1.98661e-15     1.94157e-15     2.40003e-15  
        0.42468     1.09565e-04     1.04659e-04     1.15145e-04     8.66358e-13     8.46740e-13     8.88147e-13     2.05885e-15     2.01223e-15     2.50284e-15  
        0.43961     1.37663e-04     1.31461e-04     1.44699e-04     9.76922e-13     9.54663e-13     1.00158e-12     2.40320e-15     2.34844e-15     2.94284e-15  
        0.45506     8.08709e-05     7.72247e-05     8.50024e-05     7.54766e-13     7.37554e-13     7.73805e-13     1.92195e-15     1.87813e-15     2.35847e-15  
        0.47105     1.40111e-04     1.06514e-04     1.47369e-04     1.00373e-12     8.75151e-13     1.02940e-12     2.64575e-15     2.30683e-15     3.23332e-15  
        0.48761     1.67616e-04     1.59970e-04     1.76243e-04     1.11214e-12     1.08648e-12     1.14040e-12     3.03454e-15     2.96452e-15     3.68891e-15  
        0.50474     2.44841e-04     2.33758e-04     2.57319e-04     1.36589e-12     1.33462e-12     1.40026e-12     3.85790e-15     3.76958e-15     4.79084e-15  
        0.52248     1.65173e-04     1.57691e-04     1.73567e-04     1.14424e-12     1.11802e-12     1.17295e-12     3.34544e-15     3.26878e-15     4.24983e-15  
        0.54085     1.10100e-04     1.05125e-04     1.45185e-04     1.00789e-12     9.84853e-13     1.15739e-12     3.05036e-15     2.98064e-15     4.00466e-15  
        0.55985     1.10244e-04     1.05189e-04     1.15888e-04     1.06737e-12     1.04261e-12     1.09435e-12     3.34392e-15     3.26635e-15     3.68920e-15  
        0.57953     1.64254e-04     1.56810e-04     1.72523e-04     1.32528e-12     1.29490e-12     1.35823e-12     4.29784e-15     4.19932e-15     4.68657e-15  
        0.59990     1.89467e-04     1.80862e-04     1.99001e-04     1.45350e-12     1.42011e-12     1.48962e-12     4.87931e-15     4.76721e-15     5.26760e-15  
        0.62098     1.36965e-04     1.30757e-04     1.43843e-04     1.25751e-12     1.22867e-12     1.28869e-12     4.36973e-15     4.26954e-15     4.69988e-15  
        0.64281     1.09169e-04     1.04237e-04     1.14635e-04     1.14092e-12     1.11485e-12     1.16913e-12     4.10394e-15     4.01016e-15     4.45880e-15  
        0.66540     1.36546e-04     1.30399e-04     1.43354e-04     1.30184e-12     1.27220e-12     1.33390e-12     4.84736e-15     4.73700e-15     5.37629e-15  
        0.68879     1.63602e-04     1.56301e-04     1.99202e-04     1.46092e-12     1.42795e-12     1.61205e-12     5.63086e-15     5.50379e-15     6.90301e-15  
        0.71299     1.90053e-04     1.81523e-04     2.26552e-04     1.61636e-12     1.57967e-12     1.76476e-12     6.44895e-15     6.30257e-15     7.85303e-15  
        0.73805     1.36116e-04     1.30058e-04     1.42817e-04     1.40696e-12     1.37530e-12     1.44118e-12     5.81078e-15     5.68000e-15     6.52146e-15  
        0.76399     1.07352e-04     1.02616e-04     1.12582e-04     1.28749e-12     1.25877e-12     1.31848e-12     5.50426e-15     5.38147e-15     6.07231e-15  
        0.79084     1.06321e-04     1.01670e-04     1.11449e-04     1.31208e-12     1.28306e-12     1.34335e-12     5.80653e-15     5.67810e-15     6.34884e-15  
        0.81864     7.76082e-05     7.42084e-05     8.13545e-05     1.15247e-12     1.12694e-12     1.17996e-12     5.27941e-15     5.16248e-15     5.71875e-15  
        0.84741     1.07003e-04     1.02246e-04     1.12240e-04     1.39106e-12     1.35979e-12     1.42470e-12     6.59637e-15     6.44807e-15     7.10280e-15  
        0.87719     7.92771e-05     7.57223e-05     8.31919e-05     1.23238e-12     1.20443e-12     1.26244e-12     6.04927e-15     5.91209e-15     6.46629e-15  
        0.90802     1.38317e-04     1.32056e-04     1.45211e-04     1.66359e-12     1.62551e-12     1.70455e-12     8.45296e-15     8.25944e-15     9.07702e-15  
        0.93993     1.40130e-04     1.06547e-04     1.47186e-04     1.71960e-12     1.49945e-12     1.76236e-12     9.04460e-15     7.88669e-15     9.70188e-15  
        0.97297     1.11207e-04     1.06154e-04     1.16770e-04     1.56229e-12     1.52639e-12     1.60089e-12     8.50601e-15     8.31053e-15     9.17807e-15  
        1.00716     1.37572e-04     1.04664e-04     2.00446e-04     1.77806e-12     1.55088e-12     2.14625e-12     1.00210e-14     8.74067e-15     1.27800e-14  
        1.04256     1.65349e-04     1.57933e-04     1.73509e-04     1.98973e-12     1.94460e-12     2.03824e-12     1.16081e-14     1.13448e-14     1.26099e-14  
        1.07920     1.10619e-04     1.05629e-04     1.74287e-04     1.66113e-12     1.62323e-12     2.08508e-12     1.00316e-14     9.80279e-15     1.34759e-14  
        1.11713     3.38670e-04     3.23552e-04     3.80627e-04     2.97122e-12     2.90414e-12     3.14990e-12     1.85740e-14     1.81547e-14     2.08086e-14  
        1.15640     4.53336e-04     4.33196e-04     4.99914e-04     3.53142e-12     3.45208e-12     3.70840e-12     2.28518e-14     2.23384e-14     2.49016e-14  
        1.19704     4.79302e-04     4.13235e-04     5.27144e-04     1.54656e-12     1.43602e-12     1.62191e-12     1.03595e-14     9.61907e-15     2.67658e-14  
        1.23911     1.02566e-03     8.67282e-04     1.20823e-03     2.17548e-12     2.00048e-12     2.36118e-12     1.50844e-14     1.38710e-14     1.84462e-14  
        1.28266     6.06547e-03     5.35786e-03     6.75375e-03     5.30455e-12     4.98554e-12     5.59743e-12     3.80736e-14     3.57839e-14     4.28605e-14  
        1.32774     6.75911e-03     5.95118e-03     7.40008e-03     5.63665e-12     5.28905e-12     5.89786e-12     4.18792e-14     3.92966e-14     4.66605e-14  
        1.37440     1.95782e-03     1.67788e-03     2.28844e-03     3.06124e-12     2.83394e-12     3.30964e-12     2.35438e-14     2.17957e-14     2.71285e-14  
        1.42271     2.70654e-04     2.09504e-04     3.62795e-04     1.15415e-12     1.01544e-12     1.33625e-12     9.18847e-15     8.08412e-15     1.12339e-14  
        1.47271     1.91722e-04     1.83154e-04     2.55266e-04     9.88328e-13     9.65990e-13     1.14041e-12     8.14485e-15     7.96077e-15     9.76684e-15  
        1.52447     2.41585e-04     2.30772e-04     2.79811e-04     1.12816e-12     1.10262e-12     1.21414e-12     9.62397e-15     9.40612e-15     1.07000e-14  
        1.57805     2.45946e-04     2.34916e-04     3.11453e-04     1.16045e-12     1.13413e-12     1.30588e-12     1.02474e-14     1.00150e-14     1.18568e-14  
        1.63351     2.50082e-04     2.13672e-04     2.89716e-04     1.19769e-12     1.10708e-12     1.28911e-12     1.09479e-14     1.01196e-14     1.20519e-14  
        1.69092     2.68850e-04     2.56867e-04     2.82019e-04     1.27108e-12     1.24243e-12     1.30184e-12     1.20271e-14     1.17560e-14     1.25825e-14  
        1.75035     1.07924e-04     7.53923e-05     1.42030e-04     8.27300e-13     6.91461e-13     9.49062e-13     8.10313e-15     6.77263e-15     9.47190e-15  
        1.81187     1.62144e-04     1.55016e-04     1.69959e-04     1.04455e-12     1.02133e-12     1.06942e-12     1.05906e-14     1.03552e-14     1.09408e-14  
        1.87555     2.66163e-04     2.30445e-04     3.05077e-04     1.37955e-12     1.28365e-12     1.47696e-12     1.44787e-14     1.34723e-14     1.55470e-14  
        1.94146     1.66125e-04     1.32624e-04     1.74298e-04     1.12614e-12     1.00620e-12     1.15351e-12     1.22345e-14     1.09315e-14     1.25319e-14  
        2.00970     1.11519e-04     1.06535e-04     1.46853e-04     9.37729e-13     9.16535e-13     1.07608e-12     1.05456e-14     1.03073e-14     1.21739e-14  
        2.08033     1.40686e-04     1.34407e-04     1.76578e-04     1.07441e-12     1.05015e-12     1.20368e-12     1.25073e-14     1.22250e-14     1.40226e-14  
        2.15344     2.73902e-04     2.61685e-04     2.87316e-04     1.53676e-12     1.50209e-12     1.57394e-12     1.85184e-14     1.81007e-14     1.88539e-14  
        2.22913     1.95608e-04     1.86880e-04     2.60417e-04     1.33884e-12     1.30863e-12     1.54480e-12     1.67005e-14     1.63237e-14     1.89974e-14  
        2.30747     2.22265e-04     1.86993e-04     2.60584e-04     1.45844e-12     1.33772e-12     1.57916e-12     1.88317e-14     1.72729e-14     2.02125e-14  
        2.38857     2.48568e-04     2.37468e-04     2.60755e-04     1.57357e-12     1.53803e-12     1.61168e-12     2.10324e-14     2.05574e-14     2.16380e-14  
        2.47252     3.00187e-04     2.37621e-04     3.41528e-04     1.77236e-12     1.57688e-12     1.89046e-12     2.45220e-14     2.18173e-14     2.67084e-14  
        2.55942     1.41268e-04     1.07514e-04     1.48201e-04     1.25310e-12     1.09319e-12     1.28348e-12     1.79470e-14     1.56568e-14     1.85576e-14  
        2.64937     2.22864e-04     1.87483e-04     2.33806e-04     1.61830e-12     1.48429e-12     1.65755e-12     2.39920e-14     2.20053e-14     2.46261e-14  
        2.74248     1.69273e-04     1.61702e-04     1.77588e-04     1.45385e-12     1.42097e-12     1.48913e-12     2.23115e-14     2.18068e-14     2.27789e-14  
        2.83887     2.23199e-04     1.87757e-04     2.61712e-04     1.71632e-12     1.57416e-12     1.85850e-12     2.72652e-14     2.50069e-14     2.95142e-14  
        2.93864     1.41693e-04     1.35350e-04     2.06379e-04     1.40935e-12     1.37744e-12     1.70090e-12     2.31756e-14     2.26509e-14     2.81710e-14  
        3.04193     1.69674e-04     1.35457e-04     2.62144e-04     1.59403e-12     1.42426e-12     1.98134e-12     2.71338e-14     2.42439e-14     3.38571e-14  
        3.14884     2.76063e-04     2.38858e-04     2.89651e-04     2.09399e-12     1.94778e-12     2.14491e-12     3.68969e-14     3.43207e-14     3.78645e-14  
        3.25950     3.27589e-04     3.12902e-04     3.43723e-04     2.36504e-12     2.31141e-12     2.42258e-12     4.31375e-14     4.21594e-14     4.41581e-14  
        3.37406     1.70122e-04     1.62491e-04     1.78505e-04     1.74518e-12     1.70559e-12     1.78766e-12     3.29502e-14     3.22026e-14     3.43377e-14  
        3.49265     8.28602e-05     7.91412e-05     1.18969e-04     1.25147e-12     1.22306e-12     1.49956e-12     2.44591e-14     2.39039e-14     3.00530e-14  
        3.61540     1.97765e-04     1.88884e-04     2.63376e-04     1.99360e-12     1.94832e-12     2.30065e-12     4.03328e-14     3.94168e-14     4.72324e-14  
        3.74246     8.30246e-05     4.69395e-05     1.19212e-04     1.32607e-12     9.97087e-13     1.58900e-12     2.77709e-14     2.08812e-14     3.37175e-14  
        3.87399     1.42748e-04     1.08609e-04     1.49800e-04     1.79563e-12     1.56626e-12     1.83945e-12     3.89262e-14     3.39538e-14     4.03280e-14  
        4.01015     2.51783e-04     2.40455e-04     2.64231e-04     2.45220e-12     2.39641e-12     2.51209e-12     5.50278e-14     5.37757e-14     5.68828e-14  
        4.15109     2.25537e-04     1.89670e-04     2.36695e-04     2.39945e-12     2.20040e-12     2.45809e-12     5.57364e-14     5.11128e-14     5.66108e-14  
        4.29698     2.52360e-04     1.89886e-04     2.64852e-04     2.60759e-12     2.26191e-12     2.67135e-12     6.27001e-14     5.43882e-14     6.31964e-14  
        4.44800     3.04935e-04     2.15883e-04     3.20041e-04     2.95449e-12     2.48593e-12     3.02679e-12     7.35382e-14     6.18755e-14     7.36313e-14  
        4.60433     1.71800e-04     1.64050e-04     1.80318e-04     2.26860e-12     2.21684e-12     2.32416e-12     5.84506e-14     5.71171e-14     5.88903e-14  
        4.76615     1.99591e-04     1.90581e-04     2.37897e-04     2.49449e-12     2.43753e-12     2.72336e-12     6.65295e-14     6.50105e-14     7.25518e-14  
        4.93366     1.99859e-04     1.90830e-04     2.09785e-04     2.56231e-12     2.50376e-12     2.62517e-12     7.07402e-14     6.91237e-14     7.36951e-14  
        5.10706     2.54006e-04     2.16997e-04     2.66633e-04     2.98872e-12     2.76242e-12     3.06211e-12     8.54125e-14     7.89453e-14     8.90733e-14  
        5.28655     3.06996e-04     2.93103e-04     3.49508e-04     3.42693e-12     3.34849e-12     3.65652e-12     1.01378e-13     9.90573e-14     1.09698e-13  
        5.47235     2.27942e-04     2.17617e-04     2.95247e-04     3.03248e-12     2.96300e-12     3.45126e-12     9.28616e-14     9.07342e-14     1.07857e-13  
        5.66468     2.55151e-04     2.43584e-04     2.95723e-04     3.30951e-12     3.23362e-12     3.56293e-12     1.04907e-13     1.02501e-13     1.14690e-13  
        5.86377     1.73551e-04     1.38466e-04     1.82213e-04     2.81443e-12     2.51391e-12     2.88381e-12     9.23492e-14     8.24881e-14     9.62174e-14  
        6.06986     3.35056e-04     2.94911e-04     3.51796e-04     4.01136e-12     3.76338e-12     4.11034e-12     1.36249e-13     1.27827e-13     1.42196e-13  
        6.28319     3.61596e-04     3.20377e-04     4.33664e-04     4.29916e-12     4.04671e-12     4.70813e-12     1.51157e-13     1.42281e-13     1.68340e-13  
        6.50401     4.13746e-04     3.70408e-04     4.87964e-04     4.72648e-12     4.47210e-12     5.13293e-12     1.72022e-13     1.62764e-13     1.90593e-13  
        6.73260     2.84130e-04     2.45644e-04     3.81114e-04     4.01710e-12     3.73514e-12     4.65244e-12     1.51342e-13     1.40720e-13     1.80622e-13  
        6.96923     2.30730e-04     2.20206e-04     2.70813e-04     3.71851e-12     3.63272e-12     4.02857e-12     1.45017e-13     1.41671e-13     1.64644e-13  
        7.21416     3.11840e-04     2.97599e-04     3.55192e-04     4.44774e-12     4.34500e-12     4.74685e-12     1.79552e-13     1.75404e-13     1.99931e-13  
        7.46771     2.85845e-04     2.72775e-04     3.28215e-04     4.40966e-12     4.30767e-12     4.72519e-12     1.84271e-13     1.80009e-13     2.03914e-13  
        7.73017     4.69377e-04     4.23396e-04     4.93031e-04     5.84265e-12     5.54910e-12     5.98806e-12     2.52734e-13     2.40036e-13     2.65791e-13  
        8.00185     3.13865e-04     2.73942e-04     3.57571e-04     4.90419e-12     4.58168e-12     5.23453e-12     2.19595e-13     2.05154e-13     2.41228e-13  
        8.28308     2.60668e-04     2.48701e-04     3.30494e-04     4.61468e-12     4.50752e-12     5.19613e-12     2.13894e-13     2.08927e-13     2.47286e-13  
        8.57420     2.05884e-04     1.96419e-04     2.16307e-04     4.25066e-12     4.15180e-12     4.35692e-12     2.03946e-13     1.99203e-13     2.14767e-13  
        8.87555     5.76433e-04     5.25560e-04     6.59016e-04     7.42643e-12     7.09115e-12     7.94061e-12     3.68842e-13     3.52190e-13     4.03146e-13  
        9.18748     3.16961e-04     2.76566e-04     3.33061e-04     5.69511e-12     5.31984e-12     5.83795e-12     2.92795e-13     2.73502e-13     3.03789e-13  
        9.51038     2.90715e-04     2.77291e-04     3.90221e-04     5.60207e-12     5.47120e-12     6.49037e-12     2.98134e-13     2.91169e-13     3.50401e-13  
        9.84463     3.98919e-04     3.55146e-04     4.74575e-04     6.75973e-12     6.37808e-12     7.37291e-12     3.72386e-13     3.51362e-13     4.13340e-13  
       10.19063     1.66133e-02     1.31389e-02     2.06768e-02     4.49291e-11     3.99557e-11     5.01236e-11     2.56209e-12     2.27848e-12     2.89301e-12  
       10.54879     1.78325e-02     1.35896e-02     2.19453e-02     4.82668e-11     4.21354e-11     5.35444e-11     2.84916e-12     2.48722e-12     3.17327e-12  
       10.91953     1.80197e-04     1.71837e-04     2.19768e-04     3.48712e-12     3.40527e-12     3.85101e-12     2.13077e-13     2.08075e-13     3.39281e-13  
       11.30331     1.80254e-04     1.43659e-04     2.19841e-04     2.31671e-12     2.06822e-12     2.55849e-12     1.46535e-13     1.30818e-13     1.70842e-13  
       11.70057     2.93118e-04     2.26541e-04     3.08117e-04     2.51852e-12     2.21410e-12     2.58215e-12     1.64899e-13     1.44967e-13     1.71085e-13  
       12.11180     2.37644e-04     2.26610e-04     3.65428e-04     2.30497e-12     2.25082e-12     2.85827e-12     1.56221e-13     1.52551e-13     1.95811e-13  
       12.53747     2.09342e-04     1.72046e-04     2.49896e-04     2.20714e-12     2.00089e-12     2.41146e-12     1.54848e-13     1.40378e-13     1.70476e-13  
       12.97811     2.09414e-04     1.99684e-04     2.49987e-04     2.25439e-12     2.20139e-12     2.46311e-12     1.63721e-13     1.59872e-13     1.80034e-13  
       13.43424     2.09488e-04     1.72160e-04     2.50079e-04     2.30841e-12     2.09266e-12     2.52215e-12     1.73536e-13     1.57317e-13     1.90975e-13  
       13.90639     2.37975e-04     1.72219e-04     2.50174e-04     2.52504e-12     2.14804e-12     2.58895e-12     1.96493e-13     1.67156e-13     2.03687e-13  
       14.39514     2.38066e-04     2.26992e-04     2.79713e-04     2.59750e-12     2.53637e-12     2.81556e-12     2.09236e-13     2.04312e-13     2.31237e-13  
       14.90107     2.38159e-04     1.99968e-04     2.50378e-04     2.68917e-12     2.46413e-12     2.75729e-12     2.24233e-13     2.05469e-13     2.34254e-13  
       15.42478     3.48529e-04     3.32305e-04     3.66418e-04     3.34564e-12     3.26685e-12     3.43043e-12     2.88778e-13     2.81976e-13     3.03272e-13  
       15.96690     2.09900e-04     1.44156e-04     2.21102e-04     2.68337e-12     2.22377e-12     2.75404e-12     2.39754e-13     1.98690e-13     2.51805e-13  
       16.52807     1.80991e-04     1.72557e-04     2.53234e-04     2.56353e-12     2.50309e-12     3.03229e-12     2.37097e-13     2.31507e-13     2.88220e-13  
       17.10896     2.68382e-04     2.55251e-04     3.45058e-04     3.18314e-12     3.10429e-12     3.60932e-12     3.04750e-13     2.97201e-13     3.57046e-13  
       17.71026     2.13529e-04     2.01346e-04     2.27774e-04     2.90787e-12     2.82370e-12     3.00330e-12     2.88181e-13     2.79839e-13     3.07291e-13  
       18.33270     1.85908e-04     1.74958e-04     1.98587e-04     2.79373e-12     2.71021e-12     2.88743e-12     2.86600e-13     2.78032e-13     3.03065e-13  
       18.97702     1.25098e-04     1.17583e-04     1.67987e-04     2.35739e-12     2.28549e-12     2.73178e-12     2.50337e-13     2.42701e-13     2.95750e-13  
       19.64398     1.89971e-04     1.49035e-04     2.03553e-04     2.99888e-12     2.65619e-12     3.10423e-12     3.29650e-13     2.91980e-13     3.47109e-13  
       20.33438     1.92169e-04     1.80126e-04     2.06260e-04     3.13527e-12     3.03543e-12     3.24818e-12     3.56755e-13     3.45395e-13     3.71635e-13  
       21.04905     2.25660e-04     2.11193e-04     2.42652e-04     3.49202e-12     3.37823e-12     3.62111e-12     4.11315e-13     3.97912e-13     4.31366e-13  
       21.78884     2.59498e-04     2.42466e-04     2.79583e-04     3.87285e-12     3.74360e-12     4.01994e-12     4.72204e-13     4.56446e-13     4.99385e-13  
       22.55462     3.54667e-04     2.45263e-04     4.15277e-04     4.68746e-12     3.89801e-12     5.07221e-12     5.91614e-13     4.91976e-13     6.47466e-13  
       23.34732     2.02349e-04     1.88397e-04     2.88481e-04     3.62992e-12     3.50254e-12     4.33416e-12     4.74241e-13     4.57600e-13     5.72917e-13  
       24.16788     1.71592e-04     1.59450e-04     2.22681e-04     3.44620e-12     3.32203e-12     3.92585e-12     4.66062e-13     4.49270e-13     5.37436e-13  
       25.00000     1.38494e-04     1.28459e-04     1.50547e-04     3.18532e-12     3.06775e-12     3.32104e-12     4.45613e-13     4.29165e-13     4.71150e-13  


==> anc/data_files/exclusion_limits_combined_Updated_08_2020.txt <==
        0.03917     3.89454e-02     2.88019e-02     7.01392e-02     2.96566e-11     2.55037e-11     3.97991e-11     6.50048e-15     5.59021e-15     1.12106e-14  
        0.04055     3.93427e-02     2.38390e-02     5.78678e-02     2.95412e-11     2.29954e-11     3.58274e-11     6.70277e-15     5.21755e-15     1.03601e-14  
        0.04197     2.91682e-02     1.95981e-02     4.73812e-02     2.52233e-11     2.06754e-11     3.21477e-11     5.92419e-15     4.85603e-15     9.53787e-15  
        0.04345     2.72422e-02     1.98796e-02     3.99534e-02     2.41839e-11     2.06590e-11     2.92875e-11     5.87970e-15     5.02271e-15     8.91098e-15  
        0.04497     2.03520e-02     1.57533e-02     3.24868e-02     2.07487e-11     1.82547e-11     2.62145e-11     5.22182e-15     4.59415e-15     7.98030e-15  
        0.04656     1.52789e-02     1.19515e-02     2.42085e-02     1.76825e-11     1.56390e-11     2.22578e-11     4.60656e-15     4.07420e-15     6.78856e-15  
        0.04819     1.15100e-02     9.09899e-03     1.81179e-02     1.50934e-11     1.34198e-11     1.89366e-11     4.07024e-15     3.61892e-15     5.90704e-15  
        0.04989     8.70398e-03     6.94909e-03     1.36154e-02     1.29082e-11     1.15338e-11     1.61444e-11     3.60331e-15     3.21964e-15     5.17602e-15  
        0.05164     6.60874e-03     5.33041e-03     1.02804e-02     1.10027e-11     9.88147e-12     1.37229e-11     3.17934e-15     2.85534e-15     4.50217e-15  
        0.05345     5.03799e-03     4.09947e-03     7.78122e-03     9.39257e-12     8.47265e-12     1.16729e-11     2.80946e-15     2.53430e-15     3.86575e-15  
        0.05533     3.84909e-03     3.16756e-03     5.91350e-03     8.02921e-12     7.28377e-12     9.95213e-12     2.48607e-15     2.25526e-15     3.30723e-15  
        0.05728     2.95808e-03     2.45829e-03     4.87738e-03     6.89672e-12     6.28715e-12     8.85586e-12     2.21047e-15     2.01509e-15     2.92081e-15  
        0.05929     2.28525e-03     1.99761e-03     4.12301e-03     5.93895e-12     5.55262e-12     7.97718e-12     1.97039e-15     1.84222e-15     2.72978e-15  
        0.06137     2.12770e-03     1.62222e-03     3.16472e-03     5.61907e-12     4.90641e-12     6.85295e-12     1.92978e-15     1.68503e-15     2.43326e-15  
        0.06353     1.66548e-03     1.43114e-03     2.44052e-03     4.87676e-12     4.52067e-12     5.90340e-12     1.73371e-15     1.60712e-15     2.17402e-15  
        0.06576     1.31929e-03     1.14436e-03     1.89340e-03     4.24978e-12     3.95801e-12     5.09117e-12     1.56391e-15     1.45655e-15     1.94496e-15  
        0.06807     1.05928e-03     9.29423e-04     1.64002e-03     3.71483e-12     3.47969e-12     4.62230e-12     1.41510e-15     1.32553e-15     1.82700e-15  
        0.07047     8.64233e-04     7.75273e-04     1.37244e-03     3.27282e-12     3.09980e-12     4.12433e-12     1.29054e-15     1.22232e-15     1.68560e-15  
        0.07294     7.15483e-04     6.40616e-04     9.52513e-04     2.90413e-12     2.74799e-12     3.35082e-12     1.18541e-15     1.12167e-15     1.41375e-15  
        0.07551     6.02175e-04     5.44569e-04     7.78654e-04     2.59857e-12     2.47116e-12     2.95492e-12     1.09796e-15     1.04413e-15     1.28768e-15  
        0.07816     5.15625e-04     4.68158e-04     6.47294e-04     2.34746e-12     2.23680e-12     2.63016e-12     1.02672e-15     9.78324e-16     1.18505e-15  
        0.08091     3.75111e-04     3.41031e-04     5.48531e-04     1.96104e-12     1.86984e-12     2.37142e-12     8.87858e-16     8.46566e-16     1.10991e-15  
        0.08375     3.32204e-04     3.02510e-04     4.75953e-04     1.82036e-12     1.73710e-12     2.17890e-12     8.53128e-16     8.14107e-16     1.05707e-15  
        0.08669     3.58118e-04     3.29165e-04     4.20055e-04     1.86854e-12     1.79141e-12     2.02368e-12     9.06485e-16     8.69069e-16     1.01911e-15  
        0.08974     3.91110e-04     3.12320e-04     4.40961e-04     1.93422e-12     1.72845e-12     2.05379e-12     9.71328e-16     8.67994e-16     1.06456e-15  
        0.09290     3.71924e-04     3.46285e-04     4.08675e-04     1.84167e-12     1.77706e-12     1.93052e-12     9.57358e-16     9.23771e-16     1.04270e-15  
        0.09616     3.07138e-04     2.86641e-04     3.32300e-04     1.63502e-12     1.57952e-12     1.70068e-12     8.79807e-16     8.49943e-16     9.56613e-16  
        0.09954     2.94914e-04     2.75876e-04     3.16752e-04     1.57664e-12     1.52490e-12     1.63397e-12     8.78208e-16     8.49389e-16     9.50237e-16  
        0.10304     3.32067e-04     2.68885e-04     3.56053e-04     1.66126e-12     1.49488e-12     1.72021e-12     9.57862e-16     8.61934e-16     1.02502e-15  
        0.10666     3.61558e-04     3.40026e-04     3.86622e-04     1.72130e-12     1.66926e-12     1.77996e-12     1.02736e-15     9.96303e-16     1.10564e-15  
        0.11041     3.87328e-04     3.27092e-04     4.55072e-04     1.76670e-12     1.62352e-12     1.91498e-12     1.09152e-15     1.00306e-15     1.23568e-15  
        0.11429     3.72388e-04     3.51657e-04     3.96475e-04     1.71977e-12     1.67122e-12     1.77452e-12     1.09987e-15     1.06882e-15     1.16646e-15  
        0.11831     3.95356e-04     3.73939e-04     4.19968e-04     1.74030e-12     1.69251e-12     1.79365e-12     1.15212e-15     1.12048e-15     1.21794e-15  
        0.12246     5.18745e-04     4.59380e-04     5.49835e-04     1.92266e-12     1.80930e-12     1.97944e-12     1.31758e-15     1.23990e-15     1.41378e-15  
        0.12677     5.31783e-04     4.73123e-04     5.98168e-04     1.91308e-12     1.80448e-12     2.02898e-12     1.35709e-15     1.28005e-15     1.49682e-15  
        0.13122     6.68858e-04     6.05537e-04     7.07759e-04     2.08576e-12     1.98458e-12     2.14556e-12     1.53159e-15     1.45729e-15     1.65653e-15  
        0.13584     7.04044e-04     6.40910e-04     7.43814e-04     2.16340e-12     2.06412e-12     2.22366e-12     1.64443e-15     1.56897e-15     1.74164e-15  
        0.14061     8.21374e-04     7.81428e-04     9.26565e-04     2.29669e-12     2.24015e-12     2.43933e-12     1.80710e-15     1.76261e-15     1.99688e-15  
        0.14555     1.04083e-03     9.65516e-04     1.12593e-03     2.55776e-12     2.46348e-12     2.66026e-12     2.08325e-15     2.00646e-15     2.26525e-15  
        0.15067     1.17643e-03     1.09562e-03     1.23968e-03     2.69592e-12     2.60168e-12     2.76744e-12     2.27295e-15     2.19350e-15     2.44409e-15  
        0.15596     1.25800e-03     1.14992e-03     1.37895e-03     2.77434e-12     2.65249e-12     2.90466e-12     2.42128e-15     2.31493e-15     2.65644e-15  
        0.16144     1.23842e-03     1.18024e-03     1.30468e-03     2.76402e-12     2.69831e-12     2.83701e-12     2.49705e-15     2.43769e-15     2.67616e-15  
        0.16712     1.14897e-03     1.04811e-03     1.20947e-03     2.67802e-12     2.55778e-12     2.74762e-12     2.50439e-15     2.39194e-15     2.67216e-15  
        0.17299     9.64048e-04     8.95635e-04     1.04067e-03     2.47245e-12     2.38311e-12     2.56882e-12     2.39341e-15     2.30692e-15     2.57434e-15  
        0.17907     8.06781e-04     7.22086e-04     8.75196e-04     2.28491e-12     2.16165e-12     2.37982e-12     2.28960e-15     2.16609e-15     2.45600e-15  
        0.18536     6.24997e-04     5.48243e-04     7.10722e-04     2.03521e-12     1.90615e-12     2.17031e-12     2.11107e-15     1.97720e-15     2.28761e-15  
        0.19188     3.90941e-04     3.23237e-04     4.38556e-04     1.59892e-12     1.45389e-12     1.69349e-12     1.71680e-15     1.56108e-15     1.85063e-15  
        0.19862     3.87337e-04     3.45068e-04     4.07656e-04     1.58191e-12     1.49310e-12     1.62287e-12     1.75824e-15     1.65953e-15     1.83888e-15  
        0.20560     3.07730e-04     2.68592e-04     3.51222e-04     1.40242e-12     1.31021e-12     1.49825e-12     1.61352e-15     1.50743e-15     1.76055e-15  
        0.21283     2.00429e-04     1.91281e-04     2.67661e-04     1.12653e-12     1.10052e-12     1.30183e-12     1.34165e-15     1.31067e-15     1.58668e-15  
        0.22031     2.54222e-04     2.42561e-04     2.67602e-04     1.26380e-12     1.23447e-12     1.29663e-12     1.55804e-15     1.52188e-15     1.63947e-15  
        0.22805     2.26999e-04     1.90878e-04     2.38852e-04     1.19060e-12     1.09177e-12     1.22129e-12     1.51938e-15     1.39326e-15     1.60232e-15  
        0.23607     1.71283e-04     1.63436e-04     1.80305e-04     1.03205e-12     1.00813e-12     1.05888e-12     1.36334e-15     1.33174e-15     1.44190e-15  
        0.24437     1.41749e-04     1.35276e-04     1.78522e-04     9.37873e-13     9.16208e-13     1.05252e-12     1.28247e-15     1.25285e-15     1.48797e-15  
        0.25295     1.12064e-04     1.06955e-04     1.48053e-04     8.33975e-13     8.14745e-13     9.58582e-13     1.18048e-15     1.15326e-15     1.40740e-15  
        0.26184     1.68312e-04     1.60610e-04     1.77201e-04     1.02344e-12     9.99753e-13     1.05012e-12     1.49959e-15     1.46487e-15     1.60186e-15  
        0.27105     1.41445e-04     1.35032e-04     1.78121e-04     9.40809e-13     9.19234e-13     1.05576e-12     1.42695e-15     1.39423e-15     1.67397e-15  
        0.28057     1.13325e-04     1.08094e-04     1.19395e-04     8.45786e-13     8.26035e-13     8.68143e-13     1.32792e-15     1.29691e-15     1.42410e-15  
        0.29043     4.89143e-05     4.66731e-05     8.70064e-05     5.54798e-13     5.41939e-13     7.39934e-13     9.01668e-16     8.80769e-16     1.26331e-15  
        0.30064     1.40927e-04     1.34478e-04     1.48422e-04     9.40161e-13     9.18396e-13     9.64838e-13     1.58167e-15     1.54505e-15     1.71759e-15  
        0.31121     1.94701e-04     1.85766e-04     2.05072e-04     1.10445e-12     1.07881e-12     1.13348e-12     1.92336e-15     1.87871e-15     2.10578e-15  
        0.32214     1.94263e-04     1.85390e-04     2.32291e-04     1.10391e-12     1.07841e-12     1.20713e-12     1.98999e-15     1.94401e-15     2.34283e-15  
        0.33347     2.20113e-04     2.10053e-04     2.31757e-04     1.17738e-12     1.15016e-12     1.20812e-12     2.19702e-15     2.14623e-15     2.45261e-15  
        0.34519     1.38598e-04     1.32331e-04     1.74478e-04     9.37508e-13     9.16067e-13     1.05188e-12     1.81090e-15     1.76948e-15     2.23709e-15  
        0.35732     1.64260e-04     1.31092e-04     1.72782e-04     1.02586e-12     9.16456e-13     1.05214e-12     2.05121e-15     1.83245e-15     2.34860e-15  
        0.36988     1.09189e-04     1.04244e-04     1.14861e-04     8.42298e-13     8.23004e-13     8.63896e-13     1.74336e-15     1.70343e-15     2.02883e-15  
        0.38288     8.02759e-05     7.66729e-05     8.44029e-05     7.28885e-13     7.12340e-13     7.47386e-13     1.56165e-15     1.52620e-15     1.85223e-15  
        0.39633     4.77920e-05     4.56369e-05     8.48677e-05     5.68299e-13     5.55338e-13     7.57305e-13     1.26038e-15     1.23164e-15     1.96828e-15  
        0.41026     1.10228e-04     1.05286e-04     1.15856e-04     8.65337e-13     8.45718e-13     8.87153e-13     1.98661e-15     1.94157e-15     2.40003e-15  
        0.42468     1.09565e-04     1.04659e-04     1.15145e-04     8.66358e-13     8.46740e-13     8.88147e-13     2.05885e-15     2.01223e-15     2.50284e-15  
        0.43961     1.37663e-04     1.31461e-04     1.44699e-04     9.76922e-13     9.54663e-13     1.00158e-12     2.40320e-15     2.34844e-15     2.94284e-15  
        0.45506     8.08709e-05     7.72247e-05     8.50024e-05     7.54766e-13     7.37554e-13     7.73805e-13     1.92195e-15     1.87813e-15     2.35847e-15  
        0.47105     1.40111e-04     1.06514e-04     1.47369e-04     1.00373e-12     8.75151e-13     1.02940e-12     2.64575e-15     2.30683e-15     3.23332e-15  
        0.48761     1.67616e-04     1.59970e-04     1.76243e-04     1.11214e-12     1.08648e-12     1.14040e-12     3.03454e-15     2.96452e-15     3.68891e-15  
        0.50474     2.44841e-04     2.33758e-04     2.57319e-04     1.36589e-12     1.33462e-12     1.40026e-12     3.85790e-15     3.76958e-15     4.79084e-15  
        0.52248     1.65173e-04     1.57691e-04     1.73567e-04     1.14424e-12     1.11802e-12     1.17295e-12     3.34544e-15     3.26878e-15     4.24983e-15  
        0.54085     1.10100e-04     1.05125e-04     1.45185e-04     1.00789e-12     9.84853e-13     1.15739e-12     3.05036e-15     2.98064e-15     4.00466e-15  
        0.55985     1.10244e-04     1.05189e-04     1.15888e-04     1.06737e-12     1.04261e-12     1.09435e-12     3.34392e-15     3.26635e-15     3.68920e-15  
        0.57953     1.64254e-04     1.56810e-04     1.72523e-04     1.32528e-12     1.29490e-12     1.35823e-12     4.29784e-15     4.19932e-15     4.68657e-15  
        0.59990     1.89467e-04     1.80862e-04     1.99001e-04     1.45350e-12     1.42011e-12     1.48962e-12     4.87931e-15     4.76721e-15     5.26760e-15  
        0.62098     1.36965e-04     1.30757e-04     1.43843e-04     1.25751e-12     1.22867e-12     1.28869e-12     4.36973e-15     4.26954e-15     4.69988e-15  
        0.64281     1.09169e-04     1.04237e-04     1.14635e-04     1.14092e-12     1.11485e-12     1.16913e-12     4.10394e-15     4.01016e-15     4.45880e-15  
        0.66540     1.36546e-04     1.30399e-04     1.43354e-04     1.30184e-12     1.27220e-12     1.33390e-12     4.84736e-15     4.73700e-15     5.37629e-15  
        0.68879     1.63602e-04     1.56301e-04     1.99202e-04     1.46092e-12     1.42795e-12     1.61205e-12     5.63086e-15     5.50379e-15     6.90301e-15  
        0.71299     1.90053e-04     1.81523e-04     2.26552e-04     1.61636e-12     1.57967e-12     1.76476e-12     6.44895e-15     6.30257e-15     7.85303e-15  
        0.73805     1.36116e-04     1.30058e-04     1.42817e-04     1.40696e-12     1.37530e-12     1.44118e-12     5.81078e-15     5.68000e-15     6.52146e-15  
        0.76399     1.07352e-04     1.02616e-04     1.12582e-04     1.28749e-12     1.25877e-12     1.31848e-12     5.50426e-15     5.38147e-15     6.07231e-15  
        0.79084     1.06321e-04     1.01670e-04     1.11449e-04     1.31208e-12     1.28306e-12     1.34335e-12     5.80653e-15     5.67810e-15     6.34884e-15  
        0.81864     7.76082e-05     7.42084e-05     8.13545e-05     1.15247e-12     1.12694e-12     1.17996e-12     5.27941e-15     5.16248e-15     5.71875e-15  
        0.84741     1.07003e-04     1.02246e-04     1.12240e-04     1.39106e-12     1.35979e-12     1.42470e-12     6.59637e-15     6.44807e-15     7.10280e-15  
        0.87719     7.92771e-05     7.57223e-05     8.31919e-05     1.23238e-12     1.20443e-12     1.26244e-12     6.04927e-15     5.91209e-15     6.46629e-15  
        0.90802     1.38317e-04     1.32056e-04     1.45211e-04     1.66359e-12     1.62551e-12     1.70455e-12     8.45296e-15     8.25944e-15     9.07702e-15  
        0.93993     1.40130e-04     1.06547e-04     1.47186e-04     1.71960e-12     1.49945e-12     1.76236e-12     9.04460e-15     7.88669e-15     9.70188e-15  
        0.97297     1.11207e-04     1.06154e-04     1.16770e-04     1.56229e-12     1.52639e-12     1.60089e-12     8.50601e-15     8.31053e-15     9.17807e-15  
        1.00716     1.37572e-04     1.04664e-04     2.00446e-04     1.77806e-12     1.55088e-12     2.14625e-12     1.00210e-14     8.74067e-15     1.27800e-14  
        1.04256     1.65349e-04     1.57933e-04     1.73509e-04     1.98973e-12     1.94460e-12     2.03824e-12     1.16081e-14     1.13448e-14     1.26099e-14  
        1.07920     1.10619e-04     1.05629e-04     1.74287e-04     1.66113e-12     1.62323e-12     2.08508e-12     1.00316e-14     9.80279e-15     1.34759e-14  
        1.11713     3.38670e-04     3.23552e-04     3.80627e-04     2.97122e-12     2.90414e-12     3.14990e-12     1.85740e-14     1.81547e-14     2.08086e-14  
        1.15640     4.53336e-04     4.33196e-04     4.99914e-04     3.53142e-12     3.45208e-12     3.70840e-12     2.28518e-14     2.23384e-14     2.49016e-14  
        1.19704     4.79302e-04     4.13235e-04     5.27144e-04     1.54656e-12     1.43602e-12     1.62191e-12     1.03595e-14     9.61907e-15     2.67658e-14  
        1.23911     1.02566e-03     8.67282e-04     1.20823e-03     2.17548e-12     2.00048e-12     2.36118e-12     1.50844e-14     1.38710e-14     1.84462e-14  
        1.28266     6.06547e-03     5.35786e-03     6.75375e-03     5.30455e-12     4.98554e-12     5.59743e-12     3.80736e-14     3.57839e-14     4.28605e-14  
        1.32774     6.75911e-03     5.95118e-03     7.40008e-03     5.63665e-12     5.28905e-12     5.89786e-12     4.18792e-14     3.92966e-14     4.66605e-14  
        1.37440     1.95782e-03     1.67788e-03     2.28844e-03     3.06124e-12     2.83394e-12     3.30964e-12     2.35438e-14     2.17957e-14     2.71285e-14  
        1.42271     2.70654e-04     2.09504e-04     3.62795e-04     1.15415e-12     1.01544e-12     1.33625e-12     9.18847e-15     8.08412e-15     1.12339e-14  
        1.47271     1.91722e-04     1.83154e-04     2.55266e-04     9.88328e-13     9.65990e-13     1.14041e-12     8.14485e-15     7.96077e-15     9.76684e-15  
        1.52447     2.41585e-04     2.30772e-04     2.79811e-04     1.12816e-12     1.10262e-12     1.21414e-12     9.62397e-15     9.40612e-15     1.07000e-14  
        1.57805     2.45946e-04     2.34916e-04     3.11453e-04     1.16045e-12     1.13413e-12     1.30588e-12     1.02474e-14     1.00150e-14     1.18568e-14  
        1.63351     2.50082e-04     2.13672e-04     2.89716e-04     1.19769e-12     1.10708e-12     1.28911e-12     1.09479e-14     1.01196e-14     1.20519e-14  
        1.69092     2.68850e-04     2.56867e-04     2.82019e-04     1.27108e-12     1.24243e-12     1.30184e-12     1.20271e-14     1.17560e-14     1.25825e-14  
        1.75035     1.07924e-04     7.53923e-05     1.42030e-04     8.27300e-13     6.91461e-13     9.49062e-13     8.10313e-15     6.77263e-15     9.47190e-15  
        1.81187     1.62144e-04     1.55016e-04     1.69959e-04     1.04455e-12     1.02133e-12     1.06942e-12     1.05906e-14     1.03552e-14     1.09408e-14  
        1.87555     2.66163e-04     2.30445e-04     3.05077e-04     1.37955e-12     1.28365e-12     1.47696e-12     1.44787e-14     1.34723e-14     1.55470e-14  
        1.94146     1.66125e-04     1.32624e-04     1.74298e-04     1.12614e-12     1.00620e-12     1.15351e-12     1.22345e-14     1.09315e-14     1.25319e-14  
        2.00970     1.11519e-04     1.06535e-04     1.46853e-04     9.37729e-13     9.16535e-13     1.07608e-12     1.05456e-14     1.03073e-14     1.21739e-14  
        2.08033     1.40686e-04     1.34407e-04     1.76578e-04     1.07441e-12     1.05015e-12     1.20368e-12     1.25073e-14     1.22250e-14     1.40226e-14  
        2.15344     2.73902e-04     2.61685e-04     2.87316e-04     1.53676e-12     1.50209e-12     1.57394e-12     1.85184e-14     1.81007e-14     1.88539e-14  
        2.22913     1.95608e-04     1.86880e-04     2.60417e-04     1.33884e-12     1.30863e-12     1.54480e-12     1.67005e-14     1.63237e-14     1.89974e-14  
        2.30747     2.22265e-04     1.86993e-04     2.60584e-04     1.45844e-12     1.33772e-12     1.57916e-12     1.88317e-14     1.72729e-14     2.02125e-14  
        2.38857     2.48568e-04     2.37468e-04     2.60755e-04     1.57357e-12     1.53803e-12     1.61168e-12     2.10324e-14     2.05574e-14     2.16380e-14  
        2.47252     3.00187e-04     2.37621e-04     3.41528e-04     1.77236e-12     1.57688e-12     1.89046e-12     2.45220e-14     2.18173e-14     2.67084e-14  
        2.55942     1.41268e-04     1.07514e-04     1.48201e-04     1.25310e-12     1.09319e-12     1.28348e-12     1.79470e-14     1.56568e-14     1.85576e-14  
        2.64937     2.22864e-04     1.87483e-04     2.33806e-04     1.61830e-12     1.48429e-12     1.65755e-12     2.39920e-14     2.20053e-14     2.46261e-14  
        2.74248     1.69273e-04     1.61702e-04     1.77588e-04     1.45385e-12     1.42097e-12     1.48913e-12     2.23115e-14     2.18068e-14     2.27789e-14  
        2.83887     2.23199e-04     1.87757e-04     2.61712e-04     1.71632e-12     1.57416e-12     1.85850e-12     2.72652e-14     2.50069e-14     2.95142e-14  
        2.93864     1.41693e-04     1.35350e-04     2.06379e-04     1.40935e-12     1.37744e-12     1.70090e-12     2.31756e-14     2.26509e-14     2.81710e-14  
        3.04193     2.70920e-04     2.22939e-04     3.48813e-04     2.01423e-12     1.82718e-12     2.28552e-12     3.42865e-14     3.11025e-14     3.90549e-14  
        3.14884     2.88707e-04     2.60710e-04     3.20273e-04     2.14141e-12     2.03493e-12     2.25544e-12     3.77324e-14     3.58562e-14     3.98157e-14  
        3.25950     4.45247e-04     3.97515e-04     5.00007e-04     2.75724e-12     2.60526e-12     2.92188e-12     5.02911e-14     4.75190e-14     5.32591e-14  
        3.37406     3.89600e-04     3.45366e-04     4.29121e-04     2.64100e-12     2.48656e-12     2.77172e-12     4.98640e-14     4.69480e-14     5.32397e-14  
        3.49265     3.34423e-04     3.03435e-04     3.92035e-04     2.51418e-12     2.39486e-12     2.72214e-12     4.91377e-14     4.68058e-14     5.45550e-14  
        3.61540     3.72823e-04     3.49239e-04     4.21700e-04     2.73725e-12     2.64926e-12     2.91115e-12     5.53778e-14     5.35976e-14     5.97658e-14  
        3.74246     2.64155e-04     2.24630e-04     2.96147e-04     2.36534e-12     2.18121e-12     2.50448e-12     4.95354e-14     4.56793e-14     5.31434e-14  
        3.87399     3.27677e-04     2.88283e-04     3.61875e-04     2.72054e-12     2.55177e-12     2.85899e-12     5.89766e-14     5.53180e-14     6.26800e-14  
        4.01015     3.04766e-04     2.76080e-04     3.62151e-04     2.69790e-12     2.56780e-12     2.94095e-12     6.05414e-14     5.76217e-14     6.65938e-14  
        4.15109     2.92343e-04     2.41992e-04     3.23932e-04     2.73180e-12     2.48544e-12     2.87561e-12     6.34566e-14     5.77338e-14     6.62265e-14  
        4.29698     3.73786e-04     3.32307e-04     4.21101e-04     3.17352e-12     2.99226e-12     3.36840e-12     7.63080e-14     7.19496e-14     7.96864e-14  
        4.44800     3.37143e-04     2.62632e-04     3.71538e-04     3.10661e-12     2.74191e-12     3.26123e-12     7.73244e-14     6.82470e-14     7.93342e-14  
        4.60433     3.51224e-04     3.11177e-04     3.86205e-04     3.24368e-12     3.05316e-12     3.40138e-12     8.35737e-14     7.86650e-14     8.61853e-14  
        4.76615     2.89728e-04     2.73128e-04     3.38479e-04     3.00542e-12     2.91806e-12     3.24845e-12     8.01564e-14     7.78264e-14     8.65405e-14  
        4.93366     3.23104e-04     2.93510e-04     3.81056e-04     3.25792e-12     3.10514e-12     3.53805e-12     8.99446e-14     8.57266e-14     9.93219e-14  
        5.10706     4.47772e-04     4.00451e-04     4.77180e-04     3.96818e-12     3.75265e-12     4.09642e-12     1.13404e-13     1.07244e-13     1.19160e-13  
        5.28655     4.46668e-04     3.99468e-04     4.88019e-04     4.13363e-12     3.90913e-12     4.32073e-12     1.22284e-13     1.15642e-13     1.29625e-13  
        5.47235     2.31197e-04     2.17901e-04     2.76540e-04     3.05405e-12     2.96493e-12     3.34014e-12     9.35225e-14     9.07934e-14     1.04384e-13  
        5.66468     4.23382e-04     3.88390e-04     4.94167e-04     4.26316e-12     4.08319e-12     4.60577e-12     1.35136e-13     1.29431e-13     1.48259e-13  
        5.86377     1.99784e-04     1.70847e-04     2.12367e-04     3.01966e-12     2.79242e-12     3.11330e-12     9.90832e-14     9.16268e-14     1.03874e-13  
        6.06986     5.26627e-04     4.62689e-04     5.63475e-04     5.02903e-12     4.71387e-12     5.20199e-12     1.70816e-13     1.60111e-13     1.79961e-13  
        6.28319     3.09471e-04     2.75134e-04     3.67001e-04     3.97724e-12     3.75011e-12     4.33117e-12     1.39838e-13     1.31853e-13     1.54862e-13  
        6.50401     6.58899e-04     5.87191e-04     7.64206e-04     5.96459e-12     5.63068e-12     6.42357e-12     2.17084e-13     2.04931e-13     2.38516e-13  
        6.73260     3.63106e-04     3.25929e-04     4.42360e-04     4.54120e-12     4.30244e-12     5.01235e-12     1.71088e-13     1.62093e-13     1.94595e-13  
        6.96923     3.00492e-04     2.85233e-04     3.37069e-04     4.24359e-12     4.13444e-12     4.49445e-12     1.65494e-13     1.61238e-13     1.83684e-13  
        7.21416     2.58272e-04     2.29985e-04     2.90203e-04     4.04773e-12     3.81965e-12     4.29067e-12     1.63404e-13     1.54197e-13     1.80717e-13  
        7.46771     4.56297e-04     3.92434e-04     5.08698e-04     5.57139e-12     5.16682e-12     5.88261e-12     2.32818e-13     2.15912e-13     2.53862e-13  
        7.73017     5.97562e-04     5.25442e-04     6.69711e-04     6.59236e-12     6.18175e-12     6.97899e-12     2.85164e-13     2.67403e-13     3.09775e-13  
        8.00185     4.25301e-04     3.77900e-04     4.67153e-04     5.70879e-12     5.38127e-12     5.98309e-12     2.55623e-13     2.40957e-13     2.75725e-13  
        8.28308     3.44585e-04     3.11606e-04     4.11291e-04     5.30574e-12     5.04546e-12     5.79659e-12     2.45925e-13     2.33861e-13     2.75862e-13  
        8.57420     2.75152e-04     2.42268e-04     2.92760e-04     4.91395e-12     4.61097e-12     5.06875e-12     2.35770e-13     2.21234e-13     2.49854e-13  
        8.87555     5.76433e-04     5.25560e-04     6.59016e-04     7.42643e-12     7.09115e-12     7.94061e-12     3.68842e-13     3.52190e-13     4.03146e-13  
        9.18748     3.16961e-04     2.76566e-04     3.33061e-04     5.69511e-12     5.31984e-12     5.83795e-12     2.92795e-13     2.73502e-13     3.03789e-13  
        9.51038     2.90715e-04     2.77291e-04     3.90221e-04     5.60207e-12     5.47120e-12     6.49037e-12     2.98134e-13     2.91169e-13     3.50401e-13  
        9.84463     3.98919e-04     3.55146e-04     4.74575e-04     6.75973e-12     6.37808e-12     7.37291e-12     3.72386e-13     3.51362e-13     4.13340e-13  
       10.19063     1.10095e-02     9.70906e-03     1.25273e-02     3.65750e-11     3.43470e-11     3.90148e-11     2.08570e-12     1.95864e-12     2.25184e-12  
       10.54879     1.14806e-02     1.00402e-02     1.29365e-02     3.87280e-11     3.62171e-11     4.11103e-11     2.28609e-12     2.13787e-12     2.43638e-12  
       10.91953     1.80197e-04     1.71837e-04     2.19768e-04     3.48712e-12     3.40527e-12     3.85101e-12     2.13077e-13     2.08075e-13     3.39281e-13  
       11.30331     2.21951e-04     1.91418e-04     2.56250e-04     2.57074e-12     2.38738e-12     2.76224e-12     1.62603e-13     1.51005e-13     1.84448e-13  
       11.70057     3.91071e-04     3.34593e-04     4.18898e-04     2.90905e-12     2.69080e-12     3.01077e-12     1.90469e-13     1.76179e-13     1.99484e-13  
       12.11180     3.30892e-04     2.98312e-04     4.26830e-04     2.71985e-12     2.58249e-12     3.08908e-12     1.84340e-13     1.75030e-13     2.11623e-13  
       12.53747     3.05108e-04     2.74040e-04     3.40206e-04     2.66457e-12     2.52527e-12     2.81366e-12     1.86940e-13     1.77167e-13     1.98909e-13  
       12.97811     4.09937e-04     3.66462e-04     4.79988e-04     3.15416e-12     2.98222e-12     3.41303e-12     2.29066e-13     2.16579e-13     2.49466e-13  
       13.43424     4.38693e-04     3.75513e-04     5.00472e-04     3.34052e-12     3.09062e-12     3.56799e-12     2.51126e-13     2.32340e-13     2.70165e-13  
       13.90639     2.78204e-04     2.27246e-04     2.96191e-04     2.73013e-12     2.46746e-12     2.81701e-12     2.12453e-13     1.92013e-13     2.21630e-13  
       14.39514     3.87678e-04     3.54107e-04     4.49750e-04     3.31469e-12     3.16793e-12     3.57020e-12     2.67008e-13     2.55186e-13     2.93215e-13  
       14.90107     4.10172e-04     3.57639e-04     4.49564e-04     3.52912e-12     3.29539e-12     3.69471e-12     2.94272e-13     2.74782e-13     3.13895e-13  
       15.42478     4.92318e-04     4.48741e-04     5.42040e-04     3.97633e-12     3.79628e-12     4.17230e-12     3.43216e-13     3.27674e-13     3.68858e-13  
       15.96690     3.45876e-04     3.02709e-04     3.95443e-04     3.44456e-12     3.22245e-12     3.68312e-12     3.07765e-13     2.87920e-13     3.36752e-13  
       16.52807     2.80466e-04     2.63069e-04     3.33013e-04     3.19117e-12     3.09061e-12     3.47729e-12     2.95146e-13     2.85846e-13     3.30517e-13  
       17.10896     3.04603e-04     2.86304e-04     3.57518e-04     3.39114e-12     3.28770e-12     3.67390e-12     3.24664e-13     3.14761e-13     3.63435e-13  
       17.71026     4.40511e-04     3.89626e-04     4.99697e-04     4.17662e-12     3.92800e-12     4.44837e-12     4.13919e-13     3.89279e-13     4.55146e-13  
       18.33270     2.50308e-04     2.33932e-04     2.84926e-04     3.24171e-12     3.13387e-12     3.45861e-12     3.32556e-13     3.21494e-13     3.63017e-13  
       18.97702     1.89231e-04     1.76617e-04     2.25193e-04     2.89937e-12     2.80106e-12     3.16289e-12     3.07890e-13     2.97452e-13     3.42423e-13  
       19.64398     2.30106e-04     1.77784e-04     2.48332e-04     3.30050e-12     2.90109e-12     3.42871e-12     3.62805e-13     3.18901e-13     3.83392e-13  
       20.33438     3.56709e-04     2.92174e-04     3.84863e-04     4.27159e-12     3.86592e-12     4.43696e-12     4.86055e-13     4.39895e-13     5.07648e-13  
       21.04905     4.46886e-04     4.06118e-04     5.06761e-04     4.91414e-12     4.68464e-12     5.23300e-12     5.78822e-13     5.51789e-13     6.23385e-13  
       21.78884     4.18450e-04     3.88742e-04     4.53413e-04     4.91797e-12     4.74018e-12     5.11930e-12     5.99632e-13     5.77955e-13     6.35955e-13  
       22.55462     4.75112e-04     3.85341e-04     5.32551e-04     5.42532e-12     4.88596e-12     5.74392e-12     6.84741e-13     6.16667e-13     7.33210e-13  
       23.34732     2.40118e-04     2.22625e-04     3.26603e-04     3.95420e-12     3.80744e-12     4.61165e-12     5.16607e-13     4.97433e-13     6.09597e-13  
       24.16788     2.42453e-04     2.24491e-04     2.86197e-04     4.09643e-12     3.94177e-12     4.45065e-12     5.53999e-13     5.33083e-13     6.09281e-13  
       25.02500     8.36629e-04     7.62334e-04     9.40022e-04     7.83414e-12     7.47821e-12     8.30413e-12     1.09706e-12     1.04722e-12     1.17913e-12  
       25.40257     8.36629e-04     7.33685e-04     9.40022e-04     7.91588e-12     7.41289e-12     8.39077e-12     1.12523e-12     1.05373e-12     1.20726e-12  
       25.78584     7.76519e-04     6.99108e-04     8.45049e-04     7.71309e-12     7.31854e-12     8.04625e-12     1.11295e-12     1.05602e-12     1.17288e-12  
       26.17490     7.14275e-04     6.60695e-04     7.77313e-04     7.48953e-12     7.20315e-12     7.81303e-12     1.09700e-12     1.05505e-12     1.15362e-12  
       26.56982     7.76519e-04     7.18269e-04     8.90038e-04     7.91520e-12     7.61255e-12     8.47404e-12     1.17684e-12     1.13184e-12     1.26715e-12  
       26.97070     5.67715e-04     5.05591e-04     6.40747e-04     6.86068e-12     6.47443e-12     7.28862e-12     1.03544e-12     9.77145e-13     1.10476e-12  
       27.37763     6.09807e-04     5.64063e-04     6.63624e-04     7.19504e-12     6.91992e-12     7.50583e-12     1.10229e-12     1.06014e-12     1.15658e-12  
       27.79070     6.93460e-04     6.22152e-04     7.77313e-04     7.77239e-12     7.36194e-12     8.22890e-12     1.20870e-12     1.14487e-12     1.28926e-12  
       28.21000     8.79662e-04     7.94644e-04     9.79659e-04     8.87825e-12     8.43832e-12     9.36930e-12     1.40151e-12     1.33206e-12     1.49282e-12  
       28.63563     2.70737e-04     2.48916e-04     2.96751e-04     5.00200e-12     4.79619e-12     5.23680e-12     8.01522e-13     7.68543e-13     8.44902e-13  
       29.06768     1.17129e-04     1.07688e-04     2.16875e-04     3.34574e-12     3.20808e-12     4.55266e-12     5.44212e-13     5.21820e-13     7.42928e-13  
       29.50625     5.69082e-04     4.98793e-04     6.51203e-04     7.49265e-12     7.01468e-12     8.01505e-12     1.23713e-12     1.15821e-12     1.32576e-12  
       29.95144     8.38486e-04     7.56509e-04     9.34905e-04     9.25431e-12     8.79029e-12     9.77191e-12     1.55105e-12     1.47328e-12     1.63811e-12  
       30.40334     9.20738e-04     8.32684e-04     1.04660e-03     9.76350e-12     9.28490e-12     1.04094e-11     1.66108e-12     1.57966e-12     1.77098e-12  
       30.86206     9.00212e-04     8.32684e-04     1.00200e-03     9.71105e-12     9.33972e-12     1.02454e-11     1.67709e-12     1.61296e-12     1.76936e-12  
       31.32770     7.83644e-04     6.70205e-04     8.50428e-04     9.11928e-12     8.43344e-12     9.49992e-12     1.59865e-12     1.47842e-12     1.66538e-12  
       31.80037     7.22836e-04     6.70205e-04     7.84437e-04     8.82059e-12     8.49340e-12     9.18876e-12     1.56962e-12     1.51140e-12     1.63514e-12  
       32.28017     4.71786e-04     4.33761e-04     5.17118e-04     7.18153e-12     6.88604e-12     7.51864e-12     1.29723e-12     1.24386e-12     1.35813e-12  
       32.76721     1.04344e-03     9.46298e-04     1.17987e-03     1.07710e-11     1.02574e-11     1.14536e-11     1.97498e-12     1.88080e-12     2.10012e-12  
       33.26159     1.08418e-03     1.00285e-03     1.20201e-03     1.10814e-11     1.06576e-11     1.16680e-11     2.06253e-12     1.98367e-12     2.17172e-12  
       33.76344     5.35747e-04     4.92567e-04     5.87226e-04     7.86877e-12     7.54501e-12     8.23814e-12     1.48668e-12     1.42551e-12     1.55647e-12  
       34.27286     4.71786e-04     4.33761e-04     5.17118e-04     7.46594e-12     7.15875e-12     7.81640e-12     1.43186e-12     1.37294e-12     1.49907e-12  
       34.78996     4.06620e-04     3.73847e-04     4.45690e-04     7.01502e-12     6.72638e-12     7.34431e-12     1.36568e-12     1.30948e-12     1.42978e-12  
       35.31487     4.71786e-04     4.33761e-04     5.17118e-04     7.65614e-12     7.34112e-12     8.01553e-12     1.51298e-12     1.45072e-12     1.58400e-12  
       35.84769     1.02304e-03     9.46298e-04     1.13553e-03     1.14371e-11     1.09998e-11     1.20495e-11     2.29425e-12     2.20653e-12     2.41710e-12  
       36.38856     7.83644e-04     7.26586e-04     8.83291e-04     1.01683e-11     9.79108e-12     1.07954e-11     2.07051e-12     1.99370e-12     2.19821e-12  
       36.93758     7.53282e-04     6.98435e-04     8.17478e-04     1.01423e-11     9.76610e-12     1.05657e-11     2.09638e-12     2.01862e-12     2.18389e-12  
       37.49489     3.39839e-04     3.12449e-04     3.72493e-04     6.94222e-12     6.65658e-12     7.26809e-12     1.45658e-12     1.39665e-12     1.52496e-12  
       38.06061     4.71786e-04     4.33761e-04     5.17118e-04     8.35147e-12     8.00784e-12     8.74350e-12     1.77870e-12     1.70552e-12     1.86220e-12  
       38.63486     7.53654e-04     6.93098e-04     8.25805e-04     1.08005e-11     1.03575e-11     1.13057e-11     2.33501e-12     2.23923e-12     2.44423e-12  
       39.21778     7.53654e-04     6.63816e-04     8.25805e-04     1.10787e-11     1.03974e-11     1.15969e-11     2.43129e-12     2.28178e-12     2.54501e-12  
       39.80949     1.06382e-03     9.46298e-04     1.17987e-03     1.35403e-11     1.27705e-11     1.42597e-11     3.01634e-12     2.84486e-12     3.17660e-12  
       40.41013     1.08418e-03     9.46298e-04     1.24623e-03     1.38693e-11     1.29574e-11     1.48697e-11     3.13624e-12     2.93003e-12     3.36246e-12  
       41.01983     8.13927e-04     7.54664e-04     9.81417e-04     1.21091e-11     1.16599e-11     1.32967e-11     2.77952e-12     2.67642e-12     3.05214e-12  
       41.63873     8.74274e-04     7.82673e-04     9.48781e-04     1.26551e-11     1.19738e-11     1.31833e-11     2.94869e-12     2.78994e-12     3.07177e-12  
       42.26697     7.53282e-04     6.98435e-04     8.50428e-04     1.18544e-11     1.14147e-11     1.25956e-11     2.80379e-12     2.69979e-12     2.97911e-12  
       42.90469     7.83644e-04     6.70205e-04     8.50428e-04     1.22118e-11     1.12934e-11     1.27216e-11     2.93191e-12     2.71141e-12     3.05429e-12  
       43.55203     6.00064e-04     5.27647e-04     6.51203e-04     1.08028e-11     1.01300e-11     1.12537e-11     2.63274e-12     2.46877e-12     2.74263e-12  
       44.20914     4.06620e-04     3.12449e-04     5.17118e-04     8.99861e-12     7.88807e-12     1.01479e-11     2.22614e-12     1.95141e-12     2.51046e-12  
       44.87616     6.61017e-04     6.07741e-04     7.24532e-04     1.16227e-11     1.11444e-11     1.21682e-11     2.91868e-12     2.79859e-12     3.05569e-12  
       45.55324     1.47541e-03     1.36961e-03     1.61524e-03     1.76114e-11     1.69682e-11     1.84270e-11     4.48929e-12     4.32534e-12     4.69720e-12  
       46.24054     1.46823e-03     1.32090e-03     1.59781e-03     1.78422e-11     1.69234e-11     1.86129e-11     4.61675e-12     4.37899e-12     4.81617e-12  
       46.93821     3.39839e-04     3.12449e-04     3.72493e-04     8.73057e-12     8.37135e-12     9.14040e-12     2.29316e-12     2.19881e-12     2.40080e-12  
       47.64641     4.06620e-04     3.73847e-04     4.45690e-04     9.72910e-12     9.32879e-12     1.01858e-11     2.59399e-12     2.48726e-12     2.71575e-12  
       48.36529     5.98765e-04     5.50506e-04     6.56298e-04     1.20500e-11     1.15542e-11     1.26157e-11     3.26127e-12     3.12708e-12     3.41436e-12  
       49.09502     1.03659e-03     9.24637e-04     1.13583e-03     1.62167e-11     1.53160e-11     1.69752e-11     4.45518e-12     4.20772e-12     4.66357e-12  
       49.83576     7.83708e-04     7.20543e-04     8.59012e-04     1.44573e-11     1.38624e-11     1.51359e-11     4.03174e-12     3.86585e-12     4.22099e-12  
       50.58767     1.17256e-03     1.05972e-03     1.27248e-03     1.79046e-11     1.70214e-11     1.86520e-11     5.06845e-12     4.81842e-12     5.28000e-12  
       51.35093     9.94206e-04     9.21817e-04     1.11132e-03     1.66374e-11     1.60203e-11     1.75901e-11     4.78078e-12     4.60345e-12     5.05453e-12  
       52.12571     9.64310e-04     8.38500e-04     1.04649e-03     1.65488e-11     1.54316e-11     1.72395e-11     4.82707e-12     4.50118e-12     5.02855e-12  
       52.91217     5.35747e-04     4.92567e-04     5.87226e-04     1.24693e-11     1.19562e-11     1.30546e-11     3.69201e-12     3.54010e-12     3.86532e-12  
       53.71050     9.34358e-04     8.10617e-04     1.07893e-03     1.66630e-11     1.55204e-11     1.79058e-11     5.00814e-12     4.66474e-12     5.38168e-12  
       54.52088     8.44135e-04     7.54664e-04     9.48781e-04     1.60438e-11     1.51697e-11     1.70092e-11     4.89479e-12     4.62813e-12     5.18933e-12  
       55.34348     1.05384e-03     9.21817e-04     1.20816e-03     1.81808e-11     1.70038e-11     1.94665e-11     5.63046e-12     5.26597e-12     6.02863e-12  
       56.17850     1.17256e-03     1.08718e-03     1.27248e-03     1.94755e-11     1.87531e-11     2.02884e-11     6.12244e-12     5.89534e-12     6.37799e-12  
       57.02611     1.11329e-03     9.77111e-04     1.24035e-03     1.93003e-11     1.80814e-11     2.03719e-11     6.15889e-12     5.76993e-12     6.50085e-12  
       57.88651     1.14294e-03     1.05972e-03     1.30458e-03     1.99216e-11     1.91827e-11     2.12837e-11     6.45308e-12     6.21371e-12     6.89429e-12  
       58.75989     1.68867e-03     1.54350e-03     1.83770e-03     2.47140e-11     2.36279e-11     2.57815e-11     8.12623e-12     7.76910e-12     8.47723e-12  
       59.64645     1.58861e-03     1.43237e-03     1.81594e-03     2.45162e-11     2.32794e-11     2.62117e-11     8.18283e-12     7.77001e-12     8.74873e-12  
       60.54639     1.62866e-03     1.46945e-03     1.77240e-03     2.51465e-11     2.38857e-11     2.62326e-11     8.51981e-12     8.09266e-12     8.88782e-12  
       61.45990     1.17256e-03     1.05972e-03     1.30458e-03     2.14667e-11     2.04078e-11     2.26430e-11     7.38284e-12     7.01864e-12     7.78738e-12  
       62.38720     5.98765e-04     5.50506e-04     6.56298e-04     1.54427e-11     1.48073e-11     1.61676e-11     5.39117e-12     5.16935e-12     5.64424e-12  
       63.32849     7.83708e-04     7.20543e-04     8.59012e-04     1.77968e-11     1.70646e-11     1.86322e-11     6.30676e-12     6.04727e-12     6.60281e-12  
       64.28398     6.61017e-04     6.07741e-04     7.24532e-04     1.64755e-11     1.57976e-11     1.72489e-11     5.92662e-12     5.68277e-12     6.20483e-12  
       65.25389     6.61017e-04     6.07741e-04     7.24532e-04     1.66199e-11     1.59361e-11     1.74001e-11     6.06876e-12     5.81906e-12     6.35364e-12  
       66.23843     1.34945e-03     1.25119e-03     1.46445e-03     2.39738e-11     2.30845e-11     2.49745e-11     8.88611e-12     8.55650e-12     9.25702e-12  
       67.23783     1.14294e-03     1.03223e-03     1.24035e-03     2.22939e-11     2.11866e-11     2.32244e-11     8.38811e-12     7.97149e-12     8.73822e-12  
       68.25230     1.05384e-03     9.49487e-04     1.20816e-03     2.16515e-11     2.05515e-11     2.31826e-11     8.26931e-12     7.84921e-12     8.85410e-12  
       69.28208     1.20213e-03     1.11460e-03     1.30458e-03     2.34127e-11     2.25443e-11     2.43900e-11     9.07691e-12     8.74022e-12     9.45578e-12  
       70.32740     1.20213e-03     1.11460e-03     1.33663e-03     2.37315e-11     2.28512e-11     2.50239e-11     9.33930e-12     8.99287e-12     9.84792e-12  
       71.38849     7.22633e-04     6.64390e-04     7.92068e-04     1.86736e-11     1.79053e-11     1.95502e-11     7.45970e-12     7.15277e-12     7.80987e-12  
       72.46559     5.98765e-04     5.50506e-04     6.56298e-04     1.72753e-11     1.65645e-11     1.80862e-11     7.00522e-12     6.71699e-12     7.33405e-12  
       73.55894     8.44316e-04     7.76266e-04     9.25444e-04     2.08811e-11     2.00220e-11     2.18613e-11     8.59518e-12     8.24153e-12     8.99865e-12  
       74.66878     1.72904e-03     1.57621e-03     1.93938e-03     3.04699e-11     2.90921e-11     3.22701e-11     1.27314e-11     1.21557e-11     1.34836e-11  
       75.79537     9.64357e-04     8.86632e-04     1.05702e-03     2.32496e-11     2.22930e-11     2.43409e-11     9.86104e-12     9.45530e-12     1.03239e-11  
       76.93896     7.22633e-04     6.64390e-04     7.92068e-04     2.06093e-11     1.97614e-11     2.15768e-11     8.87310e-12     8.50801e-12     9.28962e-12  
       78.09981     1.20080e-03     1.10402e-03     1.31618e-03     2.72759e-11     2.61536e-11     2.85563e-11     1.19205e-11     1.14300e-11     1.24801e-11  
       79.27817     1.14207e-03     1.05002e-03     1.25181e-03     2.73932e-11     2.62661e-11     2.86790e-11     1.21524e-11     1.16524e-11     1.27228e-11  
       80.47430     9.64357e-04     8.86632e-04     1.05702e-03     2.57406e-11     2.46815e-11     2.69489e-11     1.15915e-11     1.11146e-11     1.21357e-11  
       81.68849     1.43368e-03     1.31813e-03     1.57144e-03     3.16305e-11     3.03291e-11     3.31153e-11     1.44588e-11     1.38639e-11     1.51375e-11  
       82.92099     1.37574e-03     1.26485e-03     1.50792e-03     3.12493e-11     2.99636e-11     3.27162e-11     1.45001e-11     1.39035e-11     1.51807e-11  
       84.17209     1.31761e-03     1.21142e-03     1.44422e-03     3.08675e-11     2.95974e-11     3.23164e-11     1.45390e-11     1.39408e-11     1.52215e-11  
       85.44207     1.43368e-03     1.31813e-03     1.57144e-03     3.25263e-11     3.11880e-11     3.40532e-11     1.55515e-11     1.49116e-11     1.62815e-11  
       86.73120     1.31761e-03     1.21142e-03     1.44422e-03     3.15287e-11     3.02314e-11     3.30087e-11     1.53019e-11     1.46723e-11     1.60202e-11  
       88.03979     1.02388e-03     9.41353e-04     1.12226e-03     2.81305e-11     2.69731e-11     2.94510e-11     1.38587e-11     1.32885e-11     1.45092e-11  
       89.36812     1.02388e-03     9.41353e-04     1.12226e-03     2.85038e-11     2.73310e-11     2.98418e-11     1.42544e-11     1.36679e-11     1.49236e-11  
       90.71650     1.14207e-03     1.05002e-03     1.25181e-03     3.05409e-11     2.92842e-11     3.19745e-11     1.55036e-11     1.48657e-11     1.62314e-11  
       92.08521     1.49147e-03     1.37126e-03     1.69795e-03     3.54558e-11     3.39969e-11     3.78305e-11     1.82701e-11     1.75184e-11     1.94938e-11  
       93.47458     1.54910e-03     1.42425e-03     1.69795e-03     3.67639e-11     3.52512e-11     3.84896e-11     1.92300e-11     1.84388e-11     2.01327e-11  
       94.88491     1.49147e-03     1.37126e-03     1.63478e-03     3.67642e-11     3.52515e-11     3.84900e-11     1.95203e-11     1.87172e-11     2.04367e-11  
       96.31652     1.25931e-03     1.15781e-03     1.38031e-03     3.44946e-11     3.30753e-11     3.61138e-11     1.85916e-11     1.78267e-11     1.94643e-11  
       97.76973     9.04517e-04     8.31615e-04     9.91429e-04     2.99161e-11     2.86852e-11     3.13204e-11     1.63672e-11     1.56938e-11     1.71355e-11  
       99.24486     1.08310e-03     9.41353e-04     1.18718e-03     3.35836e-11     3.13089e-11     3.51600e-11     1.86509e-11     1.73877e-11     1.95264e-11  
      100.74226     1.14207e-03     9.95808e-04     1.25181e-03     3.50271e-11     3.27074e-11     3.66714e-11     1.97461e-11     1.84384e-11     2.06730e-11  
      102.26224     1.31761e-03     1.21142e-03     1.44422e-03     3.77543e-11     3.62009e-11     3.95266e-11     2.16046e-11     2.07157e-11     2.26188e-11  
      103.80516     1.25931e-03     1.15781e-03     1.38031e-03     3.70539e-11     3.55293e-11     3.87933e-11     2.15238e-11     2.06382e-11     2.25341e-11  
      105.37135     8.44316e-04     7.20543e-04     9.25444e-04     3.04726e-11     2.81505e-11     3.19030e-11     1.79679e-11     1.65987e-11     1.88113e-11  
      106.96118     9.04517e-04     8.31615e-04     9.91429e-04     3.16926e-11     3.03886e-11     3.31803e-11     1.89692e-11     1.81887e-11     1.98597e-11  
      108.57500     1.37574e-03     1.26485e-03     1.50792e-03     3.92943e-11     3.76775e-11     4.11388e-11     2.38739e-11     2.28916e-11     2.49946e-11  
      110.21316     1.31761e-03     1.21142e-03     1.44422e-03     3.86813e-11     3.70898e-11     4.04971e-11     2.38561e-11     2.28746e-11     2.49760e-11  
      111.87604     1.37574e-03     1.26485e-03     1.50792e-03     3.97805e-11     3.81437e-11     4.16479e-11     2.49042e-11     2.38795e-11     2.60732e-11  
      113.56401     1.60660e-03     1.47711e-03     1.76097e-03     4.32933e-11     4.15120e-11     4.53256e-11     2.75123e-11     2.63803e-11     2.88038e-11  
      115.27744     1.54910e-03     1.42425e-03     1.76097e-03     4.28411e-11     4.10784e-11     4.56769e-11     2.76357e-11     2.64986e-11     2.94650e-11  
      117.01673     1.83532e-03     1.68740e-03     2.01167e-03     4.70264e-11     4.50914e-11     4.92338e-11     3.07932e-11     2.95262e-11     3.22386e-11  
      118.78226     2.00572e-03     1.79193e-03     2.19845e-03     4.96161e-11     4.68974e-11     5.19452e-11     3.29792e-11     3.11720e-11     3.45273e-11  
      120.57443     2.34416e-03     2.15523e-03     2.56940e-03     5.41813e-11     5.19520e-11     5.67246e-11     3.65569e-11     3.50528e-11     3.82730e-11  
      122.39364     2.34416e-03     2.15523e-03     2.56940e-03     5.47792e-11     5.25253e-11     5.73506e-11     3.75180e-11     3.59743e-11     3.92792e-11  
      124.24030     1.94902e-03     1.79193e-03     2.13629e-03     5.05513e-11     4.84713e-11     5.29242e-11     3.51447e-11     3.36986e-11     3.67944e-11  
      126.11482     2.28795e-03     2.10355e-03     2.50779e-03     5.54916e-11     5.32084e-11     5.80965e-11     3.91614e-11     3.75501e-11     4.09997e-11  
      128.01762     2.51239e-03     2.30989e-03     2.75379e-03     5.89867e-11     5.65597e-11     6.17556e-11     4.22561e-11     4.05174e-11     4.42396e-11  
      129.94913     2.28795e-03     2.10355e-03     2.50779e-03     5.71774e-11     5.48248e-11     5.98614e-11     4.15780e-11     3.98672e-11     4.35297e-11  
      131.90978     2.62422e-03     2.41271e-03     2.93756e-03     6.22934e-11     5.97303e-11     6.59076e-11     4.59816e-11     4.40897e-11     4.86494e-11  
      133.90002     3.23550e-03     2.97472e-03     3.54639e-03     7.04824e-11     6.75824e-11     7.37909e-11     5.28112e-11     5.06383e-11     5.52903e-11  
      135.92028     2.90281e-03     2.66885e-03     3.18173e-03     6.81568e-11     6.53524e-11     7.13562e-11     5.18392e-11     4.97063e-11     5.42726e-11  
      137.97103     2.68005e-03     2.46404e-03     2.93756e-03     6.70030e-11     6.42461e-11     7.01482e-11     5.17305e-11     4.96021e-11     5.41588e-11  
      140.05271     3.06936e-03     2.77098e-03     3.54639e-03     7.35427e-11     6.98766e-11     7.90512e-11     5.76363e-11     5.47632e-11     6.19534e-11  
      142.16581     3.62176e-03     3.32985e-03     3.96976e-03     8.21688e-11     7.87880e-11     8.60260e-11     6.53683e-11     6.26787e-11     6.84368e-11  
      144.31079     4.11592e-03     3.68342e-03     4.51141e-03     9.03991e-11     8.55177e-11     9.46426e-11     7.30008e-11     6.90589e-11     7.64276e-11  
      146.48813     4.44407e-03     4.08589e-03     4.99076e-03     9.73255e-11     9.33210e-11     1.03138e-10     7.97800e-11     7.64974e-11     8.45448e-11  
      148.69832     4.88024e-03     4.48690e-03     5.34916e-03     1.06179e-10     1.01811e-10     1.11164e-10     8.83509e-11     8.47157e-11     9.24983e-11  
      150.94185     4.28012e-03     3.93515e-03     4.75131e-03     1.02303e-10     9.80932e-11     1.07787e-10     8.64094e-11     8.28541e-11     9.10416e-11  
      153.21924     4.11592e-03     3.78419e-03     4.51141e-03     1.00928e-10     9.67755e-11     1.05666e-10     8.65349e-11     8.29743e-11     9.05969e-11  
      155.53099     4.22541e-03     3.83453e-03     4.69138e-03     1.02941e-10     9.80644e-11     1.08469e-10     8.95925e-11     8.53480e-11     9.44033e-11  
      157.87762     4.77133e-03     4.33668e-03     5.28949e-03     1.10186e-10     1.05047e-10     1.16015e-10     9.73444e-11     9.28047e-11     1.02494e-10  
      160.25965     4.28012e-03     3.93515e-03     4.69138e-03     1.05191e-10     1.00863e-10     1.10129e-10     9.43342e-11     9.04527e-11     9.87624e-11  
      162.67763     3.89660e-03     3.58254e-03     4.33116e-03     1.01242e-10     9.70763e-11     1.06738e-10     9.21623e-11     8.83702e-11     9.71656e-11  
      165.13208     5.09779e-03     4.68692e-03     5.58762e-03     1.16901e-10     1.12091e-10     1.22389e-10     1.08023e-10     1.03578e-10     1.13094e-10  
      167.62357     4.38945e-03     4.03567e-03     4.87109e-03     1.09602e-10     1.05093e-10     1.15459e-10     1.02806e-10     9.85763e-11     1.08300e-10  
      170.15265     4.66234e-03     4.28656e-03     5.11033e-03     1.14239e-10     1.09538e-10     1.19601e-10     1.08772e-10     1.04296e-10     1.13878e-10  
      172.71989     5.85687e-03     5.38482e-03     6.41964e-03     1.29625e-10     1.24291e-10     1.35709e-10     1.25284e-10     1.20129e-10     1.31165e-10  
      175.32586     4.98906e-03     4.58695e-03     5.46844e-03     1.21255e-10     1.16266e-10     1.26947e-10     1.18963e-10     1.14068e-10     1.24547e-10  
      177.97115     6.55891e-03     6.03028e-03     7.18914e-03     1.41087e-10     1.35282e-10     1.47709e-10     1.40508e-10     1.34727e-10     1.47104e-10  
      180.65635     7.58102e-03     6.97000e-03     8.30945e-03     1.54140e-10     1.47798e-10     1.61376e-10     1.55824e-10     1.49413e-10     1.63139e-10  
      183.38207     6.82831e-03     6.07984e-03     7.48442e-03     1.48889e-10     1.40492e-10     1.55878e-10     1.52787e-10     1.44170e-10     1.59959e-10  
      186.14891     7.04360e-03     6.47590e-03     7.72040e-03     1.54175e-10     1.47831e-10     1.61412e-10     1.60598e-10     1.53990e-10     1.68136e-10  
      188.95750     7.09739e-03     6.47590e-03     7.89724e-03     1.58099e-10     1.51018e-10     1.66770e-10     1.67170e-10     1.59683e-10     1.76338e-10  
      191.80846     6.72059e-03     6.17892e-03     7.36635e-03     1.57514e-10     1.51033e-10     1.64908e-10     1.69064e-10     1.62108e-10     1.77000e-10  
      194.70244     6.72059e-03     6.12939e-03     7.36635e-03     1.61686e-10     1.54410e-10     1.69275e-10     1.76160e-10     1.68234e-10     1.84429e-10  
      197.64008     6.50499e-03     5.98071e-03     7.18914e-03     1.63773e-10     1.57035e-10     1.72170e-10     1.81127e-10     1.73674e-10     1.90414e-10  
      200.62204     6.45106e-03     5.88152e-03     7.07092e-03     1.67418e-10     1.59857e-10     1.75277e-10     1.87952e-10     1.79464e-10     1.96775e-10  
      203.64900     6.18120e-03     5.63334e-03     6.83432e-03     1.64406e-10     1.56951e-10     1.72874e-10     1.87355e-10     1.78860e-10     1.97005e-10  
      206.72162     6.61282e-03     6.03028e-03     7.30729e-03     1.70665e-10     1.62974e-10     1.79403e-10     1.97422e-10     1.88525e-10     2.07529e-10  
      209.84061     7.95658e-03     7.31529e-03     8.72110e-03     1.87960e-10     1.80227e-10     1.96784e-10     2.20710e-10     2.11628e-10     2.31070e-10  
      213.00665     8.17096e-03     7.36458e-03     8.95608e-03     1.91333e-10     1.81646e-10     2.00314e-10     2.28059e-10     2.16514e-10     2.38765e-10  
      216.22047     7.90296e-03     7.26599e-03     8.66232e-03     1.89106e-10     1.81325e-10     1.97983e-10     2.28806e-10     2.19392e-10     2.39547e-10  
      219.48277     7.36618e-03     6.77249e-03     8.07398e-03     1.83575e-10     1.76022e-10     1.92192e-10     2.25465e-10     2.16188e-10     2.36049e-10  
      222.79429     7.52733e-03     6.87126e-03     8.25060e-03     1.86695e-10     1.78374e-10     1.95459e-10     2.32757e-10     2.22382e-10     2.43683e-10  
      226.15578     8.06379e-03     7.36458e-03     8.89735e-03     1.94517e-10     1.85893e-10     2.04324e-10     2.46167e-10     2.35253e-10     2.58578e-10  
      229.56798     8.70629e-03     8.00458e-03     9.66009e-03     2.03589e-10     1.95212e-10     2.14451e-10     2.61536e-10     2.50775e-10     2.75489e-10  
      233.03167     9.66779e-03     8.83953e-03     1.06552e-02     2.16246e-10     2.06775e-10     2.27020e-10     2.81986e-10     2.69636e-10     2.96036e-10  
      236.54762     9.82780e-03     8.98667e-03     1.09474e-02     2.19926e-10     2.10304e-10     2.32116e-10     2.91112e-10     2.78376e-10     3.07247e-10  
      240.11661     9.24077e-03     8.44687e-03     1.03043e-02     2.15284e-10     2.05829e-10     2.27335e-10     2.89268e-10     2.76563e-10     3.05460e-10  
      243.73946     8.27810e-03     7.56166e-03     9.07352e-03     2.05878e-10     1.96767e-10     2.15542e-10     2.80802e-10     2.68376e-10     2.93983e-10  
      247.41696     6.28918e-03     5.73265e-03     6.95265e-03     1.81483e-10     1.73267e-10     1.90816e-10     2.51264e-10     2.39890e-10     2.64185e-10  
      251.14995     7.41991e-03     6.82188e-03     8.25060e-03     1.99564e-10     1.91352e-10     2.10438e-10     2.80465e-10     2.68926e-10     2.95749e-10  
      254.93926     8.38520e-03     7.70937e-03     9.19091e-03     2.15017e-10     2.06170e-10     2.25111e-10     3.06743e-10     2.94122e-10     3.21143e-10  
      258.78575     7.90296e-03     7.26599e-03     8.72110e-03     2.11831e-10     2.03115e-10     2.22526e-10     3.06757e-10     2.94136e-10     3.22245e-10  
      262.69027     8.11738e-03     7.41387e-03     8.95608e-03     2.18164e-10     2.08496e-10     2.29158e-10     3.20695e-10     3.06484e-10     3.36856e-10  
      266.65370     8.06379e-03     7.36458e-03     8.83861e-03     2.21309e-10     2.11496e-10     2.31697e-10     3.30226e-10     3.15585e-10     3.45727e-10  
      270.67693     8.01019e-03     7.31529e-03     8.83861e-03     2.24884e-10     2.14908e-10     2.36227e-10     3.40623e-10     3.25513e-10     3.57804e-10  
      274.76087     6.93598e-03     6.37695e-03     7.60243e-03     2.13772e-10     2.04977e-10     2.23807e-10     3.28679e-10     3.15155e-10     3.44107e-10  
      278.90642     6.82831e-03     6.22845e-03     7.54343e-03     2.17164e-10     2.07406e-10     2.28252e-10     3.38931e-10     3.23701e-10     3.56237e-10  
      283.11452     8.06379e-03     7.36458e-03     8.89735e-03     2.42243e-10     2.31502e-10     2.54455e-10     3.83776e-10     3.66760e-10     4.03124e-10  
      287.38611     8.33166e-03     7.61090e-03     9.19091e-03     2.53510e-10     2.42297e-10     2.66262e-10     4.07686e-10     3.89654e-10     4.28193e-10  
      291.72215     8.17096e-03     7.46314e-03     9.01480e-03     2.59383e-10     2.47894e-10     2.72448e-10     4.23425e-10     4.04669e-10     4.44752e-10  
      296.12361     8.17096e-03     7.46314e-03     8.95608e-03     2.69115e-10     2.57195e-10     2.81747e-10     4.45939e-10     4.26187e-10     4.66872e-10  
      300.59147     6.98979e-03     6.42643e-03     7.72040e-03     2.58217e-10     2.47593e-10     2.71377e-10     4.34337e-10     4.16466e-10     4.56472e-10  
      305.12675     6.45106e-03     5.93112e-03     7.07092e-03     2.49378e-10     2.39117e-10     2.61084e-10     4.25798e-10     4.08278e-10     4.45786e-10  
      309.73046     8.53365e-03     7.88660e-03     9.35115e-03     2.88491e-10     2.77338e-10     3.01993e-10     5.00013e-10     4.80683e-10     5.23415e-10  
      314.40363     6.61282e-03     6.07984e-03     7.30729e-03     2.55581e-10     2.45065e-10     2.68667e-10     4.49657e-10     4.31156e-10     4.72679e-10  
      319.14730     6.45106e-03     5.93112e-03     7.13004e-03     2.54208e-10     2.43748e-10     2.67251e-10     4.53988e-10     4.35309e-10     4.77282e-10  
      323.96255     7.79568e-03     7.16737e-03     8.60354e-03     2.81594e-10     2.70008e-10     2.95826e-10     5.10486e-10     4.89482e-10     5.36285e-10  
      328.85045     7.68837e-03     7.06871e-03     8.42712e-03     2.81999e-10     2.70396e-10     2.95237e-10     5.18933e-10     4.97581e-10     5.43292e-10  
      333.81209     7.25870e-03     6.62424e-03     7.95617e-03     2.76521e-10     2.64160e-10     2.89501e-10     5.16530e-10     4.93439e-10     5.40776e-10  
      338.84860     7.95658e-03     7.31529e-03     8.83861e-03     2.92410e-10     2.80379e-10     3.08192e-10     5.54451e-10     5.31638e-10     5.84376e-10  
      343.96110     8.43874e-03     7.75859e-03     9.24959e-03     3.04435e-10     2.91909e-10     3.18726e-10     5.85961e-10     5.61852e-10     6.13467e-10  
      349.15073     8.22454e-03     7.56166e-03     9.07352e-03     3.04137e-10     2.91623e-10     3.19449e-10     5.94220e-10     5.69771e-10     6.24137e-10  
      354.41867     7.04360e-03     6.47590e-03     7.83831e-03     2.85130e-10     2.73398e-10     3.00785e-10     5.65489e-10     5.42222e-10     5.96538e-10  
      359.76608     7.45115e-03     6.90862e-03     8.14647e-03     2.97448e-10     2.86414e-10     3.11017e-10     5.98819e-10     5.76607e-10     6.26136e-10  
      365.19418     7.20092e-03     6.65082e-03     7.90514e-03     2.96978e-10     2.85409e-10     3.11161e-10     6.06894e-10     5.83252e-10     6.35878e-10  
      370.70418     6.75563e-03     6.18626e-03     7.42201e-03     2.92575e-10     2.79974e-10     3.06665e-10     6.06917e-10     5.80779e-10     6.36147e-10  
      376.29730     7.06183e-03     6.49605e-03     7.75423e-03     3.04759e-10     2.92296e-10     3.19350e-10     6.41730e-10     6.15486e-10     6.72455e-10  
      381.97482     6.95052e-03     6.36701e-03     7.63346e-03     3.08611e-10     2.95373e-10     3.23418e-10     6.59647e-10     6.31351e-10     6.91295e-10  
      387.73800     6.78347e-03     6.26374e-03     7.39179e-03     3.11857e-10     2.99672e-10     3.25540e-10     6.76643e-10     6.50205e-10     7.06331e-10  
      393.58813     5.96504e-03     5.48427e-03     6.53820e-03     2.99860e-10     2.87522e-10     3.13936e-10     6.60428e-10     6.33255e-10     6.91430e-10  
      399.52653     4.66234e-03     4.23643e-03     5.11033e-03     2.72594e-10     2.59845e-10     2.85390e-10     6.09435e-10     5.80932e-10     6.38043e-10  
      405.55453     5.15213e-03     4.73688e-03     5.64718e-03     2.88867e-10     2.76981e-10     3.02427e-10     6.55559e-10     6.28586e-10     6.86332e-10  
      411.67348     7.08965e-03     6.49605e-03     7.87496e-03     3.41156e-10     3.26562e-10     3.59555e-10     7.85907e-10     7.52287e-10     8.28291e-10  
      417.88475     7.42336e-03     6.80553e-03     8.08615e-03     3.51687e-10     3.36734e-10     3.67052e-10     8.22391e-10     7.87425e-10     8.58320e-10  
      424.18973     5.85687e-03     5.33507e-03     6.41964e-03     3.14924e-10     3.00568e-10     3.29707e-10     7.47534e-10     7.13458e-10     7.82625e-10  
      430.58984     6.42125e-03     5.90201e-03     7.02899e-03     3.32678e-10     3.18944e-10     3.48065e-10     8.01592e-10     7.68499e-10     8.38667e-10  
      437.08651     4.98906e-03     4.58695e-03     5.58762e-03     2.96086e-10     2.83903e-10     3.13344e-10     7.24185e-10     6.94388e-10     7.66397e-10  
      443.68121     5.36930e-03     4.93654e-03     5.88521e-03     3.10415e-10     2.97643e-10     3.24987e-10     7.70689e-10     7.38979e-10     8.06866e-10  
      450.37541     5.74864e-03     5.28531e-03     6.36033e-03     3.24908e-10     3.11540e-10     3.41758e-10     8.18843e-10     7.85151e-10     8.61307e-10  
      457.17060     6.28182e-03     5.79857e-03     6.96848e-03     3.43932e-10     3.30438e-10     3.62242e-10     8.79864e-10     8.45344e-10     9.26706e-10  
      464.06833     6.30971e-03     5.79857e-03     6.87770e-03     3.49453e-10     3.35000e-10     3.64843e-10     9.07478e-10     8.69945e-10     9.47443e-10  
      471.07012     6.19813e-03     5.72096e-03     6.78689e-03     3.51581e-10     3.37777e-10     3.67901e-10     9.26778e-10     8.90390e-10     9.69798e-10  
      478.17756     6.33760e-03     5.74683e-03     6.99874e-03     3.61398e-10     3.44142e-10     3.79781e-10     9.67030e-10     9.20856e-10     1.01622e-09  
      485.39223     5.69450e-03     5.23553e-03     6.36033e-03     3.48794e-10     3.34443e-10     3.68622e-10     9.47386e-10     9.08406e-10     1.00124e-09  
      492.71575     5.47777e-03     5.03627e-03     6.00411e-03     3.48929e-10     3.34572e-10     3.65308e-10     9.62052e-10     9.22468e-10     1.00721e-09  
      500.00000     7.11747e-03     6.54765e-03     7.75423e-03     4.06323e-10     3.89719e-10     4.24110e-10     1.13686e-09     1.09040e-09     1.18662e-09  


==> anc/data_files/exclusion_limits_iZIP_Updated_08_2020.txt <==
        3.04193     4.14721e-04     3.44956e-04     4.97150e-04     2.49211e-12     2.27285e-12     2.72856e-12     4.24210e-14     3.86887e-14     4.66255e-14  
        3.14884     5.25128e-04     4.66142e-04     5.95271e-04     2.88804e-12     2.72101e-12     3.07488e-12     5.08883e-14     4.79452e-14     5.42815e-14  
        3.25950     6.12061e-04     5.29438e-04     7.10117e-04     3.23274e-12     3.00664e-12     3.48208e-12     5.89641e-14     5.48401e-14     6.34704e-14  
        3.37406     6.20729e-04     5.38051e-04     6.98252e-04     3.33358e-12     3.10364e-12     3.53562e-12     6.29403e-14     5.85989e-14     6.79127e-14  
        3.49265     5.73631e-04     5.12187e-04     6.66161e-04     3.29279e-12     3.11144e-12     3.54844e-12     6.43551e-14     6.08109e-14     7.11151e-14  
        3.61540     5.65248e-04     5.21887e-04     6.16401e-04     3.37041e-12     3.23856e-12     3.51961e-12     6.81874e-14     6.55198e-14     7.22575e-14  
        3.74246     5.58631e-04     4.83315e-04     6.08444e-04     3.43975e-12     3.19948e-12     3.58983e-12     7.20359e-14     6.70041e-14     7.61740e-14  
        3.87399     5.16709e-04     4.61968e-04     5.81424e-04     3.41630e-12     3.23027e-12     3.62392e-12     7.40593e-14     7.00266e-14     7.94504e-14  
        4.01015     5.29656e-04     4.74692e-04     6.32688e-04     3.55664e-12     3.36705e-12     3.88721e-12     7.98116e-14     7.55571e-14     8.80204e-14  
        4.15109     5.26250e-04     4.39468e-04     6.09040e-04     3.66521e-12     3.34939e-12     3.94299e-12     8.51385e-14     7.78025e-14     9.08088e-14  
        4.29698     5.22211e-04     4.84684e-04     6.03955e-04     3.75105e-12     3.61376e-12     4.03396e-12     9.01948e-14     8.68936e-14     9.54318e-14  
        4.44800     5.69495e-04     4.64831e-04     6.54510e-04     4.03761e-12     3.64776e-12     4.32850e-12     1.00497e-13     9.07939e-14     1.05297e-13  
        4.60433     5.31817e-04     4.61927e-04     5.94920e-04     3.99142e-12     3.71992e-12     4.22159e-12     1.02839e-13     9.58439e-14     1.06968e-13  
        4.76615     6.96451e-04     6.30979e-04     8.27059e-04     4.65968e-12     4.43525e-12     5.07783e-12     1.24276e-13     1.18291e-13     1.35276e-13  
        4.93366     6.59115e-04     5.80953e-04     7.68294e-04     4.65318e-12     4.36858e-12     5.02381e-12     1.28465e-13     1.20608e-13     1.41031e-13  
        5.10706     8.20510e-04     7.31221e-04     8.89274e-04     5.37162e-12     5.07093e-12     5.59218e-12     1.53512e-13     1.44919e-13     1.62670e-13  
        5.28655     7.33988e-04     6.35758e-04     7.95447e-04     5.29887e-12     4.93156e-12     5.51626e-12     1.56755e-13     1.45889e-13     1.65492e-13  
        5.47235     5.49530e-04     5.08298e-04     5.98084e-04     4.70848e-12     4.52839e-12     4.91209e-12     1.44185e-13     1.38670e-13     1.53510e-13  
        5.66468     5.96896e-04     5.38884e-04     6.99998e-04     5.06191e-12     4.80964e-12     5.48168e-12     1.60456e-13     1.52459e-13     1.76455e-13  
        5.86377     7.41129e-04     6.85548e-04     8.06546e-04     5.81600e-12     5.59366e-12     6.06725e-12     1.90839e-13     1.83543e-13     2.02432e-13  
        6.06986     7.79996e-04     6.81815e-04     8.48881e-04     6.12039e-12     5.72224e-12     6.38493e-12     2.07885e-13     1.94361e-13     2.20884e-13  
        6.28319     6.70279e-04     6.00079e-04     7.52831e-04     5.85328e-12     5.53829e-12     6.20327e-12     2.05800e-13     1.94725e-13     2.21799e-13  
        6.50401     1.06087e-03     9.12132e-04     1.23426e-03     7.56836e-12     7.01778e-12     8.16346e-12     2.75454e-13     2.55415e-13     3.03120e-13  
        6.73260     1.04427e-03     9.08034e-04     1.15911e-03     7.70123e-12     7.18133e-12     8.11363e-12     2.90140e-13     2.70553e-13     3.14995e-13  
        6.96923     8.82297e-04     7.75414e-04     1.04076e-03     7.27151e-12     6.81685e-12     7.89755e-12     2.83579e-13     2.65848e-13     3.22766e-13  
        7.21416     2.85528e-04     2.33130e-04     3.09863e-04     4.25596e-12     3.84568e-12     4.43362e-12     1.71810e-13     1.55247e-13     1.86738e-13  
        7.46771     6.26701e-04     5.22863e-04     6.96293e-04     6.52936e-12     5.96395e-12     6.88234e-12     2.72849e-13     2.49222e-13     2.97005e-13  
        7.73017     7.50929e-04     6.53474e-04     8.64545e-04     7.39007e-12     6.89387e-12     7.92945e-12     3.19671e-13     2.98207e-13     3.51963e-13  
        8.00185     6.86918e-04     6.23106e-04     7.61395e-04     7.25519e-12     6.90998e-12     7.63838e-12     3.24866e-13     3.09409e-13     3.52008e-13  
        8.28308     7.32628e-04     6.22065e-04     8.10848e-04     7.73642e-12     7.12879e-12     8.13894e-12     3.58589e-13     3.30425e-13     3.87335e-13  
        8.57420     9.08279e-04     7.86073e-04     9.85687e-04     8.92800e-12     8.30570e-12     9.30066e-12     4.28364e-13     3.98506e-13     4.58459e-13  
        8.87555     3.48543e-03     3.12623e-03     3.87493e-03     1.82614e-11     1.72948e-11     1.92547e-11     9.06973e-13     8.58967e-13     9.77566e-13  
        9.18748     4.60150e-03     4.05148e-03     5.21892e-03     2.16995e-11     2.03613e-11     2.31094e-11     1.11561e-12     1.04681e-12     1.20254e-12  
        9.51038     2.22879e-03     1.96572e-03     2.53391e-03     1.55113e-11     1.45671e-11     1.65390e-11     8.25490e-13     7.75243e-13     8.92905e-13  
        9.84463     3.59910e-03     3.08160e-03     4.13698e-03     2.03041e-11     1.87877e-11     2.17685e-11     1.11853e-12     1.03500e-12     1.22038e-12  
       10.19063     1.10095e-02     9.70906e-03     1.25273e-02     3.65750e-11     3.43470e-11     3.90148e-11     2.08570e-12     1.95864e-12     2.25184e-12  
       10.54879     1.14806e-02     1.00402e-02     1.29365e-02     3.87280e-11     3.62171e-11     4.11103e-11     2.28609e-12     2.13787e-12     2.43638e-12  
       10.91953     3.17408e-03     2.68903e-03     3.66244e-03     1.46353e-11     1.34707e-11     1.57209e-11     8.94274e-13     8.23113e-13     1.38504e-12  
       11.30331     7.42649e-04     6.72286e-04     8.24279e-04     4.70242e-12     4.47411e-12     4.95412e-12     2.97435e-13     2.82994e-13     3.30810e-13  
       11.70057     6.35115e-04     5.46002e-04     7.05190e-04     3.70723e-12     3.43733e-12     3.90640e-12     2.42729e-13     2.25057e-13     2.58825e-13  
       12.11180     6.66304e-04     5.89575e-04     7.72627e-04     3.85956e-12     3.63054e-12     4.15611e-12     2.61584e-13     2.46062e-13     2.84722e-13  
       12.53747     6.50719e-04     5.75070e-04     7.05190e-04     3.89133e-12     3.65815e-12     4.05092e-12     2.73006e-13     2.56647e-13     2.86376e-13  
       12.97811     5.88177e-04     5.16848e-04     6.88280e-04     3.77815e-12     3.54166e-12     4.08703e-12     2.74382e-13     2.57207e-13     2.98730e-13  
       13.43424     6.35115e-04     5.46002e-04     7.22079e-04     4.01938e-12     3.72675e-12     4.28574e-12     3.02160e-13     2.80162e-13     3.24512e-13  
       13.90639     6.81869e-04     6.18527e-04     7.55797e-04     4.27418e-12     4.07082e-12     4.49992e-12     3.32608e-13     3.16783e-13     3.54034e-13  
       14.39514     6.81869e-04     6.18527e-04     7.72627e-04     4.39601e-12     4.18684e-12     4.67943e-12     3.54111e-13     3.37262e-13     3.84313e-13  
       14.90107     5.72486e-04     5.02237e-04     6.37413e-04     4.16933e-12     3.90515e-12     4.39941e-12     3.47655e-13     3.25627e-13     3.73765e-13  
       15.42478     8.36629e-04     7.48016e-04     9.23349e-04     5.18354e-12     4.90134e-12     5.44556e-12     4.47415e-13     4.23057e-13     4.81423e-13  
       15.96690     6.03845e-04     5.31437e-04     6.88280e-04     4.55131e-12     4.26972e-12     4.85910e-12     4.06651e-13     3.81492e-13     4.44274e-13  
       16.52807     6.81869e-04     6.04060e-04     7.38948e-04     4.97577e-12     4.68328e-12     5.17985e-12     4.60201e-13     4.33149e-13     4.92345e-13  
       17.10896     5.25415e-04     4.86002e-04     6.17817e-04     4.45379e-12     4.28349e-12     4.82957e-12     4.26401e-13     4.10097e-13     4.77758e-13  
       17.71026     7.74906e-04     6.47409e-04     8.73247e-04     5.53951e-12     5.06333e-12     5.88052e-12     5.48986e-13     5.01795e-13     6.01681e-13  
       18.33270     4.11774e-04     3.81792e-04     4.81425e-04     4.15782e-12     4.00359e-12     4.49573e-12     4.26538e-13     4.10716e-13     4.71873e-13  
       18.97702     8.21219e-04     7.48016e-04     9.56682e-04     6.03999e-12     5.76451e-12     6.51914e-12     6.41401e-13     6.12146e-13     7.05781e-13  
       19.64398     8.05795e-04     7.33685e-04     8.89962e-04     6.17628e-12     5.89345e-12     6.49084e-12     6.78925e-13     6.47835e-13     7.25793e-13  
       20.33438     9.28834e-04     8.05215e-04     1.03980e-03     6.89289e-12     6.41783e-12     7.29300e-12     7.84327e-13     7.30271e-13     8.34417e-13  
       21.04905     7.74906e-04     7.04984e-04     8.73247e-04     6.47104e-12     6.17219e-12     6.86939e-12     7.62204e-13     7.27004e-13     8.18320e-13  
       21.78884     6.09807e-04     5.64063e-04     6.63624e-04     5.93691e-12     5.70989e-12     6.19335e-12     7.23868e-13     6.96189e-13     7.69380e-13  
       22.55462     9.13496e-04     7.90933e-04     1.00659e-03     7.52282e-12     6.99999e-12     7.89683e-12     9.49470e-13     8.83483e-13     1.00803e-12  
       23.34732     6.30783e-04     5.64063e-04     7.77313e-04     6.40894e-12     6.06052e-12     7.11449e-12     8.37314e-13     7.91794e-13     9.40440e-13  
       24.16788     7.35056e-04     6.79917e-04     7.99927e-04     7.13267e-12     6.85993e-12     7.44075e-12     9.64618e-13     9.27734e-13     1.01862e-12  
       25.02500     8.36629e-04     7.62334e-04     9.40022e-04     7.83414e-12     7.47821e-12     8.30413e-12     1.09706e-12     1.04722e-12     1.17913e-12  
       25.40257     8.36629e-04     7.33685e-04     9.40022e-04     7.91588e-12     7.41289e-12     8.39077e-12     1.12523e-12     1.05373e-12     1.20726e-12  
       25.78584     7.76519e-04     6.99108e-04     8.45049e-04     7.71309e-12     7.31854e-12     8.04625e-12     1.11295e-12     1.05602e-12     1.17288e-12  
       26.17490     7.14275e-04     6.60695e-04     7.77313e-04     7.48953e-12     7.20315e-12     7.81303e-12     1.09700e-12     1.05505e-12     1.15362e-12  
       26.56982     7.76519e-04     7.18269e-04     8.90038e-04     7.91520e-12     7.61255e-12     8.47404e-12     1.17684e-12     1.13184e-12     1.26715e-12  
       26.97070     5.67715e-04     5.05591e-04     6.40747e-04     6.86068e-12     6.47443e-12     7.28862e-12     1.03544e-12     9.77145e-13     1.10476e-12  
       27.37763     6.09807e-04     5.64063e-04     6.63624e-04     7.19504e-12     6.91992e-12     7.50583e-12     1.10229e-12     1.06014e-12     1.15658e-12  
       27.79070     6.93460e-04     6.22152e-04     7.77313e-04     7.77239e-12     7.36194e-12     8.22890e-12     1.20870e-12     1.14487e-12     1.28926e-12  
       28.21000     8.79662e-04     7.94644e-04     9.79659e-04     8.87825e-12     8.43832e-12     9.36930e-12     1.40151e-12     1.33206e-12     1.49282e-12  
       28.63563     2.70737e-04     2.48916e-04     2.96751e-04     5.00200e-12     4.79619e-12     5.23680e-12     8.01522e-13     7.68543e-13     8.44902e-13  
       29.06768     1.17129e-04     1.07688e-04     2.16875e-04     3.34574e-12     3.20808e-12     4.55266e-12     5.44212e-13     5.21820e-13     7.42928e-13  
       29.50625     5.69082e-04     4.98793e-04     6.51203e-04     7.49265e-12     7.01468e-12     8.01505e-12     1.23713e-12     1.15821e-12     1.32576e-12  
       29.95144     8.38486e-04     7.56509e-04     9.34905e-04     9.25431e-12     8.79029e-12     9.77191e-12     1.55105e-12     1.47328e-12     1.63811e-12  
       30.40334     9.20738e-04     8.32684e-04     1.04660e-03     9.76350e-12     9.28490e-12     1.04094e-11     1.66108e-12     1.57966e-12     1.77098e-12  
       30.86206     9.00212e-04     8.32684e-04     1.00200e-03     9.71105e-12     9.33972e-12     1.02454e-11     1.67709e-12     1.61296e-12     1.76936e-12  
       31.32770     7.83644e-04     6.70205e-04     8.50428e-04     9.11928e-12     8.43344e-12     9.49992e-12     1.59865e-12     1.47842e-12     1.66538e-12  
       31.80037     7.22836e-04     6.70205e-04     7.84437e-04     8.82059e-12     8.49340e-12     9.18876e-12     1.56962e-12     1.51140e-12     1.63514e-12  
       32.28017     4.71786e-04     4.33761e-04     5.17118e-04     7.18153e-12     6.88604e-12     7.51864e-12     1.29723e-12     1.24386e-12     1.35813e-12  
       32.76721     1.04344e-03     9.46298e-04     1.17987e-03     1.07710e-11     1.02574e-11     1.14536e-11     1.97498e-12     1.88080e-12     2.10012e-12  
       33.26159     1.08418e-03     1.00285e-03     1.20201e-03     1.10814e-11     1.06576e-11     1.16680e-11     2.06253e-12     1.98367e-12     2.17172e-12  
       33.76344     5.35747e-04     4.92567e-04     5.87226e-04     7.86877e-12     7.54501e-12     8.23814e-12     1.48668e-12     1.42551e-12     1.55647e-12  
       34.27286     4.71786e-04     4.33761e-04     5.17118e-04     7.46594e-12     7.15875e-12     7.81640e-12     1.43186e-12     1.37294e-12     1.49907e-12  
       34.78996     4.06620e-04     3.73847e-04     4.45690e-04     7.01502e-12     6.72638e-12     7.34431e-12     1.36568e-12     1.30948e-12     1.42978e-12  
       35.31487     4.71786e-04     4.33761e-04     5.17118e-04     7.65614e-12     7.34112e-12     8.01553e-12     1.51298e-12     1.45072e-12     1.58400e-12  
       35.84769     1.02304e-03     9.46298e-04     1.13553e-03     1.14371e-11     1.09998e-11     1.20495e-11     2.29425e-12     2.20653e-12     2.41710e-12  
       36.38856     7.83644e-04     7.26586e-04     8.83291e-04     1.01683e-11     9.79108e-12     1.07954e-11     2.07051e-12     1.99370e-12     2.19821e-12  
       36.93758     7.53282e-04     6.98435e-04     8.17478e-04     1.01423e-11     9.76610e-12     1.05657e-11     2.09638e-12     2.01862e-12     2.18389e-12  
       37.49489     3.39839e-04     3.12449e-04     3.72493e-04     6.94222e-12     6.65658e-12     7.26809e-12     1.45658e-12     1.39665e-12     1.52496e-12  
       38.06061     4.71786e-04     4.33761e-04     5.17118e-04     8.35147e-12     8.00784e-12     8.74350e-12     1.77870e-12     1.70552e-12     1.86220e-12  
       38.63486     7.53654e-04     6.93098e-04     8.25805e-04     1.08005e-11     1.03575e-11     1.13057e-11     2.33501e-12     2.23923e-12     2.44423e-12  
       39.21778     7.53654e-04     6.63816e-04     8.25805e-04     1.10787e-11     1.03974e-11     1.15969e-11     2.43129e-12     2.28178e-12     2.54501e-12  
       39.80949     1.06382e-03     9.46298e-04     1.17987e-03     1.35403e-11     1.27705e-11     1.42597e-11     3.01634e-12     2.84486e-12     3.17660e-12  
       40.41013     1.08418e-03     9.46298e-04     1.24623e-03     1.38693e-11     1.29574e-11     1.48697e-11     3.13624e-12     2.93003e-12     3.36246e-12  
       41.01983     8.13927e-04     7.54664e-04     9.81417e-04     1.21091e-11     1.16599e-11     1.32967e-11     2.77952e-12     2.67642e-12     3.05214e-12  
       41.63873     8.74274e-04     7.82673e-04     9.48781e-04     1.26551e-11     1.19738e-11     1.31833e-11     2.94869e-12     2.78994e-12     3.07177e-12  
       42.26697     7.53282e-04     6.98435e-04     8.50428e-04     1.18544e-11     1.14147e-11     1.25956e-11     2.80379e-12     2.69979e-12     2.97911e-12  
       42.90469     7.83644e-04     6.70205e-04     8.50428e-04     1.22118e-11     1.12934e-11     1.27216e-11     2.93191e-12     2.71141e-12     3.05429e-12  
       43.55203     6.00064e-04     5.27647e-04     6.51203e-04     1.08028e-11     1.01300e-11     1.12537e-11     2.63274e-12     2.46877e-12     2.74263e-12  
       44.20914     4.06620e-04     3.12449e-04     5.17118e-04     8.99861e-12     7.88807e-12     1.01479e-11     2.22614e-12     1.95141e-12     2.51046e-12  
       44.87616     6.61017e-04     6.07741e-04     7.24532e-04     1.16227e-11     1.11444e-11     1.21682e-11     2.91868e-12     2.79859e-12     3.05569e-12  
       45.55324     1.47541e-03     1.36961e-03     1.61524e-03     1.76114e-11     1.69682e-11     1.84270e-11     4.48929e-12     4.32534e-12     4.69720e-12  
       46.24054     1.46823e-03     1.32090e-03     1.59781e-03     1.78422e-11     1.69234e-11     1.86129e-11     4.61675e-12     4.37899e-12     4.81617e-12  
       46.93821     3.39839e-04     3.12449e-04     3.72493e-04     8.73057e-12     8.37135e-12     9.14040e-12     2.29316e-12     2.19881e-12     2.40080e-12  
       47.64641     4.06620e-04     3.73847e-04     4.45690e-04     9.72910e-12     9.32879e-12     1.01858e-11     2.59399e-12     2.48726e-12     2.71575e-12  
       48.36529     5.98765e-04     5.50506e-04     6.56298e-04     1.20500e-11     1.15542e-11     1.26157e-11     3.26127e-12     3.12708e-12     3.41436e-12  
       49.09502     1.03659e-03     9.24637e-04     1.13583e-03     1.62167e-11     1.53160e-11     1.69752e-11     4.45518e-12     4.20772e-12     4.66357e-12  
       49.83576     7.83708e-04     7.20543e-04     8.59012e-04     1.44573e-11     1.38624e-11     1.51359e-11     4.03174e-12     3.86585e-12     4.22099e-12  
       50.58767     1.17256e-03     1.05972e-03     1.27248e-03     1.79046e-11     1.70214e-11     1.86520e-11     5.06845e-12     4.81842e-12     5.28000e-12  
       51.35093     9.94206e-04     9.21817e-04     1.11132e-03     1.66374e-11     1.60203e-11     1.75901e-11     4.78078e-12     4.60345e-12     5.05453e-12  
       52.12571     9.64310e-04     8.38500e-04     1.04649e-03     1.65488e-11     1.54316e-11     1.72395e-11     4.82707e-12     4.50118e-12     5.02855e-12  
       52.91217     5.35747e-04     4.92567e-04     5.87226e-04     1.24693e-11     1.19562e-11     1.30546e-11     3.69201e-12     3.54010e-12     3.86532e-12  
       53.71050     9.34358e-04     8.10617e-04     1.07893e-03     1.66630e-11     1.55204e-11     1.79058e-11     5.00814e-12     4.66474e-12     5.38168e-12  
       54.52088     8.44135e-04     7.54664e-04     9.48781e-04     1.60438e-11     1.51697e-11     1.70092e-11     4.89479e-12     4.62813e-12     5.18933e-12  
       55.34348     1.05384e-03     9.21817e-04     1.20816e-03     1.81808e-11     1.70038e-11     1.94665e-11     5.63046e-12     5.26597e-12     6.02863e-12  
       56.17850     1.17256e-03     1.08718e-03     1.27248e-03     1.94755e-11     1.87531e-11     2.02884e-11     6.12244e-12     5.89534e-12     6.37799e-12  
       57.02611     1.11329e-03     9.77111e-04     1.24035e-03     1.93003e-11     1.80814e-11     2.03719e-11     6.15889e-12     5.76993e-12     6.50085e-12  
       57.88651     1.14294e-03     1.05972e-03     1.30458e-03     1.99216e-11     1.91827e-11     2.12837e-11     6.45308e-12     6.21371e-12     6.89429e-12  
       58.75989     1.68867e-03     1.54350e-03     1.83770e-03     2.47140e-11     2.36279e-11     2.57815e-11     8.12623e-12     7.76910e-12     8.47723e-12  
       59.64645     1.58861e-03     1.43237e-03     1.81594e-03     2.45162e-11     2.32794e-11     2.62117e-11     8.18283e-12     7.77001e-12     8.74873e-12  
       60.54639     1.62866e-03     1.46945e-03     1.77240e-03     2.51465e-11     2.38857e-11     2.62326e-11     8.51981e-12     8.09266e-12     8.88782e-12  
       61.45990     1.17256e-03     1.05972e-03     1.30458e-03     2.14667e-11     2.04078e-11     2.26430e-11     7.38284e-12     7.01864e-12     7.78738e-12  
       62.38720     5.98765e-04     5.50506e-04     6.56298e-04     1.54427e-11     1.48073e-11     1.61676e-11     5.39117e-12     5.16935e-12     5.64424e-12  
       63.32849     7.83708e-04     7.20543e-04     8.59012e-04     1.77968e-11     1.70646e-11     1.86322e-11     6.30676e-12     6.04727e-12     6.60281e-12  
       64.28398     6.61017e-04     6.07741e-04     7.24532e-04     1.64755e-11     1.57976e-11     1.72489e-11     5.92662e-12     5.68277e-12     6.20483e-12  
       65.25389     6.61017e-04     6.07741e-04     7.24532e-04     1.66199e-11     1.59361e-11     1.74001e-11     6.06876e-12     5.81906e-12     6.35364e-12  
       66.23843     1.34945e-03     1.25119e-03     1.46445e-03     2.39738e-11     2.30845e-11     2.49745e-11     8.88611e-12     8.55650e-12     9.25702e-12  
       67.23783     1.14294e-03     1.03223e-03     1.24035e-03     2.22939e-11     2.11866e-11     2.32244e-11     8.38811e-12     7.97149e-12     8.73822e-12  
       68.25230     1.05384e-03     9.49487e-04     1.20816e-03     2.16515e-11     2.05515e-11     2.31826e-11     8.26931e-12     7.84921e-12     8.85410e-12  
       69.28208     1.20213e-03     1.11460e-03     1.30458e-03     2.34127e-11     2.25443e-11     2.43900e-11     9.07691e-12     8.74022e-12     9.45578e-12  
       70.32740     1.20213e-03     1.11460e-03     1.33663e-03     2.37315e-11     2.28512e-11     2.50239e-11     9.33930e-12     8.99287e-12     9.84792e-12  
       71.38849     7.22633e-04     6.64390e-04     7.92068e-04     1.86736e-11     1.79053e-11     1.95502e-11     7.45970e-12     7.15277e-12     7.80987e-12  
       72.46559     5.98765e-04     5.50506e-04     6.56298e-04     1.72753e-11     1.65645e-11     1.80862e-11     7.00522e-12     6.71699e-12     7.33405e-12  
       73.55894     8.44316e-04     7.76266e-04     9.25444e-04     2.08811e-11     2.00220e-11     2.18613e-11     8.59518e-12     8.24153e-12     8.99865e-12  
       74.66878     1.72904e-03     1.57621e-03     1.93938e-03     3.04699e-11     2.90921e-11     3.22701e-11     1.27314e-11     1.21557e-11     1.34836e-11  
       75.79537     9.64357e-04     8.86632e-04     1.05702e-03     2.32496e-11     2.22930e-11     2.43409e-11     9.86104e-12     9.45530e-12     1.03239e-11  
       76.93896     7.22633e-04     6.64390e-04     7.92068e-04     2.06093e-11     1.97614e-11     2.15768e-11     8.87310e-12     8.50801e-12     9.28962e-12  
       78.09981     1.20080e-03     1.10402e-03     1.31618e-03     2.72759e-11     2.61536e-11     2.85563e-11     1.19205e-11     1.14300e-11     1.24801e-11  
       79.27817     1.14207e-03     1.05002e-03     1.25181e-03     2.73932e-11     2.62661e-11     2.86790e-11     1.21524e-11     1.16524e-11     1.27228e-11  
       80.47430     9.64357e-04     8.86632e-04     1.05702e-03     2.57406e-11     2.46815e-11     2.69489e-11     1.15915e-11     1.11146e-11     1.21357e-11  
       81.68849     1.43368e-03     1.31813e-03     1.57144e-03     3.16305e-11     3.03291e-11     3.31153e-11     1.44588e-11     1.38639e-11     1.51375e-11  
       82.92099     1.37574e-03     1.26485e-03     1.50792e-03     3.12493e-11     2.99636e-11     3.27162e-11     1.45001e-11     1.39035e-11     1.51807e-11  
       84.17209     1.31761e-03     1.21142e-03     1.44422e-03     3.08675e-11     2.95974e-11     3.23164e-11     1.45390e-11     1.39408e-11     1.52215e-11  
       85.44207     1.43368e-03     1.31813e-03     1.57144e-03     3.25263e-11     3.11880e-11     3.40532e-11     1.55515e-11     1.49116e-11     1.62815e-11  
       86.73120     1.31761e-03     1.21142e-03     1.44422e-03     3.15287e-11     3.02314e-11     3.30087e-11     1.53019e-11     1.46723e-11     1.60202e-11  
       88.03979     1.02388e-03     9.41353e-04     1.12226e-03     2.81305e-11     2.69731e-11     2.94510e-11     1.38587e-11     1.32885e-11     1.45092e-11  
       89.36812     1.02388e-03     9.41353e-04     1.12226e-03     2.85038e-11     2.73310e-11     2.98418e-11     1.42544e-11     1.36679e-11     1.49236e-11  
       90.71650     1.14207e-03     1.05002e-03     1.25181e-03     3.05409e-11     2.92842e-11     3.19745e-11     1.55036e-11     1.48657e-11     1.62314e-11  
       92.08521     1.49147e-03     1.37126e-03     1.69795e-03     3.54558e-11     3.39969e-11     3.78305e-11     1.82701e-11     1.75184e-11     1.94938e-11  
       93.47458     1.54910e-03     1.42425e-03     1.69795e-03     3.67639e-11     3.52512e-11     3.84896e-11     1.92300e-11     1.84388e-11     2.01327e-11  
       94.88491     1.49147e-03     1.37126e-03     1.63478e-03     3.67642e-11     3.52515e-11     3.84900e-11     1.95203e-11     1.87172e-11     2.04367e-11  
       96.31652     1.25931e-03     1.15781e-03     1.38031e-03     3.44946e-11     3.30753e-11     3.61138e-11     1.85916e-11     1.78267e-11     1.94643e-11  
       97.76973     9.04517e-04     8.31615e-04     9.91429e-04     2.99161e-11     2.86852e-11     3.13204e-11     1.63672e-11     1.56938e-11     1.71355e-11  
       99.24486     1.08310e-03     9.41353e-04     1.18718e-03     3.35836e-11     3.13089e-11     3.51600e-11     1.86509e-11     1.73877e-11     1.95264e-11  
      100.74226     1.14207e-03     9.95808e-04     1.25181e-03     3.50271e-11     3.27074e-11     3.66714e-11     1.97461e-11     1.84384e-11     2.06730e-11  
      102.26224     1.31761e-03     1.21142e-03     1.44422e-03     3.77543e-11     3.62009e-11     3.95266e-11     2.16046e-11     2.07157e-11     2.26188e-11  
      103.80516     1.25931e-03     1.15781e-03     1.38031e-03     3.70539e-11     3.55293e-11     3.87933e-11     2.15238e-11     2.06382e-11     2.25341e-11  
      105.37135     8.44316e-04     7.20543e-04     9.25444e-04     3.04726e-11     2.81505e-11     3.19030e-11     1.79679e-11     1.65987e-11     1.88113e-11  
      106.96118     9.04517e-04     8.31615e-04     9.91429e-04     3.16926e-11     3.03886e-11     3.31803e-11     1.89692e-11     1.81887e-11     1.98597e-11  
      108.57500     1.37574e-03     1.26485e-03     1.50792e-03     3.92943e-11     3.76775e-11     4.11388e-11     2.38739e-11     2.28916e-11     2.49946e-11  
      110.21316     1.31761e-03     1.21142e-03     1.44422e-03     3.86813e-11     3.70898e-11     4.04971e-11     2.38561e-11     2.28746e-11     2.49760e-11  
      111.87604     1.37574e-03     1.26485e-03     1.50792e-03     3.97805e-11     3.81437e-11     4.16479e-11     2.49042e-11     2.38795e-11     2.60732e-11  
      113.56401     1.60660e-03     1.47711e-03     1.76097e-03     4.32933e-11     4.15120e-11     4.53256e-11     2.75123e-11     2.63803e-11     2.88038e-11  
      115.27744     1.54910e-03     1.42425e-03     1.76097e-03     4.28411e-11     4.10784e-11     4.56769e-11     2.76357e-11     2.64986e-11     2.94650e-11  
      117.01673     1.83532e-03     1.68740e-03     2.01167e-03     4.70264e-11     4.50914e-11     4.92338e-11     3.07932e-11     2.95262e-11     3.22386e-11  
      118.78226     2.00572e-03     1.79193e-03     2.19845e-03     4.96161e-11     4.68974e-11     5.19452e-11     3.29792e-11     3.11720e-11     3.45273e-11  
      120.57443     2.34416e-03     2.15523e-03     2.56940e-03     5.41813e-11     5.19520e-11     5.67246e-11     3.65569e-11     3.50528e-11     3.82730e-11  
      122.39364     2.34416e-03     2.15523e-03     2.56940e-03     5.47792e-11     5.25253e-11     5.73506e-11     3.75180e-11     3.59743e-11     3.92792e-11  
      124.24030     1.94902e-03     1.79193e-03     2.13629e-03     5.05513e-11     4.84713e-11     5.29242e-11     3.51447e-11     3.36986e-11     3.67944e-11  
      126.11482     2.28795e-03     2.10355e-03     2.50779e-03     5.54916e-11     5.32084e-11     5.80965e-11     3.91614e-11     3.75501e-11     4.09997e-11  
      128.01762     2.51239e-03     2.30989e-03     2.75379e-03     5.89867e-11     5.65597e-11     6.17556e-11     4.22561e-11     4.05174e-11     4.42396e-11  
      129.94913     2.28795e-03     2.10355e-03     2.50779e-03     5.71774e-11     5.48248e-11     5.98614e-11     4.15780e-11     3.98672e-11     4.35297e-11  
      131.90978     2.62422e-03     2.41271e-03     2.93756e-03     6.22934e-11     5.97303e-11     6.59076e-11     4.59816e-11     4.40897e-11     4.86494e-11  
      133.90002     3.23550e-03     2.97472e-03     3.54639e-03     7.04824e-11     6.75824e-11     7.37909e-11     5.28112e-11     5.06383e-11     5.52903e-11  
      135.92028     2.90281e-03     2.66885e-03     3.18173e-03     6.81568e-11     6.53524e-11     7.13562e-11     5.18392e-11     4.97063e-11     5.42726e-11  
      137.97103     2.68005e-03     2.46404e-03     2.93756e-03     6.70030e-11     6.42461e-11     7.01482e-11     5.17305e-11     4.96021e-11     5.41588e-11  
      140.05271     3.06936e-03     2.77098e-03     3.54639e-03     7.35427e-11     6.98766e-11     7.90512e-11     5.76363e-11     5.47632e-11     6.19534e-11  
      142.16581     3.62176e-03     3.32985e-03     3.96976e-03     8.21688e-11     7.87880e-11     8.60260e-11     6.53683e-11     6.26787e-11     6.84368e-11  
      144.31079     4.11592e-03     3.68342e-03     4.51141e-03     9.03991e-11     8.55177e-11     9.46426e-11     7.30008e-11     6.90589e-11     7.64276e-11  
      146.48813     4.44407e-03     4.08589e-03     4.99076e-03     9.73255e-11     9.33210e-11     1.03138e-10     7.97800e-11     7.64974e-11     8.45448e-11  
      148.69832     4.88024e-03     4.48690e-03     5.34916e-03     1.06179e-10     1.01811e-10     1.11164e-10     8.83509e-11     8.47157e-11     9.24983e-11  
      150.94185     4.28012e-03     3.93515e-03     4.75131e-03     1.02303e-10     9.80932e-11     1.07787e-10     8.64094e-11     8.28541e-11     9.10416e-11  
      153.21924     4.11592e-03     3.78419e-03     4.51141e-03     1.00928e-10     9.67755e-11     1.05666e-10     8.65349e-11     8.29743e-11     9.05969e-11  
      155.53099     4.22541e-03     3.83453e-03     4.69138e-03     1.02941e-10     9.80644e-11     1.08469e-10     8.95925e-11     8.53480e-11     9.44033e-11  
      157.87762     4.77133e-03     4.33668e-03     5.28949e-03     1.10186e-10     1.05047e-10     1.16015e-10     9.73444e-11     9.28047e-11     1.02494e-10  
      160.25965     4.28012e-03     3.93515e-03     4.69138e-03     1.05191e-10     1.00863e-10     1.10129e-10     9.43342e-11     9.04527e-11     9.87624e-11  
      162.67763     3.89660e-03     3.58254e-03     4.33116e-03     1.01242e-10     9.70763e-11     1.06738e-10     9.21623e-11     8.83702e-11     9.71656e-11  
      165.13208     5.09779e-03     4.68692e-03     5.58762e-03     1.16901e-10     1.12091e-10     1.22389e-10     1.08023e-10     1.03578e-10     1.13094e-10  
      167.62357     4.38945e-03     4.03567e-03     4.87109e-03     1.09602e-10     1.05093e-10     1.15459e-10     1.02806e-10     9.85763e-11     1.08300e-10  
      170.15265     4.66234e-03     4.28656e-03     5.11033e-03     1.14239e-10     1.09538e-10     1.19601e-10     1.08772e-10     1.04296e-10     1.13878e-10  
      172.71989     5.85687e-03     5.38482e-03     6.41964e-03     1.29625e-10     1.24291e-10     1.35709e-10     1.25284e-10     1.20129e-10     1.31165e-10  
      175.32586     4.98906e-03     4.58695e-03     5.46844e-03     1.21255e-10     1.16266e-10     1.26947e-10     1.18963e-10     1.14068e-10     1.24547e-10  
      177.97115     6.55891e-03     6.03028e-03     7.18914e-03     1.41087e-10     1.35282e-10     1.47709e-10     1.40508e-10     1.34727e-10     1.47104e-10  
      180.65635     7.58102e-03     6.97000e-03     8.30945e-03     1.54140e-10     1.47798e-10     1.61376e-10     1.55824e-10     1.49413e-10     1.63139e-10  
      183.38207     6.82831e-03     6.07984e-03     7.48442e-03     1.48889e-10     1.40492e-10     1.55878e-10     1.52787e-10     1.44170e-10     1.59959e-10  
      186.14891     7.04360e-03     6.47590e-03     7.72040e-03     1.54175e-10     1.47831e-10     1.61412e-10     1.60598e-10     1.53990e-10     1.68136e-10  
      188.95750     7.09739e-03     6.47590e-03     7.89724e-03     1.58099e-10     1.51018e-10     1.66770e-10     1.67170e-10     1.59683e-10     1.76338e-10  
      191.80846     6.72059e-03     6.17892e-03     7.36635e-03     1.57514e-10     1.51033e-10     1.64908e-10     1.69064e-10     1.62108e-10     1.77000e-10  
      194.70244     6.72059e-03     6.12939e-03     7.36635e-03     1.61686e-10     1.54410e-10     1.69275e-10     1.76160e-10     1.68234e-10     1.84429e-10  
      197.64008     6.50499e-03     5.98071e-03     7.18914e-03     1.63773e-10     1.57035e-10     1.72170e-10     1.81127e-10     1.73674e-10     1.90414e-10  
      200.62204     6.45106e-03     5.88152e-03     7.07092e-03     1.67418e-10     1.59857e-10     1.75277e-10     1.87952e-10     1.79464e-10     1.96775e-10  
      203.64900     6.18120e-03     5.63334e-03     6.83432e-03     1.64406e-10     1.56951e-10     1.72874e-10     1.87355e-10     1.78860e-10     1.97005e-10  
      206.72162     6.61282e-03     6.03028e-03     7.30729e-03     1.70665e-10     1.62974e-10     1.79403e-10     1.97422e-10     1.88525e-10     2.07529e-10  
      209.84061     7.95658e-03     7.31529e-03     8.72110e-03     1.87960e-10     1.80227e-10     1.96784e-10     2.20710e-10     2.11628e-10     2.31070e-10  
      213.00665     8.17096e-03     7.36458e-03     8.95608e-03     1.91333e-10     1.81646e-10     2.00314e-10     2.28059e-10     2.16514e-10     2.38765e-10  
      216.22047     7.90296e-03     7.26599e-03     8.66232e-03     1.89106e-10     1.81325e-10     1.97983e-10     2.28806e-10     2.19392e-10     2.39547e-10  
      219.48277     7.36618e-03     6.77249e-03     8.07398e-03     1.83575e-10     1.76022e-10     1.92192e-10     2.25465e-10     2.16188e-10     2.36049e-10  
      222.79429     7.52733e-03     6.87126e-03     8.25060e-03     1.86695e-10     1.78374e-10     1.95459e-10     2.32757e-10     2.22382e-10     2.43683e-10  
      226.15578     8.06379e-03     7.36458e-03     8.89735e-03     1.94517e-10     1.85893e-10     2.04324e-10     2.46167e-10     2.35253e-10     2.58578e-10  
      229.56798     8.70629e-03     8.00458e-03     9.66009e-03     2.03589e-10     1.95212e-10     2.14451e-10     2.61536e-10     2.50775e-10     2.75489e-10  
      233.03167     9.66779e-03     8.83953e-03     1.06552e-02     2.16246e-10     2.06775e-10     2.27020e-10     2.81986e-10     2.69636e-10     2.96036e-10  
      236.54762     9.82780e-03     8.98667e-03     1.09474e-02     2.19926e-10     2.10304e-10     2.32116e-10     2.91112e-10     2.78376e-10     3.07247e-10  
      240.11661     9.24077e-03     8.44687e-03     1.03043e-02     2.15284e-10     2.05829e-10     2.27335e-10     2.89268e-10     2.76563e-10     3.05460e-10  
      243.73946     8.27810e-03     7.56166e-03     9.07352e-03     2.05878e-10     1.96767e-10     2.15542e-10     2.80802e-10     2.68376e-10     2.93983e-10  
      247.41696     6.28918e-03     5.73265e-03     6.95265e-03     1.81483e-10     1.73267e-10     1.90816e-10     2.51264e-10     2.39890e-10     2.64185e-10  
      251.14995     7.41991e-03     6.82188e-03     8.25060e-03     1.99564e-10     1.91352e-10     2.10438e-10     2.80465e-10     2.68926e-10     2.95749e-10  
      254.93926     8.38520e-03     7.70937e-03     9.19091e-03     2.15017e-10     2.06170e-10     2.25111e-10     3.06743e-10     2.94122e-10     3.21143e-10  
      258.78575     7.90296e-03     7.26599e-03     8.72110e-03     2.11831e-10     2.03115e-10     2.22526e-10     3.06757e-10     2.94136e-10     3.22245e-10  
      262.69027     8.11738e-03     7.41387e-03     8.95608e-03     2.18164e-10     2.08496e-10     2.29158e-10     3.20695e-10     3.06484e-10     3.36856e-10  
      266.65370     8.06379e-03     7.36458e-03     8.83861e-03     2.21309e-10     2.11496e-10     2.31697e-10     3.30226e-10     3.15585e-10     3.45727e-10  
      270.67693     8.01019e-03     7.31529e-03     8.83861e-03     2.24884e-10     2.14908e-10     2.36227e-10     3.40623e-10     3.25513e-10     3.57804e-10  
      274.76087     6.93598e-03     6.37695e-03     7.60243e-03     2.13772e-10     2.04977e-10     2.23807e-10     3.28679e-10     3.15155e-10     3.44107e-10  
      278.90642     6.82831e-03     6.22845e-03     7.54343e-03     2.17164e-10     2.07406e-10     2.28252e-10     3.38931e-10     3.23701e-10     3.56237e-10  
      283.11452     8.06379e-03     7.36458e-03     8.89735e-03     2.42243e-10     2.31502e-10     2.54455e-10     3.83776e-10     3.66760e-10     4.03124e-10  
      287.38611     8.33166e-03     7.61090e-03     9.19091e-03     2.53510e-10     2.42297e-10     2.66262e-10     4.07686e-10     3.89654e-10     4.28193e-10  
      291.72215     8.17096e-03     7.46314e-03     9.01480e-03     2.59383e-10     2.47894e-10     2.72448e-10     4.23425e-10     4.04669e-10     4.44752e-10  
      296.12361     8.17096e-03     7.46314e-03     8.95608e-03     2.69115e-10     2.57195e-10     2.81747e-10     4.45939e-10     4.26187e-10     4.66872e-10  
      300.59147     6.98979e-03     6.42643e-03     7.72040e-03     2.58217e-10     2.47593e-10     2.71377e-10     4.34337e-10     4.16466e-10     4.56472e-10  
      305.12675     6.45106e-03     5.93112e-03     7.07092e-03     2.49378e-10     2.39117e-10     2.61084e-10     4.25798e-10     4.08278e-10     4.45786e-10  
      309.73046     8.53365e-03     7.88660e-03     9.35115e-03     2.88491e-10     2.77338e-10     3.01993e-10     5.00013e-10     4.80683e-10     5.23415e-10  
      314.40363     6.61282e-03     6.07984e-03     7.30729e-03     2.55581e-10     2.45065e-10     2.68667e-10     4.49657e-10     4.31156e-10     4.72679e-10  
      319.14730     6.45106e-03     5.93112e-03     7.13004e-03     2.54208e-10     2.43748e-10     2.67251e-10     4.53988e-10     4.35309e-10     4.77282e-10  
      323.96255     7.79568e-03     7.16737e-03     8.60354e-03     2.81594e-10     2.70008e-10     2.95826e-10     5.10486e-10     4.89482e-10     5.36285e-10  
      328.85045     7.68837e-03     7.06871e-03     8.42712e-03     2.81999e-10     2.70396e-10     2.95237e-10     5.18933e-10     4.97581e-10     5.43292e-10  
      333.81209     7.25870e-03     6.62424e-03     7.95617e-03     2.76521e-10     2.64160e-10     2.89501e-10     5.16530e-10     4.93439e-10     5.40776e-10  
      338.84860     7.95658e-03     7.31529e-03     8.83861e-03     2.92410e-10     2.80379e-10     3.08192e-10     5.54451e-10     5.31638e-10     5.84376e-10  
      343.96110     8.43874e-03     7.75859e-03     9.24959e-03     3.04435e-10     2.91909e-10     3.18726e-10     5.85961e-10     5.61852e-10     6.13467e-10  
      349.15073     8.22454e-03     7.56166e-03     9.07352e-03     3.04137e-10     2.91623e-10     3.19449e-10     5.94220e-10     5.69771e-10     6.24137e-10  
      354.41867     7.04360e-03     6.47590e-03     7.83831e-03     2.85130e-10     2.73398e-10     3.00785e-10     5.65489e-10     5.42222e-10     5.96538e-10  
      359.76608     7.45115e-03     6.90862e-03     8.14647e-03     2.97448e-10     2.86414e-10     3.11017e-10     5.98819e-10     5.76607e-10     6.26136e-10  
      365.19418     7.20092e-03     6.65082e-03     7.90514e-03     2.96978e-10     2.85409e-10     3.11161e-10     6.06894e-10     5.83252e-10     6.35878e-10  
      370.70418     6.75563e-03     6.18626e-03     7.42201e-03     2.92575e-10     2.79974e-10     3.06665e-10     6.06917e-10     5.80779e-10     6.36147e-10  
      376.29730     7.06183e-03     6.49605e-03     7.75423e-03     3.04759e-10     2.92296e-10     3.19350e-10     6.41730e-10     6.15486e-10     6.72455e-10  
      381.97482     6.95052e-03     6.36701e-03     7.63346e-03     3.08611e-10     2.95373e-10     3.23418e-10     6.59647e-10     6.31351e-10     6.91295e-10  
      387.73800     6.78347e-03     6.26374e-03     7.39179e-03     3.11857e-10     2.99672e-10     3.25540e-10     6.76643e-10     6.50205e-10     7.06331e-10  
      393.58813     5.96504e-03     5.48427e-03     6.53820e-03     2.99860e-10     2.87522e-10     3.13936e-10     6.60428e-10     6.33255e-10     6.91430e-10  
      399.52653     4.66234e-03     4.23643e-03     5.11033e-03     2.72594e-10     2.59845e-10     2.85390e-10     6.09435e-10     5.80932e-10     6.38043e-10  
      405.55453     5.15213e-03     4.73688e-03     5.64718e-03     2.88867e-10     2.76981e-10     3.02427e-10     6.55559e-10     6.28586e-10     6.86332e-10  
      411.67348     7.08965e-03     6.49605e-03     7.87496e-03     3.41156e-10     3.26562e-10     3.59555e-10     7.85907e-10     7.52287e-10     8.28291e-10  
      417.88475     7.42336e-03     6.80553e-03     8.08615e-03     3.51687e-10     3.36734e-10     3.67052e-10     8.22391e-10     7.87425e-10     8.58320e-10  
      424.18973     5.85687e-03     5.33507e-03     6.41964e-03     3.14924e-10     3.00568e-10     3.29707e-10     7.47534e-10     7.13458e-10     7.82625e-10  
      430.58984     6.42125e-03     5.90201e-03     7.02899e-03     3.32678e-10     3.18944e-10     3.48065e-10     8.01592e-10     7.68499e-10     8.38667e-10  
      437.08651     4.98906e-03     4.58695e-03     5.58762e-03     2.96086e-10     2.83903e-10     3.13344e-10     7.24185e-10     6.94388e-10     7.66397e-10  
      443.68121     5.36930e-03     4.93654e-03     5.88521e-03     3.10415e-10     2.97643e-10     3.24987e-10     7.70689e-10     7.38979e-10     8.06866e-10  
      450.37541     5.74864e-03     5.28531e-03     6.36033e-03     3.24908e-10     3.11540e-10     3.41758e-10     8.18843e-10     7.85151e-10     8.61307e-10  
      457.17060     6.28182e-03     5.79857e-03     6.96848e-03     3.43932e-10     3.30438e-10     3.62242e-10     8.79864e-10     8.45344e-10     9.26706e-10  
      464.06833     6.30971e-03     5.79857e-03     6.87770e-03     3.49453e-10     3.35000e-10     3.64843e-10     9.07478e-10     8.69945e-10     9.47443e-10  
      471.07012     6.19813e-03     5.72096e-03     6.78689e-03     3.51581e-10     3.37777e-10     3.67901e-10     9.26778e-10     8.90390e-10     9.69798e-10  
      478.17756     6.33760e-03     5.74683e-03     6.99874e-03     3.61398e-10     3.44142e-10     3.79781e-10     9.67030e-10     9.20856e-10     1.01622e-09  
      485.39223     5.69450e-03     5.23553e-03     6.36033e-03     3.48794e-10     3.34443e-10     3.68622e-10     9.47386e-10     9.08406e-10     1.00124e-09  
      492.71575     5.47777e-03     5.03627e-03     6.00411e-03     3.48929e-10     3.34572e-10     3.65308e-10     9.62052e-10     9.22468e-10     1.00721e-09  
      500.00000     7.11747e-03     6.54765e-03     7.75423e-03     4.06323e-10     3.89719e-10     4.24110e-10     1.13686e-09     1.09040e-09     1.18662e-09  


==> anc/data_files/photoelectric_cross-section_Updated_08_2020.txt <==
        0.04000     4.59707e+04     2.81132e+04 
        0.04100     4.54061e+04     2.81132e+04 
        0.04385     4.38051e+04     2.81132e+04 
        0.04500     4.31546e+04     2.95354e+04 
        0.04688     4.30973e+04     3.18528e+04 
        0.05000     4.30024e+04     3.26312e+04 
        0.05093     4.32373e+04     3.28630e+04 
        0.05277     4.37025e+04     3.49804e+04 
        0.05467     4.41845e+04     3.72344e+04 
        0.05500     4.42677e+04     3.78499e+04 
        0.05732     4.45984e+04     4.21873e+04 
        0.06000     4.49813e+04     4.21873e+04 
        0.06081     4.50474e+04     4.21873e+04 
        0.06500     4.53903e+04     4.21873e+04 
        0.06528     4.54744e+04     4.21873e+04 
        0.06981     4.68261e+04     4.35252e+04 
        0.07000     4.68840e+04     4.35981e+04 
        0.07348     4.79225e+04     4.49055e+04 
        0.07500     4.83777e+04     4.54260e+04 
        0.07765     4.90370e+04     4.63297e+04 
        0.08000     4.96240e+04     4.63297e+04 
        0.08205     4.93702e+04     4.63297e+04 
        0.08500     4.90056e+04     4.55440e+04 
        0.08740     4.84175e+04     4.49055e+04 
        0.09000     4.77783e+04     4.49055e+04 
        0.09236     4.83475e+04     4.49055e+04 
        0.09500     4.89866e+04     4.49055e+04 
        0.09750     4.91626e+04     4.49055e+04 
        0.09760     4.91524e+04     4.49055e+04 
        0.10000     4.89009e+04     4.49055e+04 
        0.10314     4.79285e+04     4.49055e+04 
        0.10500     4.73502e+04     4.40994e+04 
        0.10942     4.63826e+04     4.21873e+04 
        0.11000     4.62561e+04     4.22633e+04 
        0.11472     4.51420e+04     4.28849e+04 
        0.11500     4.50764e+04     4.28995e+04 
        0.11981     4.54239e+04     4.31527e+04 
        0.12000     4.54379e+04     4.31651e+04 
        0.12250     4.70838e+04     4.33255e+04 
        0.12500     4.70933e+04     4.34859e+04 
        0.12561     4.70863e+04     4.35252e+04 
        0.12750     4.70648e+04     4.35252e+04 
        0.13000     4.89771e+04     4.35252e+04 
        0.13170     4.77850e+04     4.35252e+04 
        0.13500     4.54665e+04     4.29747e+04 
        0.13972     4.55473e+04     4.21873e+04 
        0.14000     4.55521e+04     4.21343e+04 
        0.14500     4.49717e+04     4.11768e+04 
        0.14650     4.47527e+04     4.08905e+04 
        0.15000     4.42392e+04     4.03188e+04 
        0.15420     4.34957e+04     3.96335e+04 
        0.15500     4.33544e+04     3.94338e+04 
        0.18127     3.47177e+04     3.28630e+04 
        0.18510     3.34591e+04     3.24064e+04 
        0.27320     2.39812e+04     2.18996e+04 
        0.28180     2.30565e+04     2.11325e+04 
        0.39123     1.56418e+04     1.13681e+04 
        0.39480     1.53998e+04     1.12262e+04 
        0.44739     1.31411e+04     9.13639e+03 
        0.48989     1.13161e+04     8.06375e+03 
        0.51978     1.00322e+04     6.48070e+03 
        0.52530     9.79530e+03     6.43249e+03 
        0.54966     7.34254e+03     6.21958e+03 
        0.56467     6.98317e+03     6.08840e+03 
        0.60760     5.95513e+03     5.41141e+03 
        0.63063     5.56475e+03     5.04833e+03 
        0.65502     5.15126e+03     4.48410e+03 
        0.69882     4.39800e+03     3.47085e+03 
        0.69958     4.38495e+03     3.46536e+03 
        0.75661     3.55666e+03     3.05312e+03 
        0.76823     3.43810e+03     2.96920e+03 
        0.81317     2.97920e+03     2.65690e+03 
        0.84122     2.73406e+03     2.46197e+03 
        0.86851     2.49555e+03     2.29696e+03 
        0.92115     2.18234e+03     1.97864e+03 
        0.94223     2.05695e+03     1.87935e+03 
        0.99289     1.83652e+03     1.64063e+03 
        1.01899     1.72295e+03     1.54730e+03 
        1.07471     1.53921e+03     1.34803e+03 
        1.08296     1.51416e+03     1.31855e+03 
        1.17697     1.22849e+03     1.16540e+03 
        1.19905     7.44129e+03     1.12944e+03 
        1.19995     7.43551e+03     1.12798e+03 
        1.23280     7.22357e+03     4.45564e+03 
        1.24238     7.16178e+03     6.28149e+03 
        1.28845     6.86460e+03     6.03317e+03 
        1.31292     6.68755e+03     5.90125e+03 
        1.37593     6.23169e+03     5.48588e+03 
        1.39296     6.09826e+03     5.37361e+03 
        1.47787     5.43308e+03     5.04833e+03 
        1.48331     5.39049e+03     5.01835e+03 
        1.62944     4.40732e+03     4.21253e+03 
        1.72941     3.81260e+03     3.66129e+03 
        1.73745     3.76932e+03     3.61699e+03 
        1.82982     3.27174e+03     3.23392e+03 
        1.93609     2.78513e+03     2.79323e+03 
        1.97135     2.69244e+03     2.64700e+03 
        2.09376     2.37070e+03     2.37230e+03 
        2.25032     1.95411e+03     2.02098e+03 
        2.41841     1.67681e+03     1.64377e+03 
        2.47847     1.57747e+03     1.50899e+03 
        2.58300     1.40459e+03     1.38946e+03 
        2.76745     1.16713e+03     1.17853e+03 
        2.97193     9.63871e+02     9.44705e+02 
        3.01195     9.24083e+02     9.16060e+02 
        3.26785     7.31656e+02     7.32925e+02 
        3.43934     6.48082e+02     6.10191e+02 
        3.59006     5.74634e+02     5.57725e+02 
        3.88277     4.66089e+02     4.55831e+02 
        3.94885     4.46750e+02     4.32826e+02 
        4.17315     3.81109e+02     3.90065e+02 
        4.49928     3.11619e+02     3.27893e+02 
        4.85053     2.65254e+02     2.60930e+02 
        4.96474     2.48968e+02     2.39159e+02 
        5.29596     2.01737e+02     1.96238e+02 
        5.37266     1.94905e+02     1.86299e+02 
        5.78195     1.58445e+02     1.54731e+02 
        5.90652     1.50848e+02     1.45123e+02 
        6.34145     1.24323e+02     1.20332e+02 
        6.37209     1.22454e+02     1.18829e+02 
        6.84836     1.02573e+02     9.54661e+01 
        6.99930     9.72770e+01     8.80618e+01 
        7.57419     7.71081e+01     7.30183e+01 
        7.61898     7.55365e+01     7.19731e+01 
        7.94158     6.83250e+01     6.44458e+01 
        8.34415     5.93261e+01     5.63414e+01 
        8.80006     4.99197e+01     4.71630e+01 
        8.99714     4.58536e+01     4.48623e+01 
        9.73056     3.74925e+01     3.63005e+01 
        9.78973     3.69362e+01     3.56096e+01 
       10.42791     3.09369e+01     3.04629e+01 
       10.75801     2.78338e+01     2.80100e+01 
       11.02044     7.31638e+01     2.60600e+01 
       11.14650     9.49387e+01     7.53340e+01 
       11.54512     1.63794e+02     1.62156e+02 
       11.55717     1.65876e+02     1.61865e+02 
       12.24933     1.48148e+02     1.45123e+02 
       12.69561     1.36717e+02     1.35082e+02 
       13.68715     1.14518e+02     1.12771e+02 
       14.40102     1.00551e+02     9.67087e+01 
       14.86310     9.15101e+01     8.80618e+01 
       14.94318     8.99433e+01     8.67397e+01 
       15.34000     8.41431e+01     8.01881e+01 
       16.26364     7.06427e+01     6.75382e+01 
       16.34020     7.00032e+01     6.64896e+01 
       17.40539     6.11057e+01     5.68797e+01 
       18.49326     5.20188e+01     4.99514e+01 
       19.59322     4.45091e+01     4.29461e+01 
       20.31789     3.95617e+01     3.91398e+01 
       21.96986     3.17545e+01     3.04629e+01 
       22.32255     3.00877e+01     2.94196e+01 
       24.60093     2.32533e+01     2.26805e+01 
       24.73177     2.29811e+01     2.22935e+01 
       26.85770     1.85593e+01     1.84151e+01 
       28.28383     1.61207e+01     1.58134e+01 
       29.04832     1.48134e+01     1.47160e+01 
       30.00000     1.33500e+01     1.33500e+01 
       40.00000     5.84300e+00     5.84300e+00 
       50.00000     3.04400e+00     3.04400e+00 
       60.00000     1.77500e+00     1.77500e+00 
       80.00000     7.51500e-01     7.51500e-01 
      100.00000     3.83500e-01     3.83500e-01 
      150.00000     1.12500e-01     1.12500e-01 
      200.00000     4.73200e-02     4.73200e-02 
      300.00000     1.43700e-02     1.43700e-02 
      400.00000     6.41200e-03     6.41200e-03 
      500.00000     3.54100e-03     3.54100e-03 

